Two-loop planar master integrals for NNLO QCD corrections to W-pair production in quark-antiquark annihilation

The planar two-loop scalar Feynman integrals contributing to the massive NNLO QCD corrections for $W$-boson pair production via quark-antiquark annihilation can be classified into three family branches, each of which is reduced to a distinct set of master integrals (MIs), totaling $27$, $45$ and $15$, respectively. These MIs are analytically calculated using the method of differential equations, with solutions expanded as Taylor series in the dimensional regulator $\epsilon$. For the first two family branches, the differential systems can be successfully transformed into canonical form by adopting appropriate bases of MIs. This enables the MIs of these family branches to be expressed either as Goncharov polylogarithms (GPLs) or as one-fold integrals over GPLs, up to $\mathcal{O}(\epsilon^4)$. In contrast, the differential system for the third family branch can only be cast into a form linear in $\epsilon$ due to the presence of elliptic integrals. The solution to this linear-form differential system is expressed in an iterated form owing to the strictly lower-triangular structure of the coefficient matrices at $\epsilon = 0$. Our analytic expressions for these MIs are verified with high accuracy against the numerical results from the \texttt{AMFlow} package.

==> analytic_T1.m <==
(* ::Package:: *)

(*

Description:

This is the supplementary file of the article 
"Two-loop planar master integrals for NNLO QCD corrections to W-pair production in quark-antiquark annihilation"
by Wen-Jie He, Ren-You Zhang, Liang Han, Zhe Li, Xiao-Feng Wang, Shu-Xiang Li, Pan-Feng Li, and Qing-hai Wang.

This file contains the explicit expressions of the canonical master integrals g[i] (i = 1,...,27) defined in eq. (3.11) for the top-branch T1F.
These master integrals are expressed as the Mathematica replacement rules, listed in "MIsT1".


Conventions:

	- Dimensional regularization is implemented in d = 4 - 2 ep dimensions.

	- The integration measure is defined in eq. (2.4).

	- The variables y and z are defined in eq. (3.1) and the variable x1 is defined in eq. (3.13).

	- Each master integral is expanded as a Taylor series in ep up to the order of ep^4.

	- The involved GPLs in the expressions are replaced by their avatars GPL[n], given by the replacement rules "GPLs".

*)




MIsT1={
 g[1] -> 1 + ep*(-GPL[1] - 2*GPL[7]) + 
   ep^2*(-1/6*Pi^2 + 2*GPL[1]*GPL[7] + GPL[19] + 4*GPL[53]) + 
   ep^3*((GPL[7]*(Pi^2 - 6*GPL[19]))/3 + (GPL[1]*(Pi^2 - 24*GPL[53]))/6 - 
     GPL[114] - 8*GPL[220] - 2*Zeta[3]) + 
   ep^4*(-1/40*Pi^4 + 4*GPL[19]*GPL[53] - 
     (Pi^2*(2*GPL[1]*GPL[7] + GPL[19] + 4*GPL[53]))/6 + 2*GPL[7]*GPL[114] + 
     8*GPL[1]*GPL[220] + GPL[415] + 16*GPL[640] + 2*(GPL[1] + 2*GPL[7])*
      Zeta[3]), 
 g[2] -> -(ep*GPL[4]) + 
   ep^2*(GPL[1]*GPL[4] - GPL[22] + 2*(GPL[35] + GPL[37] + GPL[50])) + 
   ep^3*((GPL[4]*(Pi^2 - 6*GPL[19]))/6 + 
     GPL[1]*(GPL[22] - 2*(GPL[35] + GPL[37] + GPL[50])) - GPL[116] + 
     2*GPL[122] + 2*GPL[123] + 2*GPL[130] + 2*GPL[154] - 4*GPL[159] - 
     4*GPL[160] - 4*GPL[165] - 4*GPL[166] + 2*GPL[206] - 4*GPL[211] - 
     4*GPL[212] - 4*GPL[219]) + ep^4*(2*GPL[19]*GPL[35] - 
     GPL[19]*(GPL[22] - 2*(GPL[37] + GPL[50])) - 
     (Pi^2*(GPL[1]*GPL[4] - GPL[22] + 2*(GPL[35] + GPL[37] + GPL[50])))/6 + 
     GPL[4]*GPL[114] + GPL[1]*(GPL[116] - 2*(GPL[122] + GPL[123] + GPL[130] + 
         GPL[154] - 2*GPL[159] - 2*GPL[160] - 2*GPL[165] - 2*GPL[166] + 
         GPL[206] - 2*GPL[211] - 2*GPL[212] - 2*GPL[219])) - GPL[417] + 
     2*GPL[420] + 2*GPL[421] + 2*GPL[422] + 2*GPL[431] - 4*GPL[433] - 
     4*GPL[434] - 4*GPL[435] - 4*GPL[436] + 2*GPL[448] - 4*GPL[449] - 
     4*GPL[450] - 4*GPL[451] + 2*GPL[499] - 4*GPL[501] - 4*GPL[502] - 
     4*GPL[503] - 4*GPL[510] + 8*GPL[512] + 8*GPL[513] + 8*GPL[514] + 
     8*GPL[515] - 4*GPL[522] + 8*GPL[523] + 8*GPL[524] + 8*GPL[525] + 
     8*GPL[526] + 2*GPL[609] - 4*GPL[611] - 4*GPL[612] - 4*GPL[613] - 
     4*GPL[620] + 8*GPL[621] + 8*GPL[622] + 8*GPL[623] + 8*GPL[624] - 
     4*GPL[636] + 8*GPL[637] + 8*GPL[638] + 8*GPL[639] + 2*GPL[4]*Zeta[3]), 
 g[3] -> 1 - 2*ep*(GPL[1] + 2*GPL[7]) + 
   ep^2*(-1/3*Pi^2 + 8*GPL[1]*GPL[7] + 4*GPL[19] + 16*GPL[53]) + 
   ep^4*(-1/45*Pi^4 + 64*GPL[19]*GPL[53] - 
     (4*Pi^2*(2*GPL[1]*GPL[7] + GPL[19] + 4*GPL[53]))/3 + 
     32*GPL[7]*GPL[114] + 128*GPL[1]*GPL[220] + 16*GPL[415] + 256*GPL[640] + 
     8*(GPL[1] + 2*GPL[7])*Zeta[3]) + 
   (2*ep^3*(2*GPL[7]*(Pi^2 - 12*GPL[19]) + GPL[1]*(Pi^2 - 48*GPL[53]) - 
      6*(2*GPL[114] + 16*GPL[220] + Zeta[3])))/3, 
 g[4] -> ep^2*(GPL[1]*(GPL[8] + GPL[9]) + 2*GPL[22] - GPL[32] - 2*GPL[61] + 
     2*GPL[63] - 2*GPL[68] + 2*GPL[70]) + 
   ep^3*(-1/6*(Pi^2*GPL[2]) + (Pi^2*GPL[8])/6 - 3*GPL[8]*GPL[19] - 
     2*GPL[1]*GPL[22] - 2*GPL[5]*GPL[32] + 2*GPL[7]*GPL[32] + 
     GPL[8]*GPL[32] + GPL[9]*(Pi^2/6 - 3*GPL[19] + GPL[32]) + 
     2*GPL[1]*GPL[47] + 2*GPL[1]*GPL[48] - 2*GPL[1]*GPL[54] - 
     2*GPL[1]*GPL[55] + 2*GPL[1]*GPL[61] - 6*GPL[1]*GPL[63] - 
     GPL[1]*GPL[64] - GPL[1]*GPL[65] + 2*GPL[1]*GPL[68] - 6*GPL[1]*GPL[70] - 
     GPL[1]*GPL[71] - GPL[1]*GPL[72] + 2*GPL[116] - 4*GPL[122] - 4*GPL[123] - 
     4*GPL[130] + 3*GPL[151] + GPL[152] + 4*GPL[190] - 4*GPL[197] + 
     4*GPL[198] - 4*GPL[201] + 4*GPL[202] - 4*GPL[206] + 4*GPL[224] - 
     4*GPL[225] + 4*GPL[228] - 4*GPL[229] - 4*GPL[244] + 4*GPL[247] + 
     4*GPL[248] + 4*GPL[253] - 12*GPL[254] + 2*GPL[257] - 2*GPL[258] + 
     2*GPL[261] - 2*GPL[262] - 4*GPL[271] + 4*GPL[274] + 4*GPL[275] + 
     4*GPL[280] - 12*GPL[281] + 2*GPL[284] - 2*GPL[285] + 2*GPL[288] - 
     2*GPL[289]) + ep^4*(-1/3*(Pi^2*GPL[22]) + 2*GPL[19]*GPL[22] + 
     (Pi^2*GPL[32])/2 + (Pi^2*GPL[33])/6 - 4*GPL[32]*GPL[45] + 
     4*GPL[32]*GPL[46] + (Pi^2*GPL[47])/3 - 6*GPL[19]*GPL[47] + 
     2*GPL[32]*GPL[47] + (Pi^2*GPL[48])/3 - 6*GPL[19]*GPL[48] + 
     2*GPL[32]*GPL[48] + 4*GPL[32]*GPL[51] - 4*GPL[32]*GPL[53] - 
     (Pi^2*GPL[54])/3 + 6*GPL[19]*GPL[54] - 2*GPL[32]*GPL[54] - 
     (Pi^2*GPL[55])/3 + 6*GPL[19]*GPL[55] - 2*GPL[32]*GPL[55] + 
     (Pi^2*GPL[61])/3 - 2*GPL[19]*GPL[61] + 2*GPL[32]*GPL[62] - 
     Pi^2*GPL[63] + 14*GPL[19]*GPL[63] - 2*GPL[32]*GPL[63] - 
     (Pi^2*GPL[64])/6 + 3*GPL[19]*GPL[64] - GPL[32]*GPL[64] - 
     (Pi^2*GPL[65])/6 + 3*GPL[19]*GPL[65] - GPL[32]*GPL[65] + 
     (Pi^2*GPL[68])/3 - 2*GPL[19]*GPL[68] + 2*GPL[32]*GPL[69] - 
     Pi^2*GPL[70] + 14*GPL[19]*GPL[70] - 2*GPL[32]*GPL[70] - 
     (Pi^2*GPL[71])/6 + 3*GPL[19]*GPL[71] - GPL[32]*GPL[71] - 
     (Pi^2*GPL[72])/6 + 3*GPL[19]*GPL[72] - GPL[32]*GPL[72] + 
     7*GPL[8]*GPL[114] + 7*GPL[9]*GPL[114] + 6*GPL[5]*GPL[151] - 
     6*GPL[7]*GPL[151] - 3*GPL[8]*GPL[151] - 3*GPL[9]*GPL[151] + 
     2*GPL[5]*GPL[152] - 2*GPL[7]*GPL[152] - GPL[8]*GPL[152] - 
     GPL[9]*GPL[152] + GPL[1]*(-1/2*(Pi^2*GPL[8]) - (Pi^2*GPL[9])/2 - 
       2*GPL[116] + 4*GPL[122] + 4*GPL[123] + 4*GPL[130] - 4*GPL[190] + 
       4*GPL[193] + 4*GPL[194] - 4*GPL[195] - 4*GPL[196] + 4*GPL[197] - 
       12*GPL[198] - 2*GPL[199] - 2*GPL[200] + 4*GPL[201] - 12*GPL[202] - 
       2*GPL[203] - 2*GPL[204] + 4*GPL[206] - 4*GPL[216] - 4*GPL[217] + 
       4*GPL[221] + 4*GPL[222] - 4*GPL[224] + 12*GPL[225] + 2*GPL[226] + 
       2*GPL[227] - 4*GPL[228] + 12*GPL[229] + 2*GPL[230] + 2*GPL[231] + 
       4*GPL[244] - 4*GPL[247] - 4*GPL[248] - 2*GPL[251] - 2*GPL[252] - 
       4*GPL[253] + 28*GPL[254] + 2*GPL[255] + 2*GPL[256] - 2*GPL[257] + 
       6*GPL[258] + GPL[259] + GPL[260] - 2*GPL[261] + 6*GPL[262] + 
       GPL[263] + GPL[264] + 4*GPL[271] - 4*GPL[274] - 4*GPL[275] - 
       2*GPL[278] - 2*GPL[279] - 4*GPL[280] + 28*GPL[281] + 2*GPL[282] + 
       2*GPL[283] - 2*GPL[284] + 6*GPL[285] + GPL[286] + GPL[287] - 
       2*GPL[288] + 6*GPL[289] + GPL[290] + GPL[291]) + 2*GPL[417] - 
     4*GPL[420] - 4*GPL[421] - 4*GPL[422] - 4*GPL[431] + 8*GPL[433] + 
     8*GPL[434] + 8*GPL[435] + 8*GPL[436] - 4*GPL[448] + 8*GPL[449] + 
     8*GPL[450] + 8*GPL[451] - 7*GPL[494] - 3*GPL[496] - GPL[497] + 
     4*GPL[572] - 8*GPL[573] - 8*GPL[574] - 8*GPL[575] + 8*GPL[580] - 
     8*GPL[581] + 8*GPL[582] - 8*GPL[583] + 8*GPL[584] - 8*GPL[585] + 
     8*GPL[586] - 8*GPL[587] + 8*GPL[588] - 8*GPL[589] - 8*GPL[590] + 
     8*GPL[591] + 8*GPL[592] + 8*GPL[593] - 24*GPL[594] + 4*GPL[595] - 
     4*GPL[596] + 4*GPL[597] - 4*GPL[598] - 8*GPL[599] + 8*GPL[600] + 
     8*GPL[601] + 8*GPL[602] - 24*GPL[603] + 4*GPL[604] - 4*GPL[605] + 
     4*GPL[606] - 4*GPL[607] - 4*GPL[609] + 8*GPL[611] + 8*GPL[612] + 
     8*GPL[613] - 8*GPL[630] + 8*GPL[631] - 8*GPL[632] + 8*GPL[633] - 
     8*GPL[634] + 8*GPL[636] - 8*GPL[641] + 8*GPL[642] - 8*GPL[643] + 
     8*GPL[644] + 8*GPL[646] - 8*GPL[647] - 8*GPL[648] - 8*GPL[649] + 
     24*GPL[650] - 4*GPL[651] + 4*GPL[652] - 4*GPL[653] + 4*GPL[654] + 
     8*GPL[655] - 8*GPL[656] - 8*GPL[657] - 8*GPL[658] + 24*GPL[659] - 
     4*GPL[660] + 4*GPL[661] - 4*GPL[662] + 4*GPL[663] - 4*GPL[686] + 
     8*GPL[687] + 8*GPL[688] + 8*GPL[689] + 4*GPL[694] - 8*GPL[695] - 
     8*GPL[696] - 8*GPL[697] - 8*GPL[698] - 4*GPL[703] + 4*GPL[704] - 
     4*GPL[705] + 4*GPL[706] - 4*GPL[707] + 8*GPL[708] - 8*GPL[709] - 
     8*GPL[710] - 8*GPL[711] + 56*GPL[712] - 4*GPL[713] + 4*GPL[714] - 
     4*GPL[715] + 4*GPL[716] + 4*GPL[717] - 4*GPL[718] - 4*GPL[719] - 
     4*GPL[720] + 12*GPL[721] - 2*GPL[722] + 2*GPL[723] - 2*GPL[724] + 
     2*GPL[725] + 4*GPL[726] - 4*GPL[727] - 4*GPL[728] - 4*GPL[729] + 
     12*GPL[730] - 2*GPL[731] + 2*GPL[732] - 2*GPL[733] + 2*GPL[734] - 
     4*GPL[751] + 8*GPL[752] + 8*GPL[753] + 8*GPL[754] + 4*GPL[759] - 
     8*GPL[760] - 8*GPL[761] - 8*GPL[762] - 8*GPL[763] - 4*GPL[768] + 
     4*GPL[769] - 4*GPL[770] + 4*GPL[771] - 4*GPL[772] + 8*GPL[773] - 
     8*GPL[774] - 8*GPL[775] - 8*GPL[776] + 56*GPL[777] - 4*GPL[778] + 
     4*GPL[779] - 4*GPL[780] + 4*GPL[781] + 4*GPL[782] - 4*GPL[783] - 
     4*GPL[784] - 4*GPL[785] + 12*GPL[786] - 2*GPL[787] + 2*GPL[788] - 
     2*GPL[789] + 2*GPL[790] + 4*GPL[791] - 4*GPL[792] - 4*GPL[793] - 
     4*GPL[794] + 12*GPL[795] - 2*GPL[796] + 2*GPL[797] - 2*GPL[798] + 
     2*GPL[799] + 2*GPL[8]*Zeta[3] + 2*GPL[9]*Zeta[3] - 
     (GPL[2]*(2*Pi^2*GPL[5] - 2*Pi^2*GPL[7] - Pi^2*GPL[8] - Pi^2*GPL[9] + 
        12*Zeta[3]))/6), 
 g[5] -> -1 + 2*ep*(GPL[1] + 2*GPL[7]) + 
   ep^2*(Pi^2/3 - 4*(2*GPL[1]*GPL[7] + GPL[19] + 4*GPL[53])) + 
   ep^3*((-2*Pi^2*(GPL[1] + 2*GPL[7]))/3 + 16*GPL[7]*GPL[19] + 
     32*GPL[1]*GPL[53] + 8*GPL[114] + 64*GPL[220] + 10*Zeta[3]) + 
   ep^4*((11*Pi^4)/90 - 64*GPL[19]*GPL[53] + 
     (4*Pi^2*(2*GPL[1]*GPL[7] + GPL[19] + 4*GPL[53]))/3 - 
     32*GPL[7]*GPL[114] - 128*GPL[1]*GPL[220] - 16*GPL[415] - 256*GPL[640] - 
     20*(GPL[1] + 2*GPL[7])*Zeta[3]), 
 g[6] -> ep*GPL[4] + ep^2*(GPL[22] - 4*GPL[35]) + 
   ep^3*((Pi^2*GPL[4])/3 + GPL[116] - 4*GPL[122] - 6*GPL[154] + 
     16*GPL[159]) + ep^4*((Pi^2*(GPL[22] - 4*GPL[35]))/3 + GPL[417] - 
     4*GPL[420] - 6*GPL[431] + 16*GPL[433] - 6*GPL[499] + 24*GPL[501] + 
     24*GPL[510] - 64*GPL[512] - 2*GPL[4]*Zeta[3]), 
 g[7] -> -1 + 2*ep*GPL[4] + ep^2*(-1/3*Pi^2 + 4*GPL[22] - 8*GPL[35]) + 
   ep^4*(-1/10*Pi^4 + (4*Pi^2*(GPL[22] - 2*GPL[35]))/3 + 4*GPL[417] - 
     16*GPL[420] - 24*GPL[431] + 64*GPL[433] - 12*GPL[499] + 48*GPL[501] + 
     48*GPL[510] - 128*GPL[512] - 4*GPL[4]*Zeta[3]) + 
   (2*ep^3*(Pi^2*GPL[4] + 3*(2*GPL[116] - 8*GPL[122] - 6*GPL[154] + 
        16*GPL[159] + Zeta[3])))/3, 
 g[8] -> ep*GPL[3] + ep^2*(GPL[21] - 4*GPL[34]) + 
   ep^3*((Pi^2*GPL[3])/3 + GPL[115] - 4*GPL[121] - 6*GPL[153] + 
     16*GPL[158]) + ep^4*((Pi^2*(GPL[21] - 4*GPL[34]))/3 + GPL[416] - 
     4*GPL[419] - 6*GPL[430] + 16*GPL[432] - 6*GPL[498] + 24*GPL[500] + 
     24*GPL[509] - 64*GPL[511] - 2*GPL[3]*Zeta[3]), 
 g[9] -> -1 + 2*ep*GPL[3] + ep^2*(-1/3*Pi^2 + 4*GPL[21] - 8*GPL[34]) + 
   ep^4*(-1/10*Pi^4 + (4*Pi^2*(GPL[21] - 2*GPL[34]))/3 + 4*GPL[416] - 
     16*GPL[419] - 24*GPL[430] + 64*GPL[432] - 12*GPL[498] + 48*GPL[500] + 
     48*GPL[509] - 128*GPL[511] - 4*GPL[3]*Zeta[3]) + 
   ep^3*((2*Pi^2*GPL[3])/3 + 2*(2*GPL[115] - 8*GPL[121] - 6*GPL[153] + 
       16*GPL[158] + Zeta[3])),
 g[10] -> 1/4 + ep*(-1/2*GPL[1] - GPL[7]) + 
   ep^2*(2*GPL[1]*GPL[7] + GPL[19] + 4*GPL[53]) - 
   2*ep^3*(2*GPL[7]*GPL[19] + 4*GPL[1]*GPL[53] + GPL[114] + 8*GPL[220] + 
     Zeta[3]) + ep^4*(-1/30*Pi^4 + 16*GPL[19]*GPL[53] + 32*GPL[1]*GPL[220] + 
     4*GPL[415] + 64*GPL[640] + 4*GPL[1]*Zeta[3] + 
     8*GPL[7]*(GPL[114] + Zeta[3])), 
 g[11] -> ep^3*(2*GPL[1]*(GPL[26] + GPL[27]) + 2*GPL[116] - GPL[120] + 
     4*GPL[130] - 4*GPL[134] + 4*GPL[135] - 4*GPL[138] + 4*GPL[139]) + 
   ep^4*(-1/2*(Pi^2*GPL[20]) + Pi^2*GPL[26] - 2*GPL[19]*GPL[26] - 
     2*GPL[23]*GPL[32] - 2*GPL[25]*GPL[32] + 2*GPL[26]*GPL[32] + 
     GPL[27]*(Pi^2 - 2*GPL[19] + 2*GPL[32]) - 2*GPL[5]*GPL[120] + 
     2*GPL[1]*GPL[127] + 2*GPL[1]*GPL[128] - 2*GPL[1]*GPL[131] - 
     2*GPL[1]*GPL[132] - 4*GPL[1]*GPL[135] - 6*GPL[1]*GPL[136] - 
     6*GPL[1]*GPL[137] - 4*GPL[1]*GPL[139] - 6*GPL[1]*GPL[140] - 
     6*GPL[1]*GPL[141] + 4*GPL[1]*GPL[191] + 4*GPL[1]*GPL[192] + 2*GPL[417] - 
     GPL[418] - 8*GPL[420] + GPL[428] + 3*GPL[429] + 4*GPL[442] - 
     4*GPL[443] + 4*GPL[444] - 4*GPL[445] + 4*GPL[446] + 4*GPL[448] - 
     16*GPL[449] - 8*GPL[451] + 4*GPL[452] - 4*GPL[453] + 4*GPL[454] - 
     4*GPL[455] - 16*GPL[457] + 16*GPL[458] - 8*GPL[460] - 8*GPL[461] + 
     12*GPL[462] - 12*GPL[463] + 12*GPL[464] - 12*GPL[465] - 16*GPL[466] + 
     16*GPL[467] - 8*GPL[469] - 8*GPL[470] + 12*GPL[471] - 12*GPL[472] + 
     12*GPL[473] - 12*GPL[474] + 4*GPL[572] + 8*GPL[575] - 8*GPL[576] + 
     8*GPL[577] - 8*GPL[578] + 8*GPL[579]), 
 g[12] -> ep^2*(-1/2*(GPL[1]*(GPL[8] + GPL[9])) - GPL[22] + GPL[32]/2 + 
     GPL[61] - GPL[63] + GPL[68] - GPL[70]) + 
   ep^3*((Pi^2*GPL[2])/4 - (Pi^2*GPL[8])/4 + (GPL[8]*GPL[19])/2 - 
     2*GPL[1]*GPL[26] - 2*GPL[1]*GPL[27] + GPL[5]*GPL[32] - 
     (GPL[8]*GPL[32])/2 - (GPL[9]*(Pi^2 - 2*GPL[19] + 2*GPL[32]))/4 - 
     GPL[1]*GPL[47] - GPL[1]*GPL[48] + GPL[1]*GPL[63] + 
     (3*GPL[1]*GPL[64])/2 + (3*GPL[1]*GPL[65])/2 + GPL[1]*GPL[70] + 
     (3*GPL[1]*GPL[71])/2 + (3*GPL[1]*GPL[72])/2 - 3*GPL[116] + 
     (3*GPL[120])/2 + 4*GPL[122] - 4*GPL[130] + 4*GPL[134] - 4*GPL[135] + 
     4*GPL[138] - 4*GPL[139] - GPL[151]/2 - (3*GPL[152])/2 - 2*GPL[190] + 
     2*GPL[197] - 2*GPL[198] + 2*GPL[201] - 2*GPL[202] + 4*GPL[244] - 
     4*GPL[247] + 2*GPL[253] + 2*GPL[254] - 3*GPL[257] + 3*GPL[258] - 
     3*GPL[261] + 3*GPL[262] + 4*GPL[271] - 4*GPL[274] + 2*GPL[280] + 
     2*GPL[281] - 3*GPL[284] + 3*GPL[285] - 3*GPL[288] + 3*GPL[289]) + 
   ep^4*((Pi^2*GPL[2]*(2*GPL[5] - GPL[8] - GPL[9]))/4 + (3*Pi^2*GPL[20])/4 - 
     (Pi^2*GPL[22])/3 - Pi^2*GPL[26] + 2*GPL[19]*GPL[26] - Pi^2*GPL[27] + 
     2*GPL[19]*GPL[27] - (Pi^2*GPL[32])/12 + 2*GPL[23]*GPL[32] + 
     2*GPL[25]*GPL[32] - 2*GPL[26]*GPL[32] - 2*GPL[27]*GPL[32] - 
     (3*Pi^2*GPL[33])/4 + 2*GPL[32]*GPL[45] - (Pi^2*GPL[47])/2 + 
     GPL[19]*GPL[47] - GPL[32]*GPL[47] - (Pi^2*GPL[48])/2 + GPL[19]*GPL[48] - 
     GPL[32]*GPL[48] + (Pi^2*GPL[61])/3 - 2*GPL[32]*GPL[62] + 
     (Pi^2*GPL[63])/6 - GPL[19]*GPL[63] - GPL[32]*GPL[63] + 
     (3*Pi^2*GPL[64])/4 - (3*GPL[19]*GPL[64])/2 + (3*GPL[32]*GPL[64])/2 + 
     (3*Pi^2*GPL[65])/4 - (3*GPL[19]*GPL[65])/2 + (3*GPL[32]*GPL[65])/2 + 
     (Pi^2*GPL[68])/3 - 2*GPL[32]*GPL[69] + (Pi^2*GPL[70])/6 - 
     GPL[19]*GPL[70] - GPL[32]*GPL[70] + (3*Pi^2*GPL[71])/4 - 
     (3*GPL[19]*GPL[71])/2 + (3*GPL[32]*GPL[71])/2 + (3*Pi^2*GPL[72])/4 - 
     (3*GPL[19]*GPL[72])/2 + (3*GPL[32]*GPL[72])/2 - (GPL[8]*GPL[114])/2 - 
     (GPL[9]*GPL[114])/2 + 3*GPL[5]*GPL[120] - (3*GPL[8]*GPL[120])/2 - 
     (3*GPL[9]*GPL[120])/2 - GPL[5]*GPL[151] + (GPL[8]*GPL[151])/2 + 
     (GPL[9]*GPL[151])/2 - 3*GPL[5]*GPL[152] + (3*GPL[8]*GPL[152])/2 + 
     (3*GPL[9]*GPL[152])/2 + (GPL[1]*(Pi^2*GPL[8] + Pi^2*GPL[9] - 
        6*(4*GPL[127] + 4*GPL[128] - 4*GPL[131] - 4*GPL[132] - 8*GPL[135] - 
          12*GPL[136] - 12*GPL[137] - 8*GPL[139] - 12*GPL[140] - 
          12*GPL[141] + 8*GPL[191] + 8*GPL[192] + 4*GPL[193] + 4*GPL[194] - 
          4*GPL[198] - 6*GPL[199] - 6*GPL[200] - 4*GPL[202] - 6*GPL[203] - 
          6*GPL[204] - 4*GPL[245] - 4*GPL[246] - 4*GPL[251] - 4*GPL[252] + 
          4*GPL[254] + 2*GPL[255] + 2*GPL[256] + 6*GPL[258] + 9*GPL[259] + 
          9*GPL[260] + 6*GPL[262] + 9*GPL[263] + 9*GPL[264] - 4*GPL[272] - 
          4*GPL[273] - 4*GPL[278] - 4*GPL[279] + 4*GPL[281] + 2*GPL[282] + 
          2*GPL[283] + 6*GPL[285] + 9*GPL[286] + 9*GPL[287] + 6*GPL[289] + 
          9*GPL[290] + 9*GPL[291])))/12 - 3*GPL[417] + (3*GPL[418])/2 + 
     12*GPL[420] - (3*GPL[428])/2 - (9*GPL[429])/2 + 6*GPL[431] - 
     16*GPL[433] - 4*GPL[442] + 4*GPL[443] - 4*GPL[444] + 4*GPL[445] - 
     4*GPL[446] - 4*GPL[448] + 16*GPL[449] + 8*GPL[451] - 4*GPL[452] + 
     4*GPL[453] - 4*GPL[454] + 4*GPL[455] + 16*GPL[457] - 16*GPL[458] + 
     8*GPL[460] + 8*GPL[461] - 12*GPL[462] + 12*GPL[463] - 12*GPL[464] + 
     12*GPL[465] + 16*GPL[466] - 16*GPL[467] + 8*GPL[469] + 8*GPL[470] - 
     12*GPL[471] + 12*GPL[472] - 12*GPL[473] + 12*GPL[474] + GPL[494]/2 - 
     (3*GPL[495])/2 + (3*GPL[496])/2 + (9*GPL[497])/2 - 6*GPL[572] + 
     8*GPL[573] - 8*GPL[575] + 8*GPL[576] - 8*GPL[577] + 8*GPL[578] - 
     8*GPL[579] - 4*GPL[580] + 4*GPL[581] - 4*GPL[582] + 4*GPL[583] - 
     4*GPL[584] + 8*GPL[590] - 8*GPL[591] + 4*GPL[593] + 4*GPL[594] - 
     6*GPL[595] + 6*GPL[596] - 6*GPL[597] + 6*GPL[598] + 8*GPL[599] - 
     8*GPL[600] + 4*GPL[602] + 4*GPL[603] - 6*GPL[604] + 6*GPL[605] - 
     6*GPL[606] + 6*GPL[607] + 6*GPL[686] - 16*GPL[687] + 4*GPL[689] - 
     4*GPL[690] + 4*GPL[691] - 4*GPL[692] + 4*GPL[693] - 6*GPL[694] + 
     16*GPL[695] + 4*GPL[703] - 4*GPL[704] + 4*GPL[705] - 4*GPL[706] + 
     4*GPL[707] + 2*GPL[708] - 8*GPL[709] - 4*GPL[711] - 4*GPL[712] + 
     2*GPL[713] - 2*GPL[714] + 2*GPL[715] - 2*GPL[716] - 12*GPL[717] + 
     12*GPL[718] - 6*GPL[720] - 6*GPL[721] + 9*GPL[722] - 9*GPL[723] + 
     9*GPL[724] - 9*GPL[725] - 12*GPL[726] + 12*GPL[727] - 6*GPL[729] - 
     6*GPL[730] + 9*GPL[731] - 9*GPL[732] + 9*GPL[733] - 9*GPL[734] + 
     6*GPL[751] - 16*GPL[752] + 4*GPL[754] - 4*GPL[755] + 4*GPL[756] - 
     4*GPL[757] + 4*GPL[758] - 6*GPL[759] + 16*GPL[760] + 4*GPL[768] - 
     4*GPL[769] + 4*GPL[770] - 4*GPL[771] + 4*GPL[772] + 2*GPL[773] - 
     8*GPL[774] - 4*GPL[776] - 4*GPL[777] + 2*GPL[778] - 2*GPL[779] + 
     2*GPL[780] - 2*GPL[781] - 12*GPL[782] + 12*GPL[783] - 6*GPL[785] - 
     6*GPL[786] + 9*GPL[787] - 9*GPL[788] + 9*GPL[789] - 9*GPL[790] - 
     12*GPL[791] + 12*GPL[792] - 6*GPL[794] - 6*GPL[795] + 9*GPL[796] - 
     9*GPL[797] + 9*GPL[798] - 9*GPL[799]), 
 g[13] -> ep*GPL[4] + ep^2*(-1/2*(GPL[1]*(GPL[8] + GPL[9])) + GPL[22] - 
     GPL[32]/2 - 4*GPL[35] - 2*GPL[50] + GPL[61] - GPL[63] + GPL[68] - 
     GPL[70]) + ep^3*(-1/4*(Pi^2*GPL[2]) + (Pi^2*GPL[4])/3 - 
     (Pi^2*GPL[8])/4 - (Pi^2*GPL[9])/4 + (GPL[8]*GPL[19])/2 + 
     (GPL[9]*GPL[19])/2 - GPL[1]*GPL[26] - GPL[1]*GPL[27] + GPL[7]*GPL[32] - 
     (GPL[8]*GPL[32])/2 - (GPL[9]*GPL[32])/2 + GPL[1]*GPL[54] + 
     GPL[1]*GPL[55] + GPL[1]*GPL[63] + (3*GPL[1]*GPL[64])/2 + 
     (3*GPL[1]*GPL[65])/2 + GPL[1]*GPL[70] + (3*GPL[1]*GPL[71])/2 + 
     (3*GPL[1]*GPL[72])/2 - 4*GPL[122] - 2*GPL[130] + 2*GPL[134] - 
     2*GPL[135] + 2*GPL[138] - 2*GPL[139] + GPL[151]/2 + (3*GPL[152])/2 - 
     6*GPL[154] + 16*GPL[159] - 2*GPL[206] + 8*GPL[211] + 4*GPL[219] - 
     2*GPL[224] + 2*GPL[225] - 2*GPL[228] + 2*GPL[229] + 4*GPL[244] - 
     4*GPL[247] + 2*GPL[253] + 2*GPL[254] - 3*GPL[257] + 3*GPL[258] - 
     3*GPL[261] + 3*GPL[262] + 4*GPL[271] - 4*GPL[274] + 2*GPL[280] + 
     2*GPL[281] - 3*GPL[284] + 3*GPL[285] - 3*GPL[288] + 3*GPL[289]) + 
   ep^4*((Pi^2*GPL[2]*(2*GPL[7] - GPL[8] - GPL[9]))/4 + (Pi^2*GPL[22])/3 - 
     (Pi^2*GPL[26])/2 + GPL[19]*GPL[26] - (Pi^2*GPL[27])/2 + 
     GPL[19]*GPL[27] + (Pi^2*GPL[32])/12 + GPL[23]*GPL[32] + 
     GPL[25]*GPL[32] - GPL[26]*GPL[32] - GPL[27]*GPL[32] + 
     (3*Pi^2*GPL[33])/4 - (4*Pi^2*GPL[35])/3 - (2*Pi^2*GPL[50])/3 - 
     2*GPL[32]*GPL[53] + (Pi^2*GPL[54])/2 - GPL[19]*GPL[54] + 
     GPL[32]*GPL[54] + (Pi^2*GPL[55])/2 - GPL[19]*GPL[55] + GPL[32]*GPL[55] + 
     (Pi^2*GPL[61])/3 - 2*GPL[32]*GPL[62] + (Pi^2*GPL[63])/6 - 
     GPL[19]*GPL[63] - GPL[32]*GPL[63] + (3*Pi^2*GPL[64])/4 - 
     (3*GPL[19]*GPL[64])/2 + (3*GPL[32]*GPL[64])/2 + (3*Pi^2*GPL[65])/4 - 
     (3*GPL[19]*GPL[65])/2 + (3*GPL[32]*GPL[65])/2 + (Pi^2*GPL[68])/3 - 
     2*GPL[32]*GPL[69] + (Pi^2*GPL[70])/6 - GPL[19]*GPL[70] - 
     GPL[32]*GPL[70] + (3*Pi^2*GPL[71])/4 - (3*GPL[19]*GPL[71])/2 + 
     (3*GPL[32]*GPL[71])/2 + (3*Pi^2*GPL[72])/4 - (3*GPL[19]*GPL[72])/2 + 
     (3*GPL[32]*GPL[72])/2 - (GPL[8]*GPL[114])/2 - (GPL[9]*GPL[114])/2 - 
     (3*GPL[8]*GPL[120])/2 - (3*GPL[9]*GPL[120])/2 - GPL[7]*GPL[151] + 
     (GPL[8]*GPL[151])/2 + (GPL[9]*GPL[151])/2 - 3*GPL[7]*GPL[152] + 
     (3*GPL[8]*GPL[152])/2 + (3*GPL[9]*GPL[152])/2 + 
     (GPL[1]*(Pi^2*GPL[8] + Pi^2*GPL[9] - 6*(2*GPL[127] + 2*GPL[128] - 
          2*GPL[131] - 2*GPL[132] - 4*GPL[135] - 6*GPL[136] - 6*GPL[137] - 
          4*GPL[139] - 6*GPL[140] - 6*GPL[141] - 4*GPL[207] - 4*GPL[208] + 
          4*GPL[221] + 4*GPL[222] + 4*GPL[225] + 6*GPL[226] + 6*GPL[227] + 
          4*GPL[229] + 6*GPL[230] + 6*GPL[231] - 4*GPL[245] - 4*GPL[246] - 
          4*GPL[251] - 4*GPL[252] + 4*GPL[254] + 2*GPL[255] + 2*GPL[256] + 
          6*GPL[258] + 9*GPL[259] + 9*GPL[260] + 6*GPL[262] + 9*GPL[263] + 
          9*GPL[264] - 4*GPL[272] - 4*GPL[273] - 4*GPL[278] - 4*GPL[279] + 
          4*GPL[281] + 2*GPL[282] + 2*GPL[283] + 6*GPL[285] + 9*GPL[286] + 
          9*GPL[287] + 6*GPL[289] + 9*GPL[290] + 9*GPL[291])))/12 - 
     6*GPL[431] + 16*GPL[433] - 2*GPL[442] + 2*GPL[443] - 2*GPL[444] + 
     2*GPL[445] - 2*GPL[446] - 2*GPL[448] + 8*GPL[449] + 4*GPL[451] - 
     2*GPL[452] + 2*GPL[453] - 2*GPL[454] + 2*GPL[455] + 8*GPL[457] - 
     8*GPL[458] + 4*GPL[460] + 4*GPL[461] - 6*GPL[462] + 6*GPL[463] - 
     6*GPL[464] + 6*GPL[465] + 8*GPL[466] - 8*GPL[467] + 4*GPL[469] + 
     4*GPL[470] - 6*GPL[471] + 6*GPL[472] - 6*GPL[473] + 6*GPL[474] - 
     GPL[494]/2 + (3*GPL[495])/2 - (3*GPL[496])/2 - (9*GPL[497])/2 - 
     6*GPL[499] + 24*GPL[501] + 24*GPL[510] - 64*GPL[512] + 8*GPL[611] + 
     4*GPL[613] - 4*GPL[614] + 4*GPL[615] - 4*GPL[616] + 4*GPL[617] + 
     12*GPL[620] - 32*GPL[621] + 4*GPL[636] - 16*GPL[637] - 8*GPL[639] + 
     4*GPL[641] - 4*GPL[642] + 4*GPL[643] - 4*GPL[644] - 8*GPL[646] + 
     8*GPL[647] - 4*GPL[649] - 4*GPL[650] + 6*GPL[651] - 6*GPL[652] + 
     6*GPL[653] - 6*GPL[654] - 8*GPL[655] + 8*GPL[656] - 4*GPL[658] - 
     4*GPL[659] + 6*GPL[660] - 6*GPL[661] + 6*GPL[662] - 6*GPL[663] + 
     6*GPL[686] - 16*GPL[687] + 4*GPL[689] - 4*GPL[690] + 4*GPL[691] - 
     4*GPL[692] + 4*GPL[693] - 6*GPL[694] + 16*GPL[695] + 4*GPL[703] - 
     4*GPL[704] + 4*GPL[705] - 4*GPL[706] + 4*GPL[707] + 2*GPL[708] - 
     8*GPL[709] - 4*GPL[711] - 4*GPL[712] + 2*GPL[713] - 2*GPL[714] + 
     2*GPL[715] - 2*GPL[716] - 12*GPL[717] + 12*GPL[718] - 6*GPL[720] - 
     6*GPL[721] + 9*GPL[722] - 9*GPL[723] + 9*GPL[724] - 9*GPL[725] - 
     12*GPL[726] + 12*GPL[727] - 6*GPL[729] - 6*GPL[730] + 9*GPL[731] - 
     9*GPL[732] + 9*GPL[733] - 9*GPL[734] + 6*GPL[751] - 16*GPL[752] + 
     4*GPL[754] - 4*GPL[755] + 4*GPL[756] - 4*GPL[757] + 4*GPL[758] - 
     6*GPL[759] + 16*GPL[760] + 4*GPL[768] - 4*GPL[769] + 4*GPL[770] - 
     4*GPL[771] + 4*GPL[772] + 2*GPL[773] - 8*GPL[774] - 4*GPL[776] - 
     4*GPL[777] + 2*GPL[778] - 2*GPL[779] + 2*GPL[780] - 2*GPL[781] - 
     12*GPL[782] + 12*GPL[783] - 6*GPL[785] - 6*GPL[786] + 9*GPL[787] - 
     9*GPL[788] + 9*GPL[789] - 9*GPL[790] - 12*GPL[791] + 12*GPL[792] - 
     6*GPL[794] - 6*GPL[795] + 9*GPL[796] - 9*GPL[797] + 9*GPL[798] - 
     9*GPL[799] - 2*GPL[4]*Zeta[3]), 
 g[14] -> ep^2*(-(GPL[1]*(GPL[8] + GPL[9])) - 2*GPL[22] + GPL[32] + 
     2*GPL[61] - 2*GPL[63] + 2*GPL[68] - 2*GPL[70]) + 
   ep^3*((Pi^2*GPL[2])/3 - (Pi^2*GPL[8])/3 + 2*GPL[8]*GPL[19] + 
     GPL[1]*GPL[22] - GPL[1]*GPL[26] - GPL[1]*GPL[27] + 2*GPL[5]*GPL[32] - 
     GPL[7]*GPL[32] - GPL[8]*GPL[32] - 
     (GPL[9]*(Pi^2 - 6*GPL[19] + 3*GPL[32]))/3 - 2*GPL[1]*GPL[47] - 
     2*GPL[1]*GPL[48] + GPL[1]*GPL[54] + GPL[1]*GPL[55] - GPL[1]*GPL[61] + 
     4*GPL[1]*GPL[63] + 2*GPL[1]*GPL[64] + 2*GPL[1]*GPL[65] - 
     GPL[1]*GPL[68] + 4*GPL[1]*GPL[70] + 2*GPL[1]*GPL[71] + 
     2*GPL[1]*GPL[72] - 3*GPL[116] + GPL[120] + 6*GPL[122] + 2*GPL[123] + 
     2*GPL[134] - 2*GPL[135] + 2*GPL[138] - 2*GPL[139] - 2*GPL[151] - 
     2*GPL[152] - 4*GPL[190] + 4*GPL[197] - 4*GPL[198] + 4*GPL[201] - 
     4*GPL[202] + 2*GPL[206] - 2*GPL[224] + 2*GPL[225] - 2*GPL[228] + 
     2*GPL[229] + 6*GPL[244] - 6*GPL[247] - 2*GPL[248] + 8*GPL[254] - 
     4*GPL[257] + 4*GPL[258] - 4*GPL[261] + 4*GPL[262] + 6*GPL[271] - 
     6*GPL[274] - 2*GPL[275] + 8*GPL[281] - 4*GPL[284] + 4*GPL[285] - 
     4*GPL[288] + 4*GPL[289]) + ep^4*((Pi^2*GPL[20])/3 - (Pi^2*GPL[22])/3 - 
     2*GPL[19]*GPL[22] - (Pi^2*GPL[26])/3 + 2*GPL[19]*GPL[26] - 
     (Pi^2*GPL[27])/3 + 2*GPL[19]*GPL[27] - (Pi^2*GPL[32])/3 + 
     GPL[22]*GPL[32] + GPL[23]*GPL[32] - GPL[26]*GPL[32] - GPL[27]*GPL[32] - 
     (2*Pi^2*GPL[33])/3 + 4*GPL[32]*GPL[45] - 2*GPL[32]*GPL[46] - 
     (2*Pi^2*GPL[47])/3 + 4*GPL[19]*GPL[47] - 2*GPL[32]*GPL[47] - 
     (2*Pi^2*GPL[48])/3 + 4*GPL[19]*GPL[48] - 2*GPL[32]*GPL[48] - 
     2*GPL[32]*GPL[51] + GPL[32]*GPL[53] + (Pi^2*GPL[54])/3 - 
     2*GPL[19]*GPL[54] + GPL[32]*GPL[54] + (Pi^2*GPL[55])/3 - 
     2*GPL[19]*GPL[55] + GPL[32]*GPL[55] + (Pi^2*GPL[61])/3 + 
     2*GPL[19]*GPL[61] - GPL[32]*GPL[61] - 3*GPL[32]*GPL[62] + 
     (2*Pi^2*GPL[63])/3 - 8*GPL[19]*GPL[63] + GPL[32]*GPL[63] + 
     (2*Pi^2*GPL[64])/3 - 4*GPL[19]*GPL[64] + 2*GPL[32]*GPL[64] + 
     (2*Pi^2*GPL[65])/3 - 4*GPL[19]*GPL[65] + 2*GPL[32]*GPL[65] + 
     (Pi^2*GPL[68])/3 + 2*GPL[19]*GPL[68] - GPL[32]*GPL[68] - 
     3*GPL[32]*GPL[69] + (2*Pi^2*GPL[70])/3 - 8*GPL[19]*GPL[70] + 
     GPL[32]*GPL[70] + (2*Pi^2*GPL[71])/3 - 4*GPL[19]*GPL[71] + 
     2*GPL[32]*GPL[71] + (2*Pi^2*GPL[72])/3 - 4*GPL[19]*GPL[72] + 
     2*GPL[32]*GPL[72] - 4*GPL[8]*GPL[114] - 4*GPL[9]*GPL[114] + 
     2*GPL[5]*GPL[120] - GPL[7]*GPL[120] - GPL[8]*GPL[120] - 
     GPL[9]*GPL[120] - 4*GPL[5]*GPL[151] + 2*GPL[7]*GPL[151] + 
     2*GPL[8]*GPL[151] + 2*GPL[9]*GPL[151] - 4*GPL[5]*GPL[152] + 
     2*GPL[7]*GPL[152] + 2*GPL[8]*GPL[152] + 2*GPL[9]*GPL[152] + 
     GPL[1]*((Pi^2*GPL[8])/3 + (Pi^2*GPL[9])/3 + 2*GPL[116] - 2*GPL[117] - 
       2*GPL[118] - 2*GPL[122] - 4*GPL[123] + GPL[124] + GPL[125] - 
       GPL[127] - GPL[128] - GPL[130] + GPL[131] + GPL[132] - GPL[134] + 
       4*GPL[135] + 2*GPL[136] + 2*GPL[137] - GPL[138] + 4*GPL[139] + 
       2*GPL[140] + 2*GPL[141] + 2*GPL[190] - 2*GPL[191] - 2*GPL[192] - 
       4*GPL[193] - 4*GPL[194] + 2*GPL[195] + 2*GPL[196] - 2*GPL[197] + 
       8*GPL[198] + 4*GPL[199] + 4*GPL[200] - 2*GPL[201] + 8*GPL[202] + 
       4*GPL[203] + 4*GPL[204] - GPL[206] + GPL[207] + GPL[208] + 
       2*GPL[216] + 2*GPL[217] - GPL[221] - GPL[222] + GPL[224] - 
       4*GPL[225] - 2*GPL[226] - 2*GPL[227] + GPL[228] - 4*GPL[229] - 
       2*GPL[230] - 2*GPL[231] - 3*GPL[244] + 3*GPL[245] + 3*GPL[246] + 
       2*GPL[247] + 4*GPL[248] - GPL[249] - GPL[250] + 3*GPL[251] + 
       3*GPL[252] + GPL[253] - 16*GPL[254] - 2*GPL[255] - 2*GPL[256] + 
       2*GPL[257] - 8*GPL[258] - 4*GPL[259] - 4*GPL[260] + 2*GPL[261] - 
       8*GPL[262] - 4*GPL[263] - 4*GPL[264] - 3*GPL[271] + 3*GPL[272] + 
       3*GPL[273] + 2*GPL[274] + 4*GPL[275] - GPL[276] - GPL[277] + 
       3*GPL[278] + 3*GPL[279] + GPL[280] - 16*GPL[281] - 2*GPL[282] - 
       2*GPL[283] + 2*GPL[284] - 8*GPL[285] - 4*GPL[286] - 4*GPL[287] + 
       2*GPL[288] - 8*GPL[289] - 4*GPL[290] - 4*GPL[291]) - 5*GPL[417] + 
     GPL[418] + 8*GPL[420] + 4*GPL[421] + 4*GPL[423] - 4*GPL[424] + 
     4*GPL[425] - 4*GPL[426] - 2*GPL[428] - 2*GPL[429] + 9*GPL[431] - 
     20*GPL[433] - 4*GPL[434] - 8*GPL[436] - 2*GPL[437] + 2*GPL[438] - 
     2*GPL[439] + 2*GPL[440] - 2*GPL[442] + 2*GPL[443] - 2*GPL[444] + 
     2*GPL[445] - 2*GPL[446] + GPL[448] + 2*GPL[449] - 2*GPL[450] - 
     2*GPL[452] + 2*GPL[453] - 2*GPL[454] + 2*GPL[455] + 6*GPL[457] - 
     6*GPL[458] - 2*GPL[459] + 8*GPL[461] - 4*GPL[462] + 4*GPL[463] - 
     4*GPL[464] + 4*GPL[465] + 6*GPL[466] - 6*GPL[467] - 2*GPL[468] + 
     8*GPL[470] - 4*GPL[471] + 4*GPL[472] - 4*GPL[473] + 4*GPL[474] + 
     4*GPL[494] - 2*GPL[495] + 4*GPL[496] + 4*GPL[497] - 6*GPL[572] + 
     12*GPL[573] + 4*GPL[574] + 4*GPL[576] - 4*GPL[577] + 4*GPL[578] - 
     4*GPL[579] - 8*GPL[580] + 8*GPL[581] - 8*GPL[582] + 8*GPL[583] - 
     8*GPL[584] + 4*GPL[585] - 4*GPL[586] + 4*GPL[587] - 4*GPL[588] + 
     4*GPL[589] + 12*GPL[590] - 12*GPL[591] - 4*GPL[592] + 16*GPL[594] - 
     8*GPL[595] + 8*GPL[596] - 8*GPL[597] + 8*GPL[598] + 12*GPL[599] - 
     12*GPL[600] - 4*GPL[601] + 16*GPL[603] - 8*GPL[604] + 8*GPL[605] - 
     8*GPL[606] + 8*GPL[607] + 3*GPL[609] - 6*GPL[611] - 2*GPL[612] - 
     2*GPL[614] + 2*GPL[615] - 2*GPL[616] + 2*GPL[617] + 4*GPL[630] - 
     4*GPL[631] + 4*GPL[632] - 4*GPL[633] + 4*GPL[634] - 2*GPL[636] + 
     2*GPL[641] - 2*GPL[642] + 2*GPL[643] - 2*GPL[644] - 6*GPL[646] + 
     6*GPL[647] + 2*GPL[648] - 8*GPL[650] + 4*GPL[651] - 4*GPL[652] + 
     4*GPL[653] - 4*GPL[654] - 6*GPL[655] + 6*GPL[656] + 2*GPL[657] - 
     8*GPL[659] + 4*GPL[660] - 4*GPL[661] + 4*GPL[662] - 4*GPL[663] + 
     9*GPL[686] - 18*GPL[687] - 6*GPL[688] - 6*GPL[690] + 6*GPL[691] - 
     6*GPL[692] + 6*GPL[693] - 9*GPL[694] + 20*GPL[695] + 4*GPL[696] + 
     8*GPL[698] + 2*GPL[699] - 2*GPL[700] + 2*GPL[701] - 2*GPL[702] + 
     6*GPL[703] - 6*GPL[704] + 6*GPL[705] - 6*GPL[706] + 6*GPL[707] - 
     3*GPL[708] - 2*GPL[709] + 2*GPL[710] - 32*GPL[712] + 4*GPL[713] - 
     4*GPL[714] + 4*GPL[715] - 4*GPL[716] - 12*GPL[717] + 12*GPL[718] + 
     4*GPL[719] - 16*GPL[721] + 8*GPL[722] - 8*GPL[723] + 8*GPL[724] - 
     8*GPL[725] - 12*GPL[726] + 12*GPL[727] + 4*GPL[728] - 16*GPL[730] + 
     8*GPL[731] - 8*GPL[732] + 8*GPL[733] - 8*GPL[734] + 9*GPL[751] - 
     18*GPL[752] - 6*GPL[753] - 6*GPL[755] + 6*GPL[756] - 6*GPL[757] + 
     6*GPL[758] - 9*GPL[759] + 20*GPL[760] + 4*GPL[761] + 8*GPL[763] + 
     2*GPL[764] - 2*GPL[765] + 2*GPL[766] - 2*GPL[767] + 6*GPL[768] - 
     6*GPL[769] + 6*GPL[770] - 6*GPL[771] + 6*GPL[772] - 3*GPL[773] - 
     2*GPL[774] + 2*GPL[775] - 32*GPL[777] + 4*GPL[778] - 4*GPL[779] + 
     4*GPL[780] - 4*GPL[781] - 12*GPL[782] + 12*GPL[783] + 4*GPL[784] - 
     16*GPL[786] + 8*GPL[787] - 8*GPL[788] + 8*GPL[789] - 8*GPL[790] - 
     12*GPL[791] + 12*GPL[792] + 4*GPL[793] - 16*GPL[795] + 8*GPL[796] - 
     8*GPL[797] + 8*GPL[798] - 8*GPL[799] - 4*GPL[8]*Zeta[3] - 
     4*GPL[9]*Zeta[3] + (GPL[2]*(2*Pi^2*GPL[5] - Pi^2*GPL[7] - Pi^2*GPL[8] - 
        Pi^2*GPL[9] + 12*Zeta[3]))/3), 
 g[15] -> ep*(-GPL[1] + 2*GPL[4] - 2*GPL[7]) + 
   ep^2*(-1/3*Pi^2 + (GPL[1]*(-2*GPL[4] + 8*GPL[7] + GPL[8] + GPL[9]))/2 + 
     2*GPL[19] + 3*GPL[22] + GPL[32]/2 - 6*GPL[35] - 2*GPL[37] + 8*GPL[53] - 
     GPL[61] + GPL[63] - GPL[68] + GPL[70]) + 
   ep^3*((Pi^2*GPL[2])/6 + (Pi^2*GPL[4])/3 + (2*Pi^2*GPL[7])/3 + 
     (Pi^2*GPL[8])/6 + (Pi^2*GPL[9])/6 + 2*GPL[4]*GPL[19] - 
     8*GPL[7]*GPL[19] - GPL[8]*GPL[19] - GPL[9]*GPL[19] - GPL[4]*GPL[32] - 
     (GPL[7]*GPL[32])/2 + (GPL[8]*GPL[32])/2 + (GPL[9]*GPL[32])/2 + 
     (GPL[1]*(2*Pi^2 - 9*GPL[22] + 9*GPL[26] + 9*GPL[27] + 12*GPL[35] + 
        24*GPL[37] - 6*GPL[38] - 6*GPL[39] + 6*GPL[50] - 96*GPL[53] - 
        3*GPL[54] - 3*GPL[55] + 3*GPL[61] - 12*GPL[63] - 6*GPL[64] - 
        6*GPL[65] + 3*GPL[68] - 12*GPL[70] - 6*GPL[71] - 6*GPL[72]))/6 - 
     4*GPL[114] + (9*GPL[116])/2 + GPL[120]/2 - 9*GPL[122] - 3*GPL[123] - 
     3*GPL[134] + 3*GPL[135] - 3*GPL[138] + 3*GPL[139] - GPL[151] - 
     GPL[152] - 9*GPL[154] + 20*GPL[159] + 4*GPL[160] + 8*GPL[166] + 
     2*GPL[170] - 2*GPL[171] + 2*GPL[174] - 2*GPL[175] - 2*GPL[211] + 
     2*GPL[212] - 32*GPL[220] + GPL[224] - GPL[225] + GPL[228] - GPL[229] - 
     3*GPL[244] + 3*GPL[247] + GPL[248] - 4*GPL[254] + 2*GPL[257] - 
     2*GPL[258] + 2*GPL[261] - 2*GPL[262] - 3*GPL[271] + 3*GPL[274] + 
     GPL[275] - 4*GPL[281] + 2*GPL[284] - 2*GPL[285] + 2*GPL[288] - 
     2*GPL[289] - 4*Zeta[3]) + ep^4*(-1/9*Pi^4 - (2*Pi^2*GPL[19])/3 + 
     (Pi^2*GPL[20])/6 + (Pi^2*GPL[22])/2 + 3*GPL[19]*GPL[22] + 
     (Pi^2*GPL[26])/2 - 3*GPL[19]*GPL[26] + (Pi^2*GPL[27])/2 - 
     3*GPL[19]*GPL[27] - (Pi^2*GPL[32])/6 - (3*GPL[22]*GPL[32])/2 - 
     (3*GPL[23]*GPL[32])/2 + (3*GPL[26]*GPL[32])/2 + (3*GPL[27]*GPL[32])/2 - 
     (Pi^2*GPL[33])/3 - (4*Pi^2*GPL[35])/3 - 4*GPL[19]*GPL[35] + 
     2*GPL[32]*GPL[35] + (2*Pi^2*GPL[37])/3 - 8*GPL[19]*GPL[37] + 
     GPL[32]*GPL[37] - (Pi^2*GPL[38])/3 + 2*GPL[19]*GPL[38] - 
     GPL[32]*GPL[38] - (Pi^2*GPL[39])/3 + 2*GPL[19]*GPL[39] - 
     GPL[32]*GPL[39] + (Pi^2*GPL[50])/3 - 2*GPL[19]*GPL[50] + 
     GPL[32]*GPL[50] - (8*Pi^2*GPL[53])/3 + 32*GPL[19]*GPL[53] + 
     (GPL[32]*GPL[53])/2 - (Pi^2*GPL[54])/6 + GPL[19]*GPL[54] - 
     (GPL[32]*GPL[54])/2 - (Pi^2*GPL[55])/6 + GPL[19]*GPL[55] - 
     (GPL[32]*GPL[55])/2 - (Pi^2*GPL[61])/6 - GPL[19]*GPL[61] + 
     (GPL[32]*GPL[61])/2 + (3*GPL[32]*GPL[62])/2 - (Pi^2*GPL[63])/3 + 
     4*GPL[19]*GPL[63] - (GPL[32]*GPL[63])/2 - (Pi^2*GPL[64])/3 + 
     2*GPL[19]*GPL[64] - GPL[32]*GPL[64] - (Pi^2*GPL[65])/3 + 
     2*GPL[19]*GPL[65] - GPL[32]*GPL[65] - (Pi^2*GPL[68])/6 - 
     GPL[19]*GPL[68] + (GPL[32]*GPL[68])/2 + (3*GPL[32]*GPL[69])/2 - 
     (Pi^2*GPL[70])/3 + 4*GPL[19]*GPL[70] - (GPL[32]*GPL[70])/2 - 
     (Pi^2*GPL[71])/3 + 2*GPL[19]*GPL[71] - GPL[32]*GPL[71] - 
     (Pi^2*GPL[72])/3 + 2*GPL[19]*GPL[72] - GPL[32]*GPL[72] - 
     4*GPL[4]*GPL[114] + 16*GPL[7]*GPL[114] + 2*GPL[8]*GPL[114] + 
     2*GPL[9]*GPL[114] - GPL[4]*GPL[120] - (GPL[7]*GPL[120])/2 + 
     (GPL[8]*GPL[120])/2 + (GPL[9]*GPL[120])/2 + 2*GPL[4]*GPL[151] + 
     GPL[7]*GPL[151] - GPL[8]*GPL[151] - GPL[9]*GPL[151] + 
     2*GPL[4]*GPL[152] + GPL[7]*GPL[152] - GPL[8]*GPL[152] - 
     GPL[9]*GPL[152] + 8*GPL[415] + (15*GPL[417])/2 + GPL[418]/2 - 
     12*GPL[420] - 6*GPL[421] - 6*GPL[423] + 6*GPL[424] - 6*GPL[425] + 
     6*GPL[426] - GPL[428] - GPL[429] - (27*GPL[431])/2 + 30*GPL[433] + 
     6*GPL[434] + 12*GPL[436] + 3*GPL[437] - 3*GPL[438] + 3*GPL[439] - 
     3*GPL[440] + 3*GPL[442] - 3*GPL[443] + 3*GPL[444] - 3*GPL[445] + 
     3*GPL[446] - (3*GPL[448])/2 - 3*GPL[449] + 3*GPL[450] + 3*GPL[452] - 
     3*GPL[453] + 3*GPL[454] - 3*GPL[455] - 9*GPL[457] + 9*GPL[458] + 
     3*GPL[459] - 12*GPL[461] + 6*GPL[462] - 6*GPL[463] + 6*GPL[464] - 
     6*GPL[465] - 9*GPL[466] + 9*GPL[467] + 3*GPL[468] - 12*GPL[470] + 
     6*GPL[471] - 6*GPL[472] + 6*GPL[473] - 6*GPL[474] + 2*GPL[494] - 
     GPL[495] + 2*GPL[496] + 2*GPL[497] - 12*GPL[499] + 30*GPL[501] + 
     6*GPL[502] + 6*GPL[504] - 6*GPL[505] + 6*GPL[506] - 6*GPL[507] + 
     30*GPL[510] - 72*GPL[512] - 8*GPL[513] - 16*GPL[515] - 4*GPL[516] + 
     4*GPL[517] - 4*GPL[518] + 4*GPL[519] + 4*GPL[523] - 4*GPL[524] - 
     32*GPL[526] - 2*GPL[527] + 2*GPL[528] - 2*GPL[529] + 2*GPL[530] + 
     6*GPL[532] - 6*GPL[533] - 2*GPL[534] + 8*GPL[536] - 4*GPL[537] + 
     4*GPL[538] - 4*GPL[539] + 4*GPL[540] + 6*GPL[541] - 6*GPL[542] - 
     2*GPL[543] + 8*GPL[545] - 4*GPL[546] + 4*GPL[547] - 4*GPL[548] + 
     4*GPL[549] - (3*GPL[609])/2 - 3*GPL[611] + 3*GPL[612] + 3*GPL[614] - 
     3*GPL[615] + 3*GPL[616] - 3*GPL[617] - 3*GPL[620] + 12*GPL[621] - 
     4*GPL[622] - 8*GPL[624] - 2*GPL[625] + 2*GPL[626] - 2*GPL[627] + 
     2*GPL[628] + 2*GPL[637] - 2*GPL[638] + 128*GPL[640] - GPL[641] + 
     GPL[642] - GPL[643] + GPL[644] + 3*GPL[646] - 3*GPL[647] - GPL[648] + 
     4*GPL[650] - 2*GPL[651] + 2*GPL[652] - 2*GPL[653] + 2*GPL[654] + 
     3*GPL[655] - 3*GPL[656] - GPL[657] + 4*GPL[659] - 2*GPL[660] + 
     2*GPL[661] - 2*GPL[662] + 2*GPL[663] - (9*GPL[686])/2 + 9*GPL[687] + 
     3*GPL[688] + 3*GPL[690] - 3*GPL[691] + 3*GPL[692] - 3*GPL[693] + 
     (9*GPL[694])/2 - 10*GPL[695] - 2*GPL[696] - 4*GPL[698] - GPL[699] + 
     GPL[700] - GPL[701] + GPL[702] - 3*GPL[703] + 3*GPL[704] - 3*GPL[705] + 
     3*GPL[706] - 3*GPL[707] + (3*GPL[708])/2 + GPL[709] - GPL[710] + 
     16*GPL[712] - 2*GPL[713] + 2*GPL[714] - 2*GPL[715] + 2*GPL[716] + 
     6*GPL[717] - 6*GPL[718] - 2*GPL[719] + 8*GPL[721] - 4*GPL[722] + 
     4*GPL[723] - 4*GPL[724] + 4*GPL[725] + 6*GPL[726] - 6*GPL[727] - 
     2*GPL[728] + 8*GPL[730] - 4*GPL[731] + 4*GPL[732] - 4*GPL[733] + 
     4*GPL[734] - (9*GPL[751])/2 + 9*GPL[752] + 3*GPL[753] + 3*GPL[755] - 
     3*GPL[756] + 3*GPL[757] - 3*GPL[758] + (9*GPL[759])/2 - 10*GPL[760] - 
     2*GPL[761] - 4*GPL[763] - GPL[764] + GPL[765] - GPL[766] + GPL[767] - 
     3*GPL[768] + 3*GPL[769] - 3*GPL[770] + 3*GPL[771] - 3*GPL[772] + 
     (3*GPL[773])/2 + GPL[774] - GPL[775] + 16*GPL[777] - 2*GPL[778] + 
     2*GPL[779] - 2*GPL[780] + 2*GPL[781] + 6*GPL[782] - 6*GPL[783] - 
     2*GPL[784] + 8*GPL[786] - 4*GPL[787] + 4*GPL[788] - 4*GPL[789] + 
     4*GPL[790] + 6*GPL[791] - 6*GPL[792] - 2*GPL[793] + 8*GPL[795] - 
     4*GPL[796] + 4*GPL[797] - 4*GPL[798] + 4*GPL[799] - 
     (GPL[2]*(2*Pi^2*GPL[4] + Pi^2*GPL[7] - Pi^2*GPL[8] - Pi^2*GPL[9] - 
        12*Zeta[3]))/6 - 8*GPL[4]*Zeta[3] + 20*GPL[7]*Zeta[3] + 
     2*GPL[8]*Zeta[3] + 2*GPL[9]*Zeta[3] + 
     GPL[1]*((Pi^2*GPL[4])/3 - (4*Pi^2*GPL[7])/3 - (Pi^2*GPL[8])/6 - 
       (Pi^2*GPL[9])/6 - 3*GPL[116] + 3*GPL[117] + 3*GPL[118] + 3*GPL[122] + 
       6*GPL[123] - (3*GPL[124])/2 - (3*GPL[125])/2 + (3*GPL[127])/2 + 
       (3*GPL[128])/2 + (3*GPL[130])/2 - (3*GPL[131])/2 - (3*GPL[132])/2 + 
       (3*GPL[134])/2 - 6*GPL[135] - 3*GPL[136] - 3*GPL[137] + 
       (3*GPL[138])/2 - 6*GPL[139] - 3*GPL[140] - 3*GPL[141] + 3*GPL[154] - 
       3*GPL[155] - 3*GPL[156] - 4*GPL[159] - 8*GPL[160] + 2*GPL[161] + 
       2*GPL[162] - 2*GPL[165] - 16*GPL[166] + GPL[167] + GPL[168] - 
       GPL[170] + 4*GPL[171] + 2*GPL[172] + 2*GPL[173] - GPL[174] + 
       4*GPL[175] + 2*GPL[176] + 2*GPL[177] + (3*GPL[206])/2 - 
       (3*GPL[207])/2 - (3*GPL[208])/2 - 2*GPL[211] - 4*GPL[212] + GPL[213] + 
       GPL[214] - GPL[219] + 64*GPL[220] + GPL[221]/2 + GPL[222]/2 - 
       GPL[224]/2 + 2*GPL[225] + GPL[226] + GPL[227] - GPL[228]/2 + 
       2*GPL[229] + GPL[230] + GPL[231] + (3*GPL[244])/2 - (3*GPL[245])/2 - 
       (3*GPL[246])/2 - GPL[247] - 2*GPL[248] + GPL[249]/2 + GPL[250]/2 - 
       (3*GPL[251])/2 - (3*GPL[252])/2 - GPL[253]/2 + 8*GPL[254] + GPL[255] + 
       GPL[256] - GPL[257] + 4*GPL[258] + 2*GPL[259] + 2*GPL[260] - 
       GPL[261] + 4*GPL[262] + 2*GPL[263] + 2*GPL[264] + (3*GPL[271])/2 - 
       (3*GPL[272])/2 - (3*GPL[273])/2 - GPL[274] - 2*GPL[275] + GPL[276]/2 + 
       GPL[277]/2 - (3*GPL[278])/2 - (3*GPL[279])/2 - GPL[280]/2 + 
       8*GPL[281] + GPL[282] + GPL[283] - GPL[284] + 4*GPL[285] + 
       2*GPL[286] + 2*GPL[287] - GPL[288] + 4*GPL[289] + 2*GPL[290] + 
       2*GPL[291] + 10*Zeta[3])), 
 g[16] -> (ep*(-GPL[3] + GPL[4]))/2 + 
   (ep^2*(-(GPL[4]*GPL[10]) - 2*GPL[21] + GPL[22] + 4*GPL[34] - 3*GPL[35] + 
      GPL[75]))/2 + (ep^3*(-(Pi^2*GPL[3]) + GPL[4]*(Pi^2 + 3*GPL[77]) - 
      3*(GPL[10]*(GPL[22] - 3*GPL[35]) + 2*GPL[115] - GPL[116] - 8*GPL[121] + 
        3*GPL[122] - 6*GPL[153] + 3*GPL[154] + 16*GPL[158] - 9*GPL[159] - 
        2*GPL[298] + 4*GPL[300] + GPL[304])))/6 + 
   (ep^4*(-2*Pi^2*GPL[21] + Pi^2*GPL[22] + 4*Pi^2*GPL[34] - 3*Pi^2*GPL[35] + 
      Pi^2*GPL[75] + 3*GPL[22]*GPL[77] - 9*GPL[35]*GPL[77] - 
      3*GPL[10]*GPL[116] + 9*GPL[10]*GPL[122] + 9*GPL[10]*GPL[154] - 
      27*GPL[10]*GPL[159] - 6*GPL[416] + 3*GPL[417] + 24*GPL[419] - 
      9*GPL[420] + 36*GPL[430] - 9*GPL[431] - 96*GPL[432] + 27*GPL[433] + 
      18*GPL[498] - 9*GPL[499] - 72*GPL[500] + 27*GPL[501] - 72*GPL[509] + 
      27*GPL[510] + 192*GPL[511] - 81*GPL[512] + 6*GPL[816] - 24*GPL[817] - 
      18*GPL[819] + 48*GPL[820] - 6*GPL[824] + 12*GPL[825] + 3*GPL[826] + 
      6*GPL[3]*Zeta[3] - GPL[4]*(Pi^2*GPL[10] + 3*GPL[305] + 6*Zeta[3])))/6, 
 g[17] -> ep^3*(-(GPL[10]*GPL[22]) + GPL[15]*GPL[22] + GPL[7]*GPL[32] - 
     GPL[12]*GPL[32] - GPL[13]*GPL[32] - GPL[15]*GPL[32] - GPL[15]*GPL[35] + 
     2*GPL[15]*GPL[37] + 2*GPL[4]*GPL[49] - 2*GPL[7]*GPL[49] + 
     2*GPL[14]*GPL[50] - 2*GPL[15]*GPL[50] + 
     GPL[6]*(-2*GPL[22] + GPL[32] + 2*GPL[50]) - 2*GPL[4]*GPL[56] - 
     2*GPL[14]*GPL[61] + 2*GPL[15]*GPL[61] + 2*GPL[14]*GPL[63] - 
     2*GPL[15]*GPL[63] - 2*GPL[14]*GPL[68] + 2*GPL[15]*GPL[68] + 
     2*GPL[14]*GPL[70] - 2*GPL[15]*GPL[70] + 2*GPL[4]*GPL[94] - 
     2*GPL[7]*GPL[94] - 2*GPL[4]*GPL[96] - 2*GPL[4]*GPL[99] + 
     2*GPL[7]*GPL[99] + GPL[1]*(GPL[8]*(GPL[14] - GPL[15]) + 
       GPL[9]*(GPL[14] - GPL[15]) + GPL[4]*GPL[15] - GPL[22] + 3*GPL[26] + 
       3*GPL[27] - GPL[49] - 2*GPL[50] + GPL[54] + GPL[55] + GPL[85] - 
       GPL[86] - GPL[87] + GPL[88] - GPL[90] - GPL[91] - GPL[94] + GPL[99]) + 
     GPL[4]*GPL[101] + GPL[120] + GPL[122] - 2*GPL[123] + 4*GPL[130] - 
     6*GPL[134] + 6*GPL[135] - 6*GPL[138] + 6*GPL[139] - GPL[205] + 
     2*GPL[206] + 2*GPL[211] - 4*GPL[212] - 2*GPL[224] + 2*GPL[225] - 
     2*GPL[228] + 2*GPL[229] + 2*GPL[232] + GPL[298] + GPL[332] - GPL[333] + 
     2*GPL[334] - 2*GPL[335] + 2*GPL[336] - 2*GPL[337] + 2*GPL[338] - 
     2*GPL[339] + GPL[340] - GPL[343] + 2*GPL[344] - 2*GPL[347] + 
     2*GPL[350] - 2*GPL[351] + 2*GPL[354] - 2*GPL[355] - GPL[364] + 
     2*GPL[370] - GPL[380]) + ep^4*((Pi^2*GPL[8]*GPL[14])/3 + 
     (Pi^2*GPL[2]*(GPL[6] + GPL[7] - GPL[12] - GPL[13] - GPL[15]))/3 + 
     (Pi^2*GPL[4]*GPL[15])/3 - (Pi^2*GPL[8]*GPL[15])/3 - 
     2*GPL[8]*GPL[14]*GPL[19] - 2*GPL[4]*GPL[15]*GPL[19] + 
     2*GPL[8]*GPL[15]*GPL[19] + (Pi^2*GPL[20])/3 - (Pi^2*GPL[22])/3 + 
     GPL[1]*GPL[6]*GPL[22] + 3*GPL[1]*GPL[15]*GPL[22] - 
     4*GPL[1]*GPL[18]*GPL[22] + 2*GPL[19]*GPL[22] + Pi^2*GPL[26] + 
     GPL[1]*GPL[6]*GPL[26] + 2*GPL[1]*GPL[14]*GPL[26] - 
     9*GPL[1]*GPL[15]*GPL[26] + 12*GPL[1]*GPL[18]*GPL[26] - 
     6*GPL[19]*GPL[26] + Pi^2*GPL[27] + GPL[1]*GPL[6]*GPL[27] + 
     2*GPL[1]*GPL[14]*GPL[27] - 9*GPL[1]*GPL[15]*GPL[27] + 
     12*GPL[1]*GPL[18]*GPL[27] - 6*GPL[19]*GPL[27] + GPL[5]*GPL[6]*GPL[32] - 
     3*GPL[6]*GPL[7]*GPL[32] + GPL[6]*GPL[12]*GPL[32] + 
     GPL[6]*GPL[13]*GPL[32] - GPL[5]*GPL[14]*GPL[32] - 
     2*GPL[7]*GPL[14]*GPL[32] + GPL[8]*GPL[14]*GPL[32] + 
     GPL[12]*GPL[14]*GPL[32] + GPL[13]*GPL[14]*GPL[32] + 
     GPL[4]*GPL[15]*GPL[32] + GPL[7]*GPL[15]*GPL[32] - 
     GPL[8]*GPL[15]*GPL[32] + GPL[12]*GPL[15]*GPL[32] + 
     GPL[13]*GPL[15]*GPL[32] + 4*GPL[7]*GPL[18]*GPL[32] - 
     4*GPL[12]*GPL[18]*GPL[32] - 4*GPL[13]*GPL[18]*GPL[32] - 
     GPL[22]*GPL[32] - 3*GPL[23]*GPL[32] - 4*GPL[25]*GPL[32] + 
     3*GPL[26]*GPL[32] + 3*GPL[27]*GPL[32] + 2*GPL[29]*GPL[32] + 
     2*GPL[30]*GPL[32] - 2*GPL[1]*GPL[15]*GPL[35] - 
     4*GPL[1]*GPL[15]*GPL[37] + GPL[1]*GPL[15]*GPL[38] + 
     GPL[1]*GPL[15]*GPL[39] - GPL[1]*GPL[6]*GPL[47] + 
     GPL[1]*GPL[14]*GPL[47] - GPL[1]*GPL[6]*GPL[48] + 
     GPL[1]*GPL[14]*GPL[48] - (Pi^2*GPL[49])/3 + 4*GPL[1]*GPL[7]*GPL[49] - 
     2*GPL[1]*GPL[8]*GPL[49] + 2*GPL[19]*GPL[49] + 7*GPL[22]*GPL[49] - 
     2*GPL[32]*GPL[49] - 7*GPL[35]*GPL[49] - (2*Pi^2*GPL[50])/3 + 
     GPL[1]*GPL[6]*GPL[50] + GPL[1]*GPL[14]*GPL[50] + 
     2*GPL[1]*GPL[15]*GPL[50] - 8*GPL[1]*GPL[18]*GPL[50] + 
     4*GPL[19]*GPL[50] - 2*GPL[32]*GPL[50] - 8*GPL[49]*GPL[50] - 
     2*GPL[22]*GPL[52] + GPL[32]*GPL[52] + 2*GPL[50]*GPL[52] - 
     5*GPL[32]*GPL[53] + 8*GPL[49]*GPL[53] + (Pi^2*GPL[54])/3 - 
     2*GPL[1]*GPL[6]*GPL[54] - 3*GPL[1]*GPL[14]*GPL[54] + 
     GPL[1]*GPL[15]*GPL[54] + 4*GPL[1]*GPL[18]*GPL[54] - 2*GPL[19]*GPL[54] + 
     GPL[32]*GPL[54] + (Pi^2*GPL[55])/3 - 2*GPL[1]*GPL[6]*GPL[55] - 
     3*GPL[1]*GPL[14]*GPL[55] + GPL[1]*GPL[15]*GPL[55] + 
     4*GPL[1]*GPL[18]*GPL[55] - 2*GPL[19]*GPL[55] + GPL[32]*GPL[55] - 
     2*GPL[22]*GPL[56] + 7*GPL[35]*GPL[56] + 4*GPL[32]*GPL[57] + 
     4*GPL[32]*GPL[58] + GPL[1]*GPL[8]*GPL[59] + 2*GPL[50]*GPL[59] - 
     GPL[1]*GPL[4]*GPL[60] + GPL[1]*GPL[8]*GPL[60] - GPL[22]*GPL[60] + 
     GPL[32]*GPL[60] + GPL[35]*GPL[60] - 2*GPL[37]*GPL[60] + 
     2*GPL[50]*GPL[60] + GPL[1]*GPL[14]*GPL[61] - GPL[1]*GPL[15]*GPL[61] + 
     4*GPL[49]*GPL[61] - 2*GPL[59]*GPL[61] - 2*GPL[60]*GPL[61] - 
     4*GPL[1]*GPL[14]*GPL[63] + 4*GPL[1]*GPL[15]*GPL[63] - 
     4*GPL[49]*GPL[63] + 2*GPL[59]*GPL[63] + 2*GPL[60]*GPL[63] - 
     2*GPL[1]*GPL[14]*GPL[64] + 2*GPL[1]*GPL[15]*GPL[64] - 
     2*GPL[1]*GPL[14]*GPL[65] + 2*GPL[1]*GPL[15]*GPL[65] + 
     GPL[1]*GPL[14]*GPL[68] - GPL[1]*GPL[15]*GPL[68] + 4*GPL[49]*GPL[68] - 
     2*GPL[59]*GPL[68] - 2*GPL[60]*GPL[68] - 4*GPL[1]*GPL[14]*GPL[70] + 
     4*GPL[1]*GPL[15]*GPL[70] - 4*GPL[49]*GPL[70] + 2*GPL[59]*GPL[70] + 
     2*GPL[60]*GPL[70] - 2*GPL[1]*GPL[14]*GPL[71] + 
     2*GPL[1]*GPL[15]*GPL[71] - 2*GPL[1]*GPL[14]*GPL[72] + 
     2*GPL[1]*GPL[15]*GPL[72] - 2*GPL[19]*GPL[79] + GPL[32]*GPL[79] + 
     GPL[32]*GPL[80] + 2*GPL[19]*GPL[81] - GPL[32]*GPL[81] + 
     2*GPL[19]*GPL[82] - GPL[32]*GPL[82] + GPL[32]*GPL[83] + 
     GPL[32]*GPL[84] + (Pi^2*GPL[85])/3 - GPL[1]*GPL[6]*GPL[85] - 
     GPL[1]*GPL[14]*GPL[85] - GPL[1]*GPL[15]*GPL[85] + 
     4*GPL[1]*GPL[18]*GPL[85] - (Pi^2*GPL[86])/3 + GPL[1]*GPL[6]*GPL[86] + 
     GPL[1]*GPL[14]*GPL[86] + GPL[1]*GPL[15]*GPL[86] - 
     4*GPL[1]*GPL[18]*GPL[86] - (Pi^2*GPL[87])/3 + GPL[1]*GPL[6]*GPL[87] + 
     GPL[1]*GPL[14]*GPL[87] + GPL[1]*GPL[15]*GPL[87] - 
     4*GPL[1]*GPL[18]*GPL[87] + (Pi^2*GPL[88])/3 - GPL[1]*GPL[6]*GPL[88] - 
     GPL[1]*GPL[14]*GPL[88] - GPL[1]*GPL[15]*GPL[88] + 
     4*GPL[1]*GPL[18]*GPL[88] - 2*GPL[19]*GPL[88] + GPL[32]*GPL[88] + 
     GPL[32]*GPL[89] - (Pi^2*GPL[90])/3 + GPL[1]*GPL[6]*GPL[90] + 
     GPL[1]*GPL[14]*GPL[90] + GPL[1]*GPL[15]*GPL[90] - 
     4*GPL[1]*GPL[18]*GPL[90] + 2*GPL[19]*GPL[90] - GPL[32]*GPL[90] - 
     (Pi^2*GPL[91])/3 + GPL[1]*GPL[6]*GPL[91] + GPL[1]*GPL[14]*GPL[91] + 
     GPL[1]*GPL[15]*GPL[91] - 4*GPL[1]*GPL[18]*GPL[91] + 2*GPL[19]*GPL[91] - 
     GPL[32]*GPL[91] + GPL[32]*GPL[92] + GPL[32]*GPL[93] - (Pi^2*GPL[94])/3 + 
     4*GPL[1]*GPL[7]*GPL[94] - 2*GPL[1]*GPL[8]*GPL[94] + 2*GPL[19]*GPL[94] + 
     7*GPL[22]*GPL[94] - 2*GPL[32]*GPL[94] - 7*GPL[35]*GPL[94] - 
     8*GPL[50]*GPL[94] + 8*GPL[53]*GPL[94] + 4*GPL[61]*GPL[94] - 
     4*GPL[63]*GPL[94] + 4*GPL[68]*GPL[94] - 4*GPL[70]*GPL[94] - 
     2*GPL[22]*GPL[95] + GPL[32]*GPL[95] + 2*GPL[50]*GPL[95] - 
     2*GPL[22]*GPL[96] + 7*GPL[35]*GPL[96] + GPL[1]*GPL[8]*GPL[97] + 
     2*GPL[50]*GPL[97] - 2*GPL[61]*GPL[97] + 2*GPL[63]*GPL[97] - 
     2*GPL[68]*GPL[97] + 2*GPL[70]*GPL[97] - GPL[1]*GPL[4]*GPL[98] + 
     GPL[1]*GPL[8]*GPL[98] - GPL[22]*GPL[98] + GPL[32]*GPL[98] + 
     GPL[35]*GPL[98] - 2*GPL[37]*GPL[98] + 2*GPL[50]*GPL[98] - 
     2*GPL[61]*GPL[98] + 2*GPL[63]*GPL[98] - 2*GPL[68]*GPL[98] + 
     2*GPL[70]*GPL[98] + (Pi^2*GPL[99])/3 - 4*GPL[1]*GPL[7]*GPL[99] + 
     2*GPL[1]*GPL[8]*GPL[99] - 2*GPL[19]*GPL[99] - 7*GPL[22]*GPL[99] + 
     2*GPL[32]*GPL[99] + 7*GPL[35]*GPL[99] + 8*GPL[50]*GPL[99] - 
     8*GPL[53]*GPL[99] - 4*GPL[61]*GPL[99] + 4*GPL[63]*GPL[99] - 
     4*GPL[68]*GPL[99] + 4*GPL[70]*GPL[99] + 6*GPL[22]*GPL[100] - 
     3*GPL[32]*GPL[100] - 6*GPL[50]*GPL[100] + 3*GPL[22]*GPL[101] - 
     4*GPL[35]*GPL[101] - 3*GPL[1]*GPL[8]*GPL[102] - 6*GPL[50]*GPL[102] + 
     6*GPL[61]*GPL[102] - 6*GPL[63]*GPL[102] + 6*GPL[68]*GPL[102] - 
     6*GPL[70]*GPL[102] - GPL[1]*GPL[4]*GPL[103] + GPL[1]*GPL[8]*GPL[103] - 
     GPL[22]*GPL[103] + GPL[32]*GPL[103] + GPL[35]*GPL[103] - 
     2*GPL[37]*GPL[103] + 2*GPL[50]*GPL[103] - 2*GPL[61]*GPL[103] + 
     2*GPL[63]*GPL[103] - 2*GPL[68]*GPL[103] + 2*GPL[70]*GPL[103] + 
     4*GPL[32]*GPL[104] - 4*GPL[32]*GPL[105] - 4*GPL[32]*GPL[106] + 
     4*GPL[32]*GPL[107] - 4*GPL[32]*GPL[108] - 4*GPL[32]*GPL[109] - 
     8*GPL[22]*GPL[110] + 4*GPL[32]*GPL[110] + 8*GPL[50]*GPL[110] - 
     4*GPL[22]*GPL[111] + 4*GPL[1]*GPL[8]*GPL[112] + 8*GPL[50]*GPL[112] - 
     8*GPL[61]*GPL[112] + 8*GPL[63]*GPL[112] - 8*GPL[68]*GPL[112] + 
     8*GPL[70]*GPL[112] + (GPL[9]*(GPL[14]*(Pi^2 - 6*GPL[19] + 3*GPL[32]) - 
        GPL[15]*(Pi^2 - 6*GPL[19] + 3*GPL[32]) + 
        3*GPL[1]*(-2*GPL[49] + GPL[59] + GPL[60] - 2*GPL[94] + GPL[97] + 
          GPL[98] + 2*GPL[99] - 3*GPL[102] + GPL[103] + 4*GPL[112] - 
          4*GPL[113])))/3 + 4*GPL[1]*GPL[4]*GPL[113] - 
     4*GPL[1]*GPL[8]*GPL[113] + 4*GPL[22]*GPL[113] - 4*GPL[32]*GPL[113] - 
     4*GPL[35]*GPL[113] + 8*GPL[37]*GPL[113] - 8*GPL[50]*GPL[113] + 
     8*GPL[61]*GPL[113] - 8*GPL[63]*GPL[113] + 8*GPL[68]*GPL[113] - 
     8*GPL[70]*GPL[113] - 2*GPL[1]*GPL[116] - 3*GPL[6]*GPL[116] - 
     GPL[10]*GPL[116] + 6*GPL[1]*GPL[117] + 6*GPL[1]*GPL[118] + 
     GPL[6]*GPL[120] - 3*GPL[7]*GPL[120] - 3*GPL[11]*GPL[120] - 
     3*GPL[13]*GPL[120] - 3*GPL[15]*GPL[120] + 4*GPL[16]*GPL[120] + 
     4*GPL[17]*GPL[120] + 4*GPL[18]*GPL[120] + 2*GPL[1]*GPL[122] + 
     6*GPL[6]*GPL[122] + 4*GPL[10]*GPL[122] - 7*GPL[15]*GPL[122] + 
     4*GPL[18]*GPL[122] + 4*GPL[1]*GPL[123] + 2*GPL[6]*GPL[123] + 
     6*GPL[15]*GPL[123] - 8*GPL[18]*GPL[123] - GPL[1]*GPL[124] - 
     GPL[1]*GPL[125] + 3*GPL[1]*GPL[127] + 3*GPL[1]*GPL[128] + 
     3*GPL[1]*GPL[130] + 4*GPL[6]*GPL[130] + 4*GPL[14]*GPL[130] - 
     12*GPL[15]*GPL[130] + 16*GPL[18]*GPL[130] - 7*GPL[1]*GPL[131] - 
     7*GPL[1]*GPL[132] + 3*GPL[1]*GPL[134] - 2*GPL[6]*GPL[134] - 
     4*GPL[14]*GPL[134] + 18*GPL[15]*GPL[134] - 24*GPL[18]*GPL[134] - 
     12*GPL[1]*GPL[135] + 2*GPL[6]*GPL[135] + 4*GPL[14]*GPL[135] - 
     18*GPL[15]*GPL[135] + 24*GPL[18]*GPL[135] - 6*GPL[1]*GPL[136] - 
     6*GPL[1]*GPL[137] + 3*GPL[1]*GPL[138] - 2*GPL[6]*GPL[138] - 
     4*GPL[14]*GPL[138] + 18*GPL[15]*GPL[138] - 24*GPL[18]*GPL[138] - 
     12*GPL[1]*GPL[139] + 2*GPL[6]*GPL[139] + 4*GPL[14]*GPL[139] - 
     18*GPL[15]*GPL[139] + 24*GPL[18]*GPL[139] - 6*GPL[1]*GPL[140] - 
     6*GPL[1]*GPL[141] - 2*GPL[1]*GPL[143] + 2*GPL[1]*GPL[144] + 
     2*GPL[1]*GPL[145] - 2*GPL[1]*GPL[146] + 2*GPL[1]*GPL[147] + 
     2*GPL[1]*GPL[148] - 2*GPL[6]*GPL[151] - 2*GPL[7]*GPL[151] + 
     2*GPL[11]*GPL[151] + 2*GPL[13]*GPL[151] + 2*GPL[15]*GPL[151] - 
     2*GPL[6]*GPL[152] - 2*GPL[7]*GPL[152] + 2*GPL[11]*GPL[152] + 
     2*GPL[13]*GPL[152] + 2*GPL[15]*GPL[152] + 5*GPL[15]*GPL[159] - 
     4*GPL[15]*GPL[160] - 8*GPL[15]*GPL[166] - 2*GPL[15]*GPL[170] + 
     2*GPL[15]*GPL[171] - 2*GPL[15]*GPL[174] + 2*GPL[15]*GPL[175] - 
     2*GPL[6]*GPL[190] + 2*GPL[14]*GPL[190] + 2*GPL[6]*GPL[197] - 
     2*GPL[14]*GPL[197] - 2*GPL[6]*GPL[198] + 2*GPL[14]*GPL[198] + 
     2*GPL[6]*GPL[201] - 2*GPL[14]*GPL[201] - 2*GPL[6]*GPL[202] + 
     2*GPL[14]*GPL[202] + GPL[1]*GPL[206] + 7*GPL[6]*GPL[206] + 
     5*GPL[14]*GPL[206] - 10*GPL[15]*GPL[206] + 8*GPL[18]*GPL[206] - 
     9*GPL[1]*GPL[207] - 9*GPL[1]*GPL[208] + 4*GPL[1]*GPL[210] - 
     8*GPL[4]*GPL[210] + 8*GPL[7]*GPL[210] + 4*GPL[1]*GPL[211] - 
     8*GPL[6]*GPL[211] - 8*GPL[14]*GPL[211] + 6*GPL[15]*GPL[211] + 
     8*GPL[18]*GPL[211] + 8*GPL[1]*GPL[212] + 2*GPL[6]*GPL[212] + 
     2*GPL[14]*GPL[212] + 4*GPL[15]*GPL[212] - 16*GPL[18]*GPL[212] - 
     2*GPL[1]*GPL[213] - 2*GPL[1]*GPL[214] + 7*GPL[4]*GPL[215] - 
     GPL[1]*GPL[218] + 2*GPL[4]*GPL[218] - 2*GPL[7]*GPL[218] + 
     10*GPL[1]*GPL[219] - 8*GPL[6]*GPL[219] - 8*GPL[14]*GPL[219] + 
     8*GPL[15]*GPL[219] - 5*GPL[1]*GPL[221] - 5*GPL[1]*GPL[222] - 
     2*GPL[4]*GPL[223] + GPL[1]*GPL[224] + 4*GPL[6]*GPL[224] + 
     6*GPL[14]*GPL[224] - 2*GPL[15]*GPL[224] - 8*GPL[18]*GPL[224] - 
     4*GPL[1]*GPL[225] - 4*GPL[6]*GPL[225] - 6*GPL[14]*GPL[225] + 
     2*GPL[15]*GPL[225] + 8*GPL[18]*GPL[225] - 2*GPL[1]*GPL[226] - 
     2*GPL[1]*GPL[227] + GPL[1]*GPL[228] + 4*GPL[6]*GPL[228] + 
     6*GPL[14]*GPL[228] - 2*GPL[15]*GPL[228] - 8*GPL[18]*GPL[228] - 
     4*GPL[1]*GPL[229] - 4*GPL[6]*GPL[229] - 6*GPL[14]*GPL[229] + 
     2*GPL[15]*GPL[229] + 8*GPL[18]*GPL[229] - 2*GPL[1]*GPL[230] - 
     2*GPL[1]*GPL[231] + GPL[4]*GPL[233] - 4*GPL[1]*GPL[234] + 
     4*GPL[1]*GPL[235] + 4*GPL[1]*GPL[236] - 4*GPL[1]*GPL[237] + 
     4*GPL[1]*GPL[238] + 4*GPL[1]*GPL[239] - GPL[1]*GPL[240] + 
     2*GPL[4]*GPL[240] - 2*GPL[7]*GPL[240] - 2*GPL[4]*GPL[241] - 
     GPL[1]*GPL[242] + 2*GPL[4]*GPL[242] - 2*GPL[7]*GPL[242] - 
     GPL[4]*GPL[243] - 6*GPL[14]*GPL[244] + 6*GPL[15]*GPL[244] + 
     6*GPL[14]*GPL[247] - 6*GPL[15]*GPL[247] + 2*GPL[14]*GPL[248] - 
     2*GPL[15]*GPL[248] - 8*GPL[14]*GPL[254] + 8*GPL[15]*GPL[254] + 
     4*GPL[14]*GPL[257] - 4*GPL[15]*GPL[257] - 4*GPL[14]*GPL[258] + 
     4*GPL[15]*GPL[258] + 4*GPL[14]*GPL[261] - 4*GPL[15]*GPL[261] - 
     4*GPL[14]*GPL[262] + 4*GPL[15]*GPL[262] - 6*GPL[14]*GPL[271] + 
     6*GPL[15]*GPL[271] + 6*GPL[14]*GPL[274] - 6*GPL[15]*GPL[274] + 
     2*GPL[14]*GPL[275] - 2*GPL[15]*GPL[275] - 8*GPL[14]*GPL[281] + 
     8*GPL[15]*GPL[281] + 4*GPL[14]*GPL[284] - 4*GPL[15]*GPL[284] - 
     4*GPL[14]*GPL[285] + 4*GPL[15]*GPL[285] + 4*GPL[14]*GPL[288] - 
     4*GPL[15]*GPL[288] - 4*GPL[14]*GPL[289] + 4*GPL[15]*GPL[289] + 
     3*GPL[1]*GPL[308] - 9*GPL[1]*GPL[309] - 9*GPL[1]*GPL[310] - 
     2*GPL[1]*GPL[311] - 4*GPL[1]*GPL[312] + GPL[1]*GPL[313] + 
     GPL[1]*GPL[314] + 2*GPL[1]*GPL[315] + GPL[1]*GPL[316] + 
     GPL[1]*GPL[317] - GPL[1]*GPL[318] + 4*GPL[1]*GPL[319] + 
     2*GPL[1]*GPL[320] + 2*GPL[1]*GPL[321] - GPL[1]*GPL[322] + 
     4*GPL[1]*GPL[323] + 2*GPL[1]*GPL[324] + 2*GPL[1]*GPL[325] - 
     GPL[1]*GPL[326] + GPL[1]*GPL[327] + GPL[1]*GPL[328] - GPL[1]*GPL[329] + 
     GPL[1]*GPL[330] + GPL[1]*GPL[331] - GPL[6]*GPL[332] - GPL[14]*GPL[332] - 
     GPL[15]*GPL[332] + 4*GPL[18]*GPL[332] + GPL[6]*GPL[333] + 
     GPL[14]*GPL[333] + GPL[15]*GPL[333] - 4*GPL[18]*GPL[333] - 
     2*GPL[6]*GPL[334] - 2*GPL[14]*GPL[334] - 2*GPL[15]*GPL[334] + 
     8*GPL[18]*GPL[334] + 2*GPL[6]*GPL[335] + 2*GPL[14]*GPL[335] + 
     2*GPL[15]*GPL[335] - 8*GPL[18]*GPL[335] - 2*GPL[6]*GPL[336] - 
     2*GPL[14]*GPL[336] - 2*GPL[15]*GPL[336] + 8*GPL[18]*GPL[336] + 
     2*GPL[6]*GPL[337] + 2*GPL[14]*GPL[337] + 2*GPL[15]*GPL[337] - 
     8*GPL[18]*GPL[337] - 2*GPL[6]*GPL[338] - 2*GPL[14]*GPL[338] - 
     2*GPL[15]*GPL[338] + 8*GPL[18]*GPL[338] + 2*GPL[6]*GPL[339] + 
     2*GPL[14]*GPL[339] + 2*GPL[15]*GPL[339] - 8*GPL[18]*GPL[339] + 
     3*GPL[1]*GPL[340] - GPL[6]*GPL[340] - GPL[14]*GPL[340] - 
     GPL[15]*GPL[340] + 4*GPL[18]*GPL[340] - 9*GPL[1]*GPL[341] - 
     9*GPL[1]*GPL[342] - 2*GPL[1]*GPL[343] + GPL[6]*GPL[343] + 
     GPL[14]*GPL[343] + GPL[15]*GPL[343] - 4*GPL[18]*GPL[343] - 
     4*GPL[1]*GPL[344] - 2*GPL[6]*GPL[344] - 2*GPL[14]*GPL[344] - 
     2*GPL[15]*GPL[344] + 8*GPL[18]*GPL[344] + GPL[1]*GPL[345] + 
     GPL[1]*GPL[346] + 2*GPL[1]*GPL[347] + 2*GPL[6]*GPL[347] + 
     2*GPL[14]*GPL[347] + 2*GPL[15]*GPL[347] - 8*GPL[18]*GPL[347] + 
     GPL[1]*GPL[348] + GPL[1]*GPL[349] - GPL[1]*GPL[350] - 
     2*GPL[6]*GPL[350] - 2*GPL[14]*GPL[350] - 2*GPL[15]*GPL[350] + 
     8*GPL[18]*GPL[350] + 4*GPL[1]*GPL[351] + 2*GPL[6]*GPL[351] + 
     2*GPL[14]*GPL[351] + 2*GPL[15]*GPL[351] - 8*GPL[18]*GPL[351] + 
     2*GPL[1]*GPL[352] + 2*GPL[1]*GPL[353] - GPL[1]*GPL[354] - 
     2*GPL[6]*GPL[354] - 2*GPL[14]*GPL[354] - 2*GPL[15]*GPL[354] + 
     8*GPL[18]*GPL[354] + 4*GPL[1]*GPL[355] + 2*GPL[6]*GPL[355] + 
     2*GPL[14]*GPL[355] + 2*GPL[15]*GPL[355] - 8*GPL[18]*GPL[355] + 
     2*GPL[1]*GPL[356] + 2*GPL[1]*GPL[357] - GPL[1]*GPL[358] + 
     GPL[1]*GPL[359] + GPL[1]*GPL[360] - GPL[1]*GPL[361] + GPL[1]*GPL[362] + 
     GPL[1]*GPL[363] + 4*GPL[1]*GPL[366] - 8*GPL[4]*GPL[366] + 
     8*GPL[7]*GPL[366] + 7*GPL[4]*GPL[367] - GPL[1]*GPL[368] + 
     2*GPL[4]*GPL[368] - 2*GPL[7]*GPL[368] - 2*GPL[4]*GPL[369] + 
     GPL[4]*GPL[371] - GPL[1]*GPL[372] + 2*GPL[4]*GPL[372] - 
     2*GPL[7]*GPL[372] - 2*GPL[4]*GPL[373] - GPL[1]*GPL[374] + 
     2*GPL[4]*GPL[374] - 2*GPL[7]*GPL[374] - GPL[4]*GPL[375] - 
     4*GPL[1]*GPL[376] + 8*GPL[4]*GPL[376] - 8*GPL[7]*GPL[376] - 
     7*GPL[4]*GPL[377] + 3*GPL[1]*GPL[378] - 6*GPL[4]*GPL[378] + 
     6*GPL[7]*GPL[378] + 6*GPL[4]*GPL[379] + 3*GPL[1]*GPL[381] - 
     6*GPL[4]*GPL[381] + 6*GPL[7]*GPL[381] + 6*GPL[4]*GPL[382] - 
     GPL[1]*GPL[383] + 2*GPL[4]*GPL[383] - 2*GPL[7]*GPL[383] - 
     GPL[4]*GPL[384] - 4*GPL[1]*GPL[385] + 12*GPL[1]*GPL[386] + 
     12*GPL[1]*GPL[387] - 8*GPL[1]*GPL[388] + 4*GPL[1]*GPL[389] + 
     4*GPL[1]*GPL[390] + 4*GPL[1]*GPL[391] - 4*GPL[1]*GPL[392] - 
     4*GPL[1]*GPL[393] + 4*GPL[1]*GPL[394] - 4*GPL[1]*GPL[395] - 
     4*GPL[1]*GPL[396] - 4*GPL[1]*GPL[397] + 12*GPL[1]*GPL[398] + 
     12*GPL[1]*GPL[399] - 8*GPL[1]*GPL[400] + 4*GPL[1]*GPL[401] + 
     4*GPL[1]*GPL[402] + 4*GPL[1]*GPL[403] - 4*GPL[1]*GPL[404] - 
     4*GPL[1]*GPL[405] + 4*GPL[1]*GPL[406] - 4*GPL[1]*GPL[407] - 
     4*GPL[1]*GPL[408] - 4*GPL[1]*GPL[409] + 8*GPL[4]*GPL[409] - 
     8*GPL[7]*GPL[409] - 8*GPL[4]*GPL[410] - 4*GPL[1]*GPL[411] + 
     8*GPL[4]*GPL[411] - 8*GPL[7]*GPL[411] - 8*GPL[4]*GPL[412] + 
     4*GPL[1]*GPL[413] - 8*GPL[4]*GPL[413] + 8*GPL[7]*GPL[413] + 
     4*GPL[4]*GPL[414] + 2*GPL[417] + GPL[418] + 3*GPL[420] - 4*GPL[421] + 
     8*GPL[422] - 12*GPL[423] + 12*GPL[424] - 12*GPL[425] + 12*GPL[426] - 
     2*GPL[428] - 2*GPL[429] - 5*GPL[433] + 4*GPL[434] + 8*GPL[436] + 
     2*GPL[437] - 2*GPL[438] + 2*GPL[439] - 2*GPL[440] + 6*GPL[442] - 
     6*GPL[443] + 6*GPL[444] - 6*GPL[445] + 6*GPL[446] + 9*GPL[448] - 
     18*GPL[449] + 6*GPL[450] - 16*GPL[451] + 14*GPL[452] - 14*GPL[453] + 
     14*GPL[454] - 14*GPL[455] - 18*GPL[457] + 18*GPL[458] + 6*GPL[459] - 
     24*GPL[461] + 12*GPL[462] - 12*GPL[463] + 12*GPL[464] - 12*GPL[465] - 
     18*GPL[466] + 18*GPL[467] + 6*GPL[468] - 24*GPL[470] + 12*GPL[471] - 
     12*GPL[472] + 12*GPL[473] - 12*GPL[474] - 2*GPL[476] + 2*GPL[477] - 
     4*GPL[478] + 4*GPL[479] - 4*GPL[480] + 4*GPL[481] - 4*GPL[482] + 
     4*GPL[483] - 2*GPL[484] + 2*GPL[485] - 4*GPL[486] + 4*GPL[487] - 
     4*GPL[488] + 4*GPL[489] - 4*GPL[490] + 4*GPL[491] - GPL[608] + 
     5*GPL[609] + 4*GPL[610] - 8*GPL[611] + 2*GPL[612] - 16*GPL[613] + 
     18*GPL[614] - 18*GPL[615] + 18*GPL[616] - 18*GPL[617] + 3*GPL[619] - 
     10*GPL[621] + 8*GPL[622] + 16*GPL[624] + 4*GPL[625] - 4*GPL[626] + 
     4*GPL[627] - 4*GPL[628] - 7*GPL[629] - GPL[635] - 8*GPL[636] - 
     12*GPL[637] + 20*GPL[638] + 10*GPL[641] - 10*GPL[642] + 10*GPL[643] - 
     10*GPL[644] + 2*GPL[645] - 6*GPL[646] + 6*GPL[647] + 2*GPL[648] - 
     8*GPL[650] + 4*GPL[651] - 4*GPL[652] + 4*GPL[653] - 4*GPL[654] - 
     6*GPL[655] + 6*GPL[656] + 2*GPL[657] - 8*GPL[659] + 4*GPL[660] - 
     4*GPL[661] + 4*GPL[662] - 4*GPL[663] + 3*GPL[664] - 8*GPL[665] - 
     GPL[666] - 4*GPL[667] + 4*GPL[668] - 8*GPL[669] + 8*GPL[670] - 
     8*GPL[671] + 8*GPL[672] - 8*GPL[673] + 8*GPL[674] - 4*GPL[675] + 
     4*GPL[676] - 8*GPL[677] + 8*GPL[678] - 8*GPL[679] + 8*GPL[680] - 
     8*GPL[681] + 8*GPL[682] - GPL[683] + 2*GPL[684] + GPL[685] + GPL[816] - 
     4*GPL[817] - 7*GPL[829] + 6*GPL[830] - 12*GPL[831] + 18*GPL[832] - 
     18*GPL[833] + 18*GPL[834] - 18*GPL[835] + 5*GPL[836] - 4*GPL[837] - 
     8*GPL[838] - 2*GPL[839] + 2*GPL[840] - 2*GPL[841] + 2*GPL[842] - 
     10*GPL[843] + 6*GPL[844] + 4*GPL[845] + 8*GPL[846] - 2*GPL[847] + 
     2*GPL[848] - 2*GPL[849] + 2*GPL[850] + 6*GPL[851] - 6*GPL[852] - 
     2*GPL[853] + 8*GPL[854] - 4*GPL[855] + 4*GPL[856] - 4*GPL[857] + 
     4*GPL[858] + 6*GPL[859] - 6*GPL[860] - 2*GPL[861] + 8*GPL[862] - 
     4*GPL[863] + 4*GPL[864] - 4*GPL[865] + 4*GPL[866] - GPL[867] + 
     GPL[868] - 2*GPL[869] + 2*GPL[870] - 2*GPL[871] + 2*GPL[872] - 
     2*GPL[873] + 2*GPL[874] - GPL[875] + GPL[876] - 2*GPL[877] + 
     2*GPL[878] - 2*GPL[879] + 2*GPL[880] - 2*GPL[881] + 2*GPL[882] - 
     7*GPL[883] + 6*GPL[884] - 12*GPL[885] + 18*GPL[886] - 18*GPL[887] + 
     18*GPL[888] - 18*GPL[889] + 5*GPL[890] - 4*GPL[891] - 8*GPL[892] - 
     2*GPL[893] + 2*GPL[894] - 2*GPL[895] + 2*GPL[896] - 10*GPL[897] + 
     6*GPL[898] + 4*GPL[899] + 8*GPL[900] - 2*GPL[901] + 2*GPL[902] - 
     2*GPL[903] + 2*GPL[904] + 6*GPL[905] - 6*GPL[906] - 2*GPL[907] + 
     8*GPL[908] - 4*GPL[909] + 4*GPL[910] - 4*GPL[911] + 4*GPL[912] + 
     6*GPL[913] - 6*GPL[914] - 2*GPL[915] + 8*GPL[916] - 4*GPL[917] + 
     4*GPL[918] - 4*GPL[919] + 4*GPL[920] - GPL[921] + GPL[922] - 
     2*GPL[923] + 2*GPL[924] - 2*GPL[925] + 2*GPL[926] - 2*GPL[927] + 
     2*GPL[928] - GPL[929] + GPL[930] - 2*GPL[931] + 2*GPL[932] - 
     2*GPL[933] + 2*GPL[934] - 2*GPL[935] + 2*GPL[936] - GPL[937] + 
     4*GPL[938] + 3*GPL[940] - 7*GPL[941] - GPL[942] + 2*GPL[943] + 
     3*GPL[944] - 8*GPL[945] - GPL[946] - GPL[947] + 2*GPL[948] + GPL[949] - 
     3*GPL[950] + 7*GPL[951] + 3*GPL[952] - 6*GPL[953] - 3*GPL[954] + 
     4*GPL[955] + 3*GPL[956] - 6*GPL[957] + GPL[958] + 4*GPL[959] - 
     8*GPL[960] + 16*GPL[961] - 24*GPL[962] + 24*GPL[963] - 24*GPL[964] + 
     24*GPL[965] + 8*GPL[966] + 8*GPL[967] - 16*GPL[968] - 8*GPL[969] + 
     8*GPL[970] - 8*GPL[971] + 8*GPL[972] + 4*GPL[973] - 4*GPL[974] + 
     8*GPL[975] - 8*GPL[976] + 8*GPL[977] - 8*GPL[978] + 8*GPL[979] - 
     8*GPL[980] + 4*GPL[981] - 4*GPL[982] + 8*GPL[983] - 8*GPL[984] + 
     8*GPL[985] - 8*GPL[986] + 8*GPL[987] - 8*GPL[988] + 4*GPL[989] - 
     8*GPL[990] + 16*GPL[991] - 24*GPL[992] + 24*GPL[993] - 24*GPL[994] + 
     24*GPL[995] + 8*GPL[996] + 8*GPL[997] - 16*GPL[998] - 8*GPL[999] + 
     8*GPL[1000] - 8*GPL[1001] + 8*GPL[1002] + 4*GPL[1003] - 4*GPL[1004] + 
     8*GPL[1005] - 8*GPL[1006] + 8*GPL[1007] - 8*GPL[1008] + 8*GPL[1009] - 
     8*GPL[1010] + 4*GPL[1011] - 4*GPL[1012] + 8*GPL[1013] - 8*GPL[1014] + 
     8*GPL[1015] - 8*GPL[1016] + 8*GPL[1017] - 8*GPL[1018] - 4*GPL[1019] + 
     8*GPL[1020] + 4*GPL[1021] - 4*GPL[1022] + 8*GPL[1023] - 4*GPL[1024]), 
 g[18] -> ep^2*(-2*GPL[3]*(GPL[4] - GPL[7]) + 
     GPL[1]*(GPL[3] + GPL[4] - GPL[8] - GPL[9]) + GPL[4]*GPL[10] + GPL[22] - 
     GPL[32] - GPL[35] + 2*GPL[37] - 2*GPL[50] + 2*GPL[61] - 2*GPL[63] + 
     2*GPL[68] - 2*GPL[70] - GPL[75]) + 
   ep^3*(-1/3*(Pi^2*GPL[2]) + (Pi^2*GPL[4])/3 - (Pi^2*GPL[8])/3 - 
     (Pi^2*GPL[9])/3 - 3*GPL[1]*GPL[8]*GPL[14] - 3*GPL[1]*GPL[9]*GPL[14] - 
     GPL[1]*GPL[4]*GPL[15] + GPL[1]*GPL[8]*GPL[15] + GPL[1]*GPL[9]*GPL[15] - 
     2*GPL[4]*GPL[19] + 2*GPL[8]*GPL[19] + 2*GPL[9]*GPL[19] + 
     3*GPL[1]*GPL[22] + 6*GPL[6]*GPL[22] + 3*GPL[10]*GPL[22] - 
     GPL[15]*GPL[22] - 9*GPL[1]*GPL[26] - 9*GPL[1]*GPL[27] + GPL[4]*GPL[32] - 
     3*GPL[6]*GPL[32] + GPL[7]*GPL[32] - GPL[8]*GPL[32] - GPL[9]*GPL[32] + 
     GPL[12]*GPL[32] + GPL[13]*GPL[32] + GPL[15]*GPL[32] - 4*GPL[1]*GPL[34] + 
     8*GPL[4]*GPL[34] - 8*GPL[7]*GPL[34] - 2*GPL[1]*GPL[35] - 
     4*GPL[10]*GPL[35] + GPL[15]*GPL[35] - 4*GPL[1]*GPL[37] - 
     2*GPL[15]*GPL[37] + GPL[1]*GPL[38] + GPL[1]*GPL[39] - 7*GPL[4]*GPL[40] + 
     3*GPL[1]*GPL[49] - 6*GPL[4]*GPL[49] + 6*GPL[7]*GPL[49] + 
     2*GPL[1]*GPL[50] - 6*GPL[6]*GPL[50] - 6*GPL[14]*GPL[50] + 
     2*GPL[15]*GPL[50] + GPL[1]*GPL[54] + GPL[1]*GPL[55] + 6*GPL[4]*GPL[56] - 
     GPL[1]*GPL[61] + 6*GPL[14]*GPL[61] - 2*GPL[15]*GPL[61] + 
     4*GPL[1]*GPL[63] - 6*GPL[14]*GPL[63] + 2*GPL[15]*GPL[63] + 
     2*GPL[1]*GPL[64] + 2*GPL[1]*GPL[65] - GPL[1]*GPL[68] + 
     6*GPL[14]*GPL[68] - 2*GPL[15]*GPL[68] + 4*GPL[1]*GPL[70] - 
     6*GPL[14]*GPL[70] + 2*GPL[15]*GPL[70] + 
     (GPL[3]*(Pi^2 + 6*GPL[1]*(-2*GPL[7] + GPL[8] + GPL[9]) - 6*GPL[19] - 
        21*GPL[22] + 6*GPL[32] + 21*GPL[35] + 24*GPL[50] - 24*GPL[53] - 
        12*GPL[61] + 12*GPL[63] - 12*GPL[68] + 12*GPL[70]))/3 + 
     2*GPL[1]*GPL[71] + 2*GPL[1]*GPL[72] - GPL[1]*GPL[85] + GPL[1]*GPL[86] + 
     GPL[1]*GPL[87] - GPL[1]*GPL[88] + GPL[1]*GPL[90] + GPL[1]*GPL[91] + 
     3*GPL[1]*GPL[94] - 6*GPL[4]*GPL[94] + 6*GPL[7]*GPL[94] + 
     6*GPL[4]*GPL[96] - GPL[1]*GPL[99] + 2*GPL[4]*GPL[99] - 
     2*GPL[7]*GPL[99] - GPL[4]*GPL[101] - 3*GPL[120] - 7*GPL[122] + 
     6*GPL[123] - 12*GPL[130] + 18*GPL[134] - 18*GPL[135] + 18*GPL[138] - 
     18*GPL[139] + 2*GPL[151] + 2*GPL[152] - 3*GPL[153] + 5*GPL[159] - 
     4*GPL[160] - 8*GPL[166] - 2*GPL[170] + 2*GPL[171] - 2*GPL[174] + 
     2*GPL[175] + 7*GPL[178] + 3*GPL[205] - 10*GPL[206] + 6*GPL[211] + 
     4*GPL[212] + 8*GPL[219] - 2*GPL[224] + 2*GPL[225] - 2*GPL[228] + 
     2*GPL[229] - 6*GPL[232] + 6*GPL[244] - 6*GPL[247] - 2*GPL[248] + 
     8*GPL[254] - 4*GPL[257] + 4*GPL[258] - 4*GPL[261] + 4*GPL[262] + 
     6*GPL[271] - 6*GPL[274] - 2*GPL[275] + 8*GPL[281] - 4*GPL[284] + 
     4*GPL[285] - 4*GPL[288] + 4*GPL[289] - 3*GPL[298] + 4*GPL[300] - 
     GPL[332] + GPL[333] - 2*GPL[334] + 2*GPL[335] - 2*GPL[336] + 
     2*GPL[337] - 2*GPL[338] + 2*GPL[339] - GPL[340] + GPL[343] - 
     2*GPL[344] + 2*GPL[347] - 2*GPL[350] + 2*GPL[351] - 2*GPL[354] + 
     2*GPL[355] + 3*GPL[364] - 6*GPL[370] + GPL[380]) + 
   ep^4*((-2*Pi^2*GPL[3]*GPL[4])/3 - (2*Pi^2*GPL[3]*GPL[7])/3 + 
     (2*Pi^2*GPL[3]*GPL[8])/3 + (2*Pi^2*GPL[3]*GPL[9])/3 + 
     (Pi^2*GPL[4]*GPL[10])/3 - Pi^2*GPL[8]*GPL[14] - Pi^2*GPL[9]*GPL[14] - 
     (Pi^2*GPL[4]*GPL[15])/3 + (Pi^2*GPL[8]*GPL[15])/3 + 
     (Pi^2*GPL[9]*GPL[15])/3 + 8*GPL[3]*GPL[7]*GPL[19] - 
     4*GPL[3]*GPL[8]*GPL[19] - 4*GPL[3]*GPL[9]*GPL[19] + 
     6*GPL[8]*GPL[14]*GPL[19] + 6*GPL[9]*GPL[14]*GPL[19] + 
     2*GPL[4]*GPL[15]*GPL[19] - 2*GPL[8]*GPL[15]*GPL[19] - 
     2*GPL[9]*GPL[15]*GPL[19] - Pi^2*GPL[20] + (4*Pi^2*GPL[22])/3 - 
     6*GPL[19]*GPL[22] - 3*Pi^2*GPL[26] + 18*GPL[19]*GPL[26] - 
     3*Pi^2*GPL[27] + 18*GPL[19]*GPL[27] + (Pi^2*GPL[32])/3 - 
     3*GPL[5]*GPL[6]*GPL[32] - 8*GPL[3]*GPL[7]*GPL[32] + 
     9*GPL[6]*GPL[7]*GPL[32] + 2*GPL[3]*GPL[8]*GPL[32] + 
     2*GPL[3]*GPL[9]*GPL[32] + 2*GPL[3]*GPL[12]*GPL[32] - 
     3*GPL[6]*GPL[12]*GPL[32] + 2*GPL[3]*GPL[13]*GPL[32] - 
     3*GPL[6]*GPL[13]*GPL[32] + 3*GPL[5]*GPL[14]*GPL[32] + 
     6*GPL[7]*GPL[14]*GPL[32] - 3*GPL[8]*GPL[14]*GPL[32] - 
     3*GPL[9]*GPL[14]*GPL[32] - 3*GPL[12]*GPL[14]*GPL[32] - 
     3*GPL[13]*GPL[14]*GPL[32] - GPL[4]*GPL[15]*GPL[32] - 
     GPL[7]*GPL[15]*GPL[32] + GPL[8]*GPL[15]*GPL[32] + 
     GPL[9]*GPL[15]*GPL[32] - GPL[12]*GPL[15]*GPL[32] - 
     GPL[13]*GPL[15]*GPL[32] - 6*GPL[7]*GPL[18]*GPL[32] + 
     6*GPL[12]*GPL[18]*GPL[32] + 6*GPL[13]*GPL[18]*GPL[32] + 
     3*GPL[22]*GPL[32] + 9*GPL[23]*GPL[32] + 12*GPL[25]*GPL[32] - 
     9*GPL[26]*GPL[32] - 9*GPL[27]*GPL[32] - 6*GPL[29]*GPL[32] - 
     6*GPL[30]*GPL[32] + (2*Pi^2*GPL[33])/3 - (4*Pi^2*GPL[34])/3 + 
     8*GPL[19]*GPL[34] + 28*GPL[22]*GPL[34] - 8*GPL[32]*GPL[34] - 
     Pi^2*GPL[35] + 4*GPL[19]*GPL[35] - 2*GPL[32]*GPL[35] - 
     28*GPL[34]*GPL[35] - 12*GPL[22]*GPL[36] + 6*GPL[32]*GPL[36] - 
     (2*Pi^2*GPL[37])/3 + 8*GPL[19]*GPL[37] - GPL[32]*GPL[37] + 
     (Pi^2*GPL[38])/3 - 2*GPL[19]*GPL[38] + GPL[32]*GPL[38] + 
     (Pi^2*GPL[39])/3 - 2*GPL[19]*GPL[39] + GPL[32]*GPL[39] - 
     9*GPL[22]*GPL[40] + 25*GPL[35]*GPL[40] - 2*GPL[22]*GPL[44] + 
     2*GPL[32]*GPL[44] + 2*GPL[35]*GPL[44] - 4*GPL[37]*GPL[44] + 
     Pi^2*GPL[49] - 6*GPL[19]*GPL[49] - 21*GPL[22]*GPL[49] + 
     6*GPL[32]*GPL[49] + 21*GPL[35]*GPL[49] - 4*GPL[19]*GPL[50] + 
     2*GPL[32]*GPL[50] - 32*GPL[34]*GPL[50] + 12*GPL[36]*GPL[50] + 
     12*GPL[43]*GPL[50] + 4*GPL[44]*GPL[50] + 24*GPL[49]*GPL[50] + 
     6*GPL[22]*GPL[52] - 3*GPL[32]*GPL[52] - 6*GPL[50]*GPL[52] - 
     GPL[32]*GPL[53] + 32*GPL[34]*GPL[53] - 24*GPL[49]*GPL[53] + 
     (Pi^2*GPL[54])/3 - 2*GPL[19]*GPL[54] + GPL[32]*GPL[54] + 
     (Pi^2*GPL[55])/3 - 2*GPL[19]*GPL[55] + GPL[32]*GPL[55] + 
     6*GPL[22]*GPL[56] - 21*GPL[35]*GPL[56] - 4*GPL[32]*GPL[57] - 
     4*GPL[32]*GPL[58] - 6*GPL[50]*GPL[59] + 3*GPL[22]*GPL[60] - 
     3*GPL[32]*GPL[60] - 3*GPL[35]*GPL[60] + 6*GPL[37]*GPL[60] - 
     6*GPL[50]*GPL[60] + (Pi^2*GPL[61])/3 + 2*GPL[19]*GPL[61] - 
     GPL[32]*GPL[61] + 16*GPL[34]*GPL[61] - 12*GPL[43]*GPL[61] - 
     4*GPL[44]*GPL[61] - 12*GPL[49]*GPL[61] + 6*GPL[59]*GPL[61] + 
     6*GPL[60]*GPL[61] - 3*GPL[32]*GPL[62] + (2*Pi^2*GPL[63])/3 - 
     8*GPL[19]*GPL[63] + GPL[32]*GPL[63] - 16*GPL[34]*GPL[63] + 
     12*GPL[43]*GPL[63] + 4*GPL[44]*GPL[63] + 12*GPL[49]*GPL[63] - 
     6*GPL[59]*GPL[63] - 6*GPL[60]*GPL[63] + (2*Pi^2*GPL[64])/3 - 
     4*GPL[19]*GPL[64] + 2*GPL[32]*GPL[64] + (2*Pi^2*GPL[65])/3 - 
     4*GPL[19]*GPL[65] + 2*GPL[32]*GPL[65] + (Pi^2*GPL[68])/3 + 
     2*GPL[19]*GPL[68] - GPL[32]*GPL[68] + 16*GPL[34]*GPL[68] - 
     12*GPL[43]*GPL[68] - 4*GPL[44]*GPL[68] - 12*GPL[49]*GPL[68] + 
     6*GPL[59]*GPL[68] + 6*GPL[60]*GPL[68] - 3*GPL[32]*GPL[69] + 
     (2*Pi^2*GPL[70])/3 - 8*GPL[19]*GPL[70] + GPL[32]*GPL[70] - 
     16*GPL[34]*GPL[70] + 12*GPL[43]*GPL[70] + 4*GPL[44]*GPL[70] + 
     12*GPL[49]*GPL[70] - 6*GPL[59]*GPL[70] - 6*GPL[60]*GPL[70] + 
     (2*Pi^2*GPL[71])/3 - 4*GPL[19]*GPL[71] + 2*GPL[32]*GPL[71] + 
     (2*Pi^2*GPL[72])/3 - 4*GPL[19]*GPL[72] + 2*GPL[32]*GPL[72] - 
     (Pi^2*GPL[75])/3 + 2*GPL[19]*GPL[79] - GPL[32]*GPL[79] - 
     GPL[32]*GPL[80] - 2*GPL[19]*GPL[81] + GPL[32]*GPL[81] - 
     2*GPL[19]*GPL[82] + GPL[32]*GPL[82] - GPL[32]*GPL[83] - 
     GPL[32]*GPL[84] - (Pi^2*GPL[85])/3 + (Pi^2*GPL[86])/3 + 
     (Pi^2*GPL[87])/3 - (Pi^2*GPL[88])/3 + 2*GPL[19]*GPL[88] - 
     GPL[32]*GPL[88] - GPL[32]*GPL[89] + (Pi^2*GPL[90])/3 - 
     2*GPL[19]*GPL[90] + GPL[32]*GPL[90] + (Pi^2*GPL[91])/3 - 
     2*GPL[19]*GPL[91] + GPL[32]*GPL[91] - GPL[32]*GPL[92] - 
     GPL[32]*GPL[93] + Pi^2*GPL[94] - 6*GPL[19]*GPL[94] - 
     21*GPL[22]*GPL[94] + 6*GPL[32]*GPL[94] + 21*GPL[35]*GPL[94] + 
     24*GPL[50]*GPL[94] - 24*GPL[53]*GPL[94] - 12*GPL[61]*GPL[94] + 
     12*GPL[63]*GPL[94] - 12*GPL[68]*GPL[94] + 12*GPL[70]*GPL[94] + 
     6*GPL[22]*GPL[95] - 3*GPL[32]*GPL[95] - 6*GPL[50]*GPL[95] + 
     6*GPL[22]*GPL[96] - 21*GPL[35]*GPL[96] - 6*GPL[50]*GPL[97] + 
     6*GPL[61]*GPL[97] - 6*GPL[63]*GPL[97] + 6*GPL[68]*GPL[97] - 
     6*GPL[70]*GPL[97] + 3*GPL[22]*GPL[98] - 3*GPL[32]*GPL[98] - 
     3*GPL[35]*GPL[98] + 6*GPL[37]*GPL[98] - 6*GPL[50]*GPL[98] + 
     6*GPL[61]*GPL[98] - 6*GPL[63]*GPL[98] + 6*GPL[68]*GPL[98] - 
     6*GPL[70]*GPL[98] - (Pi^2*GPL[99])/3 + 2*GPL[19]*GPL[99] + 
     7*GPL[22]*GPL[99] - 2*GPL[32]*GPL[99] - 7*GPL[35]*GPL[99] - 
     8*GPL[50]*GPL[99] + 8*GPL[53]*GPL[99] + 4*GPL[61]*GPL[99] - 
     4*GPL[63]*GPL[99] + 4*GPL[68]*GPL[99] - 4*GPL[70]*GPL[99] - 
     6*GPL[22]*GPL[100] + 3*GPL[32]*GPL[100] + 6*GPL[50]*GPL[100] - 
     3*GPL[22]*GPL[101] + 4*GPL[35]*GPL[101] + 6*GPL[50]*GPL[102] - 
     6*GPL[61]*GPL[102] + 6*GPL[63]*GPL[102] - 6*GPL[68]*GPL[102] + 
     6*GPL[70]*GPL[102] + GPL[22]*GPL[103] - GPL[32]*GPL[103] - 
     GPL[35]*GPL[103] + 2*GPL[37]*GPL[103] - 2*GPL[50]*GPL[103] + 
     2*GPL[61]*GPL[103] - 2*GPL[63]*GPL[103] + 2*GPL[68]*GPL[103] - 
     2*GPL[70]*GPL[103] - 6*GPL[32]*GPL[104] + 6*GPL[32]*GPL[105] + 
     6*GPL[32]*GPL[106] - 6*GPL[32]*GPL[107] + 6*GPL[32]*GPL[108] + 
     6*GPL[32]*GPL[109] + 12*GPL[22]*GPL[110] - 6*GPL[32]*GPL[110] - 
     12*GPL[50]*GPL[110] + 6*GPL[22]*GPL[111] - 12*GPL[50]*GPL[112] + 
     12*GPL[61]*GPL[112] - 12*GPL[63]*GPL[112] + 12*GPL[68]*GPL[112] - 
     12*GPL[70]*GPL[112] - 6*GPL[22]*GPL[113] + 6*GPL[32]*GPL[113] + 
     6*GPL[35]*GPL[113] - 12*GPL[37]*GPL[113] + 12*GPL[50]*GPL[113] - 
     12*GPL[61]*GPL[113] + 12*GPL[63]*GPL[113] - 12*GPL[68]*GPL[113] + 
     12*GPL[70]*GPL[113] + 4*GPL[3]*GPL[114] + 4*GPL[4]*GPL[114] - 
     4*GPL[8]*GPL[114] - 4*GPL[9]*GPL[114] - 9*GPL[3]*GPL[116] + 
     9*GPL[6]*GPL[116] + 3*GPL[10]*GPL[116] + 4*GPL[3]*GPL[120] + 
     GPL[4]*GPL[120] - 3*GPL[6]*GPL[120] + 9*GPL[7]*GPL[120] - 
     GPL[8]*GPL[120] - GPL[9]*GPL[120] + 3*GPL[11]*GPL[120] + 
     3*GPL[13]*GPL[120] + 3*GPL[15]*GPL[120] - 6*GPL[16]*GPL[120] - 
     6*GPL[17]*GPL[120] - 6*GPL[18]*GPL[120] + 25*GPL[3]*GPL[122] - 
     18*GPL[6]*GPL[122] - 12*GPL[10]*GPL[122] + 7*GPL[15]*GPL[122] - 
     6*GPL[18]*GPL[122] - 6*GPL[6]*GPL[123] - 6*GPL[15]*GPL[123] + 
     12*GPL[18]*GPL[123] + 24*GPL[3]*GPL[130] - 12*GPL[6]*GPL[130] - 
     12*GPL[14]*GPL[130] + 12*GPL[15]*GPL[130] - 24*GPL[18]*GPL[130] - 
     24*GPL[3]*GPL[134] + 6*GPL[6]*GPL[134] + 12*GPL[14]*GPL[134] - 
     18*GPL[15]*GPL[134] + 36*GPL[18]*GPL[134] + 24*GPL[3]*GPL[135] - 
     6*GPL[6]*GPL[135] - 12*GPL[14]*GPL[135] + 18*GPL[15]*GPL[135] - 
     36*GPL[18]*GPL[135] - 24*GPL[3]*GPL[138] + 6*GPL[6]*GPL[138] + 
     12*GPL[14]*GPL[138] - 18*GPL[15]*GPL[138] + 36*GPL[18]*GPL[138] + 
     24*GPL[3]*GPL[139] - 6*GPL[6]*GPL[139] - 12*GPL[14]*GPL[139] + 
     18*GPL[15]*GPL[139] - 36*GPL[18]*GPL[139] - 4*GPL[3]*GPL[151] - 
     2*GPL[4]*GPL[151] + 6*GPL[6]*GPL[151] - 2*GPL[7]*GPL[151] + 
     2*GPL[8]*GPL[151] + 2*GPL[9]*GPL[151] - 2*GPL[11]*GPL[151] - 
     2*GPL[13]*GPL[151] - 2*GPL[15]*GPL[151] - 4*GPL[3]*GPL[152] - 
     2*GPL[4]*GPL[152] + 6*GPL[6]*GPL[152] - 2*GPL[7]*GPL[152] + 
     2*GPL[8]*GPL[152] + 2*GPL[9]*GPL[152] - 2*GPL[11]*GPL[152] - 
     2*GPL[13]*GPL[152] - 2*GPL[15]*GPL[152] + 9*GPL[3]*GPL[154] - 
     6*GPL[10]*GPL[154] - 32*GPL[4]*GPL[158] + 32*GPL[7]*GPL[158] - 
     25*GPL[3]*GPL[159] + 16*GPL[10]*GPL[159] - 5*GPL[15]*GPL[159] + 
     4*GPL[15]*GPL[160] + 28*GPL[4]*GPL[163] + 12*GPL[4]*GPL[164] - 
     12*GPL[7]*GPL[164] + 8*GPL[15]*GPL[166] - 12*GPL[4]*GPL[169] + 
     2*GPL[15]*GPL[170] - 2*GPL[15]*GPL[171] + 2*GPL[15]*GPL[174] - 
     2*GPL[15]*GPL[175] + 3*GPL[4]*GPL[179] + 12*GPL[4]*GPL[186] - 
     12*GPL[7]*GPL[186] - 12*GPL[4]*GPL[187] + 4*GPL[4]*GPL[188] - 
     4*GPL[7]*GPL[188] - 2*GPL[4]*GPL[189] + 6*GPL[6]*GPL[190] - 
     6*GPL[14]*GPL[190] - 6*GPL[6]*GPL[197] + 6*GPL[14]*GPL[197] + 
     6*GPL[6]*GPL[198] - 6*GPL[14]*GPL[198] - 6*GPL[6]*GPL[201] + 
     6*GPL[14]*GPL[201] + 6*GPL[6]*GPL[202] - 6*GPL[14]*GPL[202] + 
     28*GPL[3]*GPL[206] - 21*GPL[6]*GPL[206] - 15*GPL[14]*GPL[206] + 
     10*GPL[15]*GPL[206] - 12*GPL[18]*GPL[206] + 24*GPL[4]*GPL[210] - 
     24*GPL[7]*GPL[210] - 28*GPL[3]*GPL[211] + 24*GPL[6]*GPL[211] + 
     24*GPL[14]*GPL[211] - 6*GPL[15]*GPL[211] - 12*GPL[18]*GPL[211] - 
     6*GPL[6]*GPL[212] - 6*GPL[14]*GPL[212] - 4*GPL[15]*GPL[212] + 
     24*GPL[18]*GPL[212] - 21*GPL[4]*GPL[215] - 6*GPL[4]*GPL[218] + 
     6*GPL[7]*GPL[218] - 32*GPL[3]*GPL[219] + 24*GPL[6]*GPL[219] + 
     24*GPL[14]*GPL[219] - 8*GPL[15]*GPL[219] + 32*GPL[3]*GPL[220] + 
     6*GPL[4]*GPL[223] + 16*GPL[3]*GPL[224] - 12*GPL[6]*GPL[224] - 
     18*GPL[14]*GPL[224] + 2*GPL[15]*GPL[224] + 12*GPL[18]*GPL[224] - 
     16*GPL[3]*GPL[225] + 12*GPL[6]*GPL[225] + 18*GPL[14]*GPL[225] - 
     2*GPL[15]*GPL[225] - 12*GPL[18]*GPL[225] + 16*GPL[3]*GPL[228] - 
     12*GPL[6]*GPL[228] - 18*GPL[14]*GPL[228] + 2*GPL[15]*GPL[228] + 
     12*GPL[18]*GPL[228] - 16*GPL[3]*GPL[229] + 12*GPL[6]*GPL[229] + 
     18*GPL[14]*GPL[229] - 2*GPL[15]*GPL[229] - 12*GPL[18]*GPL[229] - 
     3*GPL[4]*GPL[233] - 6*GPL[4]*GPL[240] + 6*GPL[7]*GPL[240] + 
     6*GPL[4]*GPL[241] - 6*GPL[4]*GPL[242] + 6*GPL[7]*GPL[242] + 
     3*GPL[4]*GPL[243] - 12*GPL[3]*GPL[244] + 18*GPL[14]*GPL[244] - 
     6*GPL[15]*GPL[244] + 12*GPL[3]*GPL[247] - 18*GPL[14]*GPL[247] + 
     6*GPL[15]*GPL[247] + 4*GPL[3]*GPL[248] - 6*GPL[14]*GPL[248] + 
     2*GPL[15]*GPL[248] - 16*GPL[3]*GPL[254] + 24*GPL[14]*GPL[254] - 
     8*GPL[15]*GPL[254] + 8*GPL[3]*GPL[257] - 12*GPL[14]*GPL[257] + 
     4*GPL[15]*GPL[257] - 8*GPL[3]*GPL[258] + 12*GPL[14]*GPL[258] - 
     4*GPL[15]*GPL[258] + 8*GPL[3]*GPL[261] - 12*GPL[14]*GPL[261] + 
     4*GPL[15]*GPL[261] - 8*GPL[3]*GPL[262] + 12*GPL[14]*GPL[262] - 
     4*GPL[15]*GPL[262] - 12*GPL[3]*GPL[271] + 18*GPL[14]*GPL[271] - 
     6*GPL[15]*GPL[271] + 12*GPL[3]*GPL[274] - 18*GPL[14]*GPL[274] + 
     6*GPL[15]*GPL[274] + 4*GPL[3]*GPL[275] - 6*GPL[14]*GPL[275] + 
     2*GPL[15]*GPL[275] - 16*GPL[3]*GPL[281] + 24*GPL[14]*GPL[281] - 
     8*GPL[15]*GPL[281] + 8*GPL[3]*GPL[284] - 12*GPL[14]*GPL[284] + 
     4*GPL[15]*GPL[284] - 8*GPL[3]*GPL[285] + 12*GPL[14]*GPL[285] - 
     4*GPL[15]*GPL[285] + 8*GPL[3]*GPL[288] - 12*GPL[14]*GPL[288] + 
     4*GPL[15]*GPL[288] - 8*GPL[3]*GPL[289] + 12*GPL[14]*GPL[289] - 
     4*GPL[15]*GPL[289] - 2*GPL[3]*GPL[332] + 3*GPL[6]*GPL[332] + 
     3*GPL[14]*GPL[332] + GPL[15]*GPL[332] - 6*GPL[18]*GPL[332] + 
     2*GPL[3]*GPL[333] - 3*GPL[6]*GPL[333] - 3*GPL[14]*GPL[333] - 
     GPL[15]*GPL[333] + 6*GPL[18]*GPL[333] - 4*GPL[3]*GPL[334] + 
     6*GPL[6]*GPL[334] + 6*GPL[14]*GPL[334] + 2*GPL[15]*GPL[334] - 
     12*GPL[18]*GPL[334] + 4*GPL[3]*GPL[335] - 6*GPL[6]*GPL[335] - 
     6*GPL[14]*GPL[335] - 2*GPL[15]*GPL[335] + 12*GPL[18]*GPL[335] - 
     4*GPL[3]*GPL[336] + 6*GPL[6]*GPL[336] + 6*GPL[14]*GPL[336] + 
     2*GPL[15]*GPL[336] - 12*GPL[18]*GPL[336] + 4*GPL[3]*GPL[337] - 
     6*GPL[6]*GPL[337] - 6*GPL[14]*GPL[337] - 2*GPL[15]*GPL[337] + 
     12*GPL[18]*GPL[337] - 4*GPL[3]*GPL[338] + 6*GPL[6]*GPL[338] + 
     6*GPL[14]*GPL[338] + 2*GPL[15]*GPL[338] - 12*GPL[18]*GPL[338] + 
     4*GPL[3]*GPL[339] - 6*GPL[6]*GPL[339] - 6*GPL[14]*GPL[339] - 
     2*GPL[15]*GPL[339] + 12*GPL[18]*GPL[339] - 2*GPL[3]*GPL[340] + 
     3*GPL[6]*GPL[340] + 3*GPL[14]*GPL[340] + GPL[15]*GPL[340] - 
     6*GPL[18]*GPL[340] + 2*GPL[3]*GPL[343] - 3*GPL[6]*GPL[343] - 
     3*GPL[14]*GPL[343] - GPL[15]*GPL[343] + 6*GPL[18]*GPL[343] - 
     4*GPL[3]*GPL[344] + 6*GPL[6]*GPL[344] + 6*GPL[14]*GPL[344] + 
     2*GPL[15]*GPL[344] - 12*GPL[18]*GPL[344] + 4*GPL[3]*GPL[347] - 
     6*GPL[6]*GPL[347] - 6*GPL[14]*GPL[347] - 2*GPL[15]*GPL[347] + 
     12*GPL[18]*GPL[347] - 4*GPL[3]*GPL[350] + 6*GPL[6]*GPL[350] + 
     6*GPL[14]*GPL[350] + 2*GPL[15]*GPL[350] - 12*GPL[18]*GPL[350] + 
     4*GPL[3]*GPL[351] - 6*GPL[6]*GPL[351] - 6*GPL[14]*GPL[351] - 
     2*GPL[15]*GPL[351] + 12*GPL[18]*GPL[351] - 4*GPL[3]*GPL[354] + 
     6*GPL[6]*GPL[354] + 6*GPL[14]*GPL[354] + 2*GPL[15]*GPL[354] - 
     12*GPL[18]*GPL[354] + 4*GPL[3]*GPL[355] - 6*GPL[6]*GPL[355] - 
     6*GPL[14]*GPL[355] - 2*GPL[15]*GPL[355] + 12*GPL[18]*GPL[355] + 
     24*GPL[4]*GPL[366] - 24*GPL[7]*GPL[366] - 21*GPL[4]*GPL[367] - 
     6*GPL[4]*GPL[368] + 6*GPL[7]*GPL[368] + 6*GPL[4]*GPL[369] - 
     3*GPL[4]*GPL[371] - 6*GPL[4]*GPL[372] + 6*GPL[7]*GPL[372] + 
     6*GPL[4]*GPL[373] - 6*GPL[4]*GPL[374] + 6*GPL[7]*GPL[374] + 
     3*GPL[4]*GPL[375] - 8*GPL[4]*GPL[376] + 8*GPL[7]*GPL[376] + 
     7*GPL[4]*GPL[377] + 6*GPL[4]*GPL[378] - 6*GPL[7]*GPL[378] - 
     6*GPL[4]*GPL[379] + 6*GPL[4]*GPL[381] - 6*GPL[7]*GPL[381] - 
     6*GPL[4]*GPL[382] - 2*GPL[4]*GPL[383] + 2*GPL[7]*GPL[383] + 
     GPL[4]*GPL[384] - 12*GPL[4]*GPL[409] + 12*GPL[7]*GPL[409] + 
     12*GPL[4]*GPL[410] - 12*GPL[4]*GPL[411] + 12*GPL[7]*GPL[411] + 
     12*GPL[4]*GPL[412] + GPL[1]*((Pi^2*GPL[8])/3 + (Pi^2*GPL[9])/3 - 
       3*GPL[6]*GPL[22] - 3*GPL[15]*GPL[22] + 6*GPL[18]*GPL[22] - 
       3*GPL[6]*GPL[26] - 6*GPL[14]*GPL[26] + 9*GPL[15]*GPL[26] - 
       18*GPL[18]*GPL[26] - 3*GPL[6]*GPL[27] - 6*GPL[14]*GPL[27] + 
       9*GPL[15]*GPL[27] - 18*GPL[18]*GPL[27] + 16*GPL[7]*GPL[34] - 
       8*GPL[8]*GPL[34] - 8*GPL[9]*GPL[34] + 2*GPL[15]*GPL[35] + 
       4*GPL[15]*GPL[37] - GPL[15]*GPL[38] - GPL[15]*GPL[39] + 
       6*GPL[8]*GPL[43] + 6*GPL[9]*GPL[43] + 2*GPL[8]*GPL[44] + 
       2*GPL[9]*GPL[44] + 3*GPL[6]*GPL[47] - 3*GPL[14]*GPL[47] + 
       3*GPL[6]*GPL[48] - 3*GPL[14]*GPL[48] - 12*GPL[7]*GPL[49] + 
       6*GPL[8]*GPL[49] + 6*GPL[9]*GPL[49] - 3*GPL[6]*GPL[50] - 
       3*GPL[14]*GPL[50] - 2*GPL[15]*GPL[50] + 12*GPL[18]*GPL[50] + 
       6*GPL[6]*GPL[54] + 9*GPL[14]*GPL[54] - GPL[15]*GPL[54] - 
       6*GPL[18]*GPL[54] + 6*GPL[6]*GPL[55] + 9*GPL[14]*GPL[55] - 
       GPL[15]*GPL[55] - 6*GPL[18]*GPL[55] - 3*GPL[8]*GPL[59] - 
       3*GPL[9]*GPL[59] - 3*GPL[8]*GPL[60] - 3*GPL[9]*GPL[60] - 
       3*GPL[14]*GPL[61] + GPL[15]*GPL[61] + 12*GPL[14]*GPL[63] - 
       4*GPL[15]*GPL[63] + 6*GPL[14]*GPL[64] - 2*GPL[15]*GPL[64] + 
       6*GPL[14]*GPL[65] - 2*GPL[15]*GPL[65] - 3*GPL[14]*GPL[68] + 
       GPL[15]*GPL[68] + 12*GPL[14]*GPL[70] - 4*GPL[15]*GPL[70] + 
       6*GPL[14]*GPL[71] - 2*GPL[15]*GPL[71] + 6*GPL[14]*GPL[72] - 
       2*GPL[15]*GPL[72] + 3*GPL[6]*GPL[85] + 3*GPL[14]*GPL[85] + 
       GPL[15]*GPL[85] - 6*GPL[18]*GPL[85] - 3*GPL[6]*GPL[86] - 
       3*GPL[14]*GPL[86] - GPL[15]*GPL[86] + 6*GPL[18]*GPL[86] - 
       3*GPL[6]*GPL[87] - 3*GPL[14]*GPL[87] - GPL[15]*GPL[87] + 
       6*GPL[18]*GPL[87] + 3*GPL[6]*GPL[88] + 3*GPL[14]*GPL[88] + 
       GPL[15]*GPL[88] - 6*GPL[18]*GPL[88] - 3*GPL[6]*GPL[90] - 
       3*GPL[14]*GPL[90] - GPL[15]*GPL[90] + 6*GPL[18]*GPL[90] - 
       3*GPL[6]*GPL[91] - 3*GPL[14]*GPL[91] - GPL[15]*GPL[91] + 
       6*GPL[18]*GPL[91] + GPL[3]*(-1/3*Pi^2 + 12*GPL[26] + 12*GPL[27] + 
         16*GPL[53] - 8*GPL[54] - 8*GPL[55] + 2*GPL[61] - 8*GPL[63] - 
         4*GPL[64] - 4*GPL[65] + 2*GPL[68] - 8*GPL[70] - 4*GPL[71] - 
         4*GPL[72] - 2*GPL[85] + 2*GPL[86] + 2*GPL[87] - 2*GPL[88] + 
         2*GPL[90] + 2*GPL[91]) - 12*GPL[7]*GPL[94] + 6*GPL[8]*GPL[94] + 
       6*GPL[9]*GPL[94] - 3*GPL[8]*GPL[97] - 3*GPL[9]*GPL[97] - 
       3*GPL[8]*GPL[98] - 3*GPL[9]*GPL[98] + 4*GPL[7]*GPL[99] - 
       2*GPL[8]*GPL[99] - 2*GPL[9]*GPL[99] + 3*GPL[8]*GPL[102] + 
       3*GPL[9]*GPL[102] - GPL[8]*GPL[103] - GPL[9]*GPL[103] - 
       6*GPL[8]*GPL[112] - 6*GPL[9]*GPL[112] + 
       GPL[4]*(-1/3*Pi^2 - 2*GPL[44] + 3*GPL[60] + 3*GPL[98] + GPL[103] - 
         6*GPL[113]) + 6*GPL[8]*GPL[113] + 6*GPL[9]*GPL[113] + 6*GPL[116] - 
       18*GPL[117] - 18*GPL[118] - 6*GPL[122] - 12*GPL[123] + 3*GPL[124] + 
       3*GPL[125] - 9*GPL[127] - 9*GPL[128] - 9*GPL[130] + 21*GPL[131] + 
       21*GPL[132] - 9*GPL[134] + 36*GPL[135] + 18*GPL[136] + 18*GPL[137] - 
       9*GPL[138] + 36*GPL[139] + 18*GPL[140] + 18*GPL[141] + 6*GPL[143] - 
       6*GPL[144] - 6*GPL[145] + 6*GPL[146] - 6*GPL[147] - 6*GPL[148] - 
       3*GPL[154] + 3*GPL[155] + 3*GPL[156] + 16*GPL[158] + 4*GPL[159] + 
       8*GPL[160] - 2*GPL[161] - 2*GPL[162] - 6*GPL[164] + 2*GPL[165] + 
       16*GPL[166] - GPL[167] - GPL[168] + GPL[170] - 4*GPL[171] - 
       2*GPL[172] - 2*GPL[173] + GPL[174] - 4*GPL[175] - 2*GPL[176] - 
       2*GPL[177] - 6*GPL[186] - 2*GPL[188] - 3*GPL[206] + 27*GPL[207] + 
       27*GPL[208] - 12*GPL[210] - 4*GPL[211] - 8*GPL[212] + 2*GPL[213] + 
       2*GPL[214] + 3*GPL[218] - 14*GPL[219] - GPL[221] - GPL[222] + 
       GPL[224] - 4*GPL[225] - 2*GPL[226] - 2*GPL[227] + GPL[228] - 
       4*GPL[229] - 2*GPL[230] - 2*GPL[231] + 4*GPL[234] - 4*GPL[235] - 
       4*GPL[236] + 4*GPL[237] - 4*GPL[238] - 4*GPL[239] + 3*GPL[240] + 
       3*GPL[242] - 3*GPL[244] + 3*GPL[245] + 3*GPL[246] + 2*GPL[247] + 
       4*GPL[248] - GPL[249] - GPL[250] + 3*GPL[251] + 3*GPL[252] + 
       GPL[253] - 16*GPL[254] - 2*GPL[255] - 2*GPL[256] + 2*GPL[257] - 
       8*GPL[258] - 4*GPL[259] - 4*GPL[260] + 2*GPL[261] - 8*GPL[262] - 
       4*GPL[263] - 4*GPL[264] - 3*GPL[271] + 3*GPL[272] + 3*GPL[273] + 
       2*GPL[274] + 4*GPL[275] - GPL[276] - GPL[277] + 3*GPL[278] + 
       3*GPL[279] + GPL[280] - 16*GPL[281] - 2*GPL[282] - 2*GPL[283] + 
       2*GPL[284] - 8*GPL[285] - 4*GPL[286] - 4*GPL[287] + 2*GPL[288] - 
       8*GPL[289] - 4*GPL[290] - 4*GPL[291] - 3*GPL[308] + 9*GPL[309] + 
       9*GPL[310] + 2*GPL[311] + 4*GPL[312] - GPL[313] - GPL[314] - 
       2*GPL[315] - GPL[316] - GPL[317] + GPL[318] - 4*GPL[319] - 
       2*GPL[320] - 2*GPL[321] + GPL[322] - 4*GPL[323] - 2*GPL[324] - 
       2*GPL[325] + GPL[326] - GPL[327] - GPL[328] + GPL[329] - GPL[330] - 
       GPL[331] - 3*GPL[340] + 9*GPL[341] + 9*GPL[342] + 2*GPL[343] + 
       4*GPL[344] - GPL[345] - GPL[346] - 2*GPL[347] - GPL[348] - GPL[349] + 
       GPL[350] - 4*GPL[351] - 2*GPL[352] - 2*GPL[353] + GPL[354] - 
       4*GPL[355] - 2*GPL[356] - 2*GPL[357] + GPL[358] - GPL[359] - 
       GPL[360] + GPL[361] - GPL[362] - GPL[363] - 12*GPL[366] + 3*GPL[368] + 
       3*GPL[372] + 3*GPL[374] + 4*GPL[376] - 3*GPL[378] - 3*GPL[381] + 
       GPL[383] + 6*GPL[385] - 18*GPL[386] - 18*GPL[387] + 12*GPL[388] - 
       6*GPL[389] - 6*GPL[390] - 6*GPL[391] + 6*GPL[392] + 6*GPL[393] - 
       6*GPL[394] + 6*GPL[395] + 6*GPL[396] + 6*GPL[397] - 18*GPL[398] - 
       18*GPL[399] + 12*GPL[400] - 6*GPL[401] - 6*GPL[402] - 6*GPL[403] + 
       6*GPL[404] + 6*GPL[405] - 6*GPL[406] + 6*GPL[407] + 6*GPL[408] + 
       6*GPL[409] + 6*GPL[411] - 6*GPL[413]) + 12*GPL[4]*GPL[413] - 
     12*GPL[7]*GPL[413] - 6*GPL[4]*GPL[414] - 6*GPL[417] - 3*GPL[418] - 
     9*GPL[420] + 12*GPL[421] - 24*GPL[422] + 36*GPL[423] - 36*GPL[424] + 
     36*GPL[425] - 36*GPL[426] + 6*GPL[428] + 6*GPL[429] - 6*GPL[431] + 
     31*GPL[433] - 12*GPL[434] - 24*GPL[436] - 6*GPL[437] + 6*GPL[438] - 
     6*GPL[439] + 6*GPL[440] - 18*GPL[442] + 18*GPL[443] - 18*GPL[444] + 
     18*GPL[445] - 18*GPL[446] - 27*GPL[448] + 54*GPL[449] - 18*GPL[450] + 
     48*GPL[451] - 42*GPL[452] + 42*GPL[453] - 42*GPL[454] + 42*GPL[455] + 
     54*GPL[457] - 54*GPL[458] - 18*GPL[459] + 72*GPL[461] - 36*GPL[462] + 
     36*GPL[463] - 36*GPL[464] + 36*GPL[465] + 54*GPL[466] - 54*GPL[467] - 
     18*GPL[468] + 72*GPL[470] - 36*GPL[471] + 36*GPL[472] - 36*GPL[473] + 
     36*GPL[474] + 6*GPL[476] - 6*GPL[477] + 12*GPL[478] - 12*GPL[479] + 
     12*GPL[480] - 12*GPL[481] + 12*GPL[482] - 12*GPL[483] + 6*GPL[484] - 
     6*GPL[485] + 12*GPL[486] - 12*GPL[487] + 12*GPL[488] - 12*GPL[489] + 
     12*GPL[490] - 12*GPL[491] - 4*GPL[494] + 2*GPL[495] - 4*GPL[496] - 
     4*GPL[497] - 3*GPL[498] + 3*GPL[499] + 12*GPL[500] + 3*GPL[501] - 
     6*GPL[502] - 6*GPL[504] + 6*GPL[505] - 6*GPL[506] + 6*GPL[507] + 
     12*GPL[509] + 3*GPL[510] - 19*GPL[512] + 8*GPL[513] + 16*GPL[515] + 
     4*GPL[516] - 4*GPL[517] + 4*GPL[518] - 4*GPL[519] - 28*GPL[520] - 
     6*GPL[521] - 4*GPL[523] + 4*GPL[524] + 32*GPL[526] + 2*GPL[527] - 
     2*GPL[528] + 2*GPL[529] - 2*GPL[530] + 12*GPL[531] - 6*GPL[532] + 
     6*GPL[533] + 2*GPL[534] - 8*GPL[536] + 4*GPL[537] - 4*GPL[538] + 
     4*GPL[539] - 4*GPL[540] - 6*GPL[541] + 6*GPL[542] + 2*GPL[543] - 
     8*GPL[545] + 4*GPL[546] - 4*GPL[547] + 4*GPL[548] - 4*GPL[549] + 
     12*GPL[550] - 28*GPL[551] - 3*GPL[552] - 6*GPL[569] + 12*GPL[570] + 
     2*GPL[571] + 3*GPL[608] - 15*GPL[609] - 12*GPL[610] + 40*GPL[611] - 
     6*GPL[612] + 48*GPL[613] - 54*GPL[614] + 54*GPL[615] - 54*GPL[616] + 
     54*GPL[617] - 9*GPL[619] + 12*GPL[620] - 22*GPL[621] - 8*GPL[622] - 
     16*GPL[624] - 4*GPL[625] + 4*GPL[626] - 4*GPL[627] + 4*GPL[628] + 
     21*GPL[629] + 3*GPL[635] + 40*GPL[636] - 12*GPL[637] - 28*GPL[638] - 
     32*GPL[639] + 2*GPL[641] - 2*GPL[642] + 2*GPL[643] - 2*GPL[644] - 
     6*GPL[645] - 6*GPL[646] + 6*GPL[647] + 2*GPL[648] - 8*GPL[650] + 
     4*GPL[651] - 4*GPL[652] + 4*GPL[653] - 4*GPL[654] - 6*GPL[655] + 
     6*GPL[656] + 2*GPL[657] - 8*GPL[659] + 4*GPL[660] - 4*GPL[661] + 
     4*GPL[662] - 4*GPL[663] - 9*GPL[664] + 24*GPL[665] + 3*GPL[666] + 
     4*GPL[667] - 4*GPL[668] + 8*GPL[669] - 8*GPL[670] + 8*GPL[671] - 
     8*GPL[672] + 8*GPL[673] - 8*GPL[674] + 4*GPL[675] - 4*GPL[676] + 
     8*GPL[677] - 8*GPL[678] + 8*GPL[679] - 8*GPL[680] + 8*GPL[681] - 
     8*GPL[682] + 3*GPL[683] - 6*GPL[684] - 3*GPL[685] + 9*GPL[686] - 
     18*GPL[687] - 6*GPL[688] - 6*GPL[690] + 6*GPL[691] - 6*GPL[692] + 
     6*GPL[693] - 9*GPL[694] + 20*GPL[695] + 4*GPL[696] + 8*GPL[698] + 
     2*GPL[699] - 2*GPL[700] + 2*GPL[701] - 2*GPL[702] + 6*GPL[703] - 
     6*GPL[704] + 6*GPL[705] - 6*GPL[706] + 6*GPL[707] - 3*GPL[708] - 
     2*GPL[709] + 2*GPL[710] - 32*GPL[712] + 4*GPL[713] - 4*GPL[714] + 
     4*GPL[715] - 4*GPL[716] - 12*GPL[717] + 12*GPL[718] + 4*GPL[719] - 
     16*GPL[721] + 8*GPL[722] - 8*GPL[723] + 8*GPL[724] - 8*GPL[725] - 
     12*GPL[726] + 12*GPL[727] + 4*GPL[728] - 16*GPL[730] + 8*GPL[731] - 
     8*GPL[732] + 8*GPL[733] - 8*GPL[734] + 9*GPL[751] - 18*GPL[752] - 
     6*GPL[753] - 6*GPL[755] + 6*GPL[756] - 6*GPL[757] + 6*GPL[758] - 
     9*GPL[759] + 20*GPL[760] + 4*GPL[761] + 8*GPL[763] + 2*GPL[764] - 
     2*GPL[765] + 2*GPL[766] - 2*GPL[767] + 6*GPL[768] - 6*GPL[769] + 
     6*GPL[770] - 6*GPL[771] + 6*GPL[772] - 3*GPL[773] - 2*GPL[774] + 
     2*GPL[775] - 32*GPL[777] + 4*GPL[778] - 4*GPL[779] + 4*GPL[780] - 
     4*GPL[781] - 12*GPL[782] + 12*GPL[783] + 4*GPL[784] - 16*GPL[786] + 
     8*GPL[787] - 8*GPL[788] + 8*GPL[789] - 8*GPL[790] - 12*GPL[791] + 
     12*GPL[792] + 4*GPL[793] - 16*GPL[795] + 8*GPL[796] - 8*GPL[797] + 
     8*GPL[798] - 8*GPL[799] - 3*GPL[816] + 12*GPL[817] + 6*GPL[819] - 
     16*GPL[820] + 7*GPL[829] - 6*GPL[830] + 12*GPL[831] - 18*GPL[832] + 
     18*GPL[833] - 18*GPL[834] + 18*GPL[835] - 5*GPL[836] + 4*GPL[837] + 
     8*GPL[838] + 2*GPL[839] - 2*GPL[840] + 2*GPL[841] - 2*GPL[842] + 
     10*GPL[843] - 6*GPL[844] - 4*GPL[845] - 8*GPL[846] + 2*GPL[847] - 
     2*GPL[848] + 2*GPL[849] - 2*GPL[850] - 6*GPL[851] + 6*GPL[852] + 
     2*GPL[853] - 8*GPL[854] + 4*GPL[855] - 4*GPL[856] + 4*GPL[857] - 
     4*GPL[858] - 6*GPL[859] + 6*GPL[860] + 2*GPL[861] - 8*GPL[862] + 
     4*GPL[863] - 4*GPL[864] + 4*GPL[865] - 4*GPL[866] + GPL[867] - 
     GPL[868] + 2*GPL[869] - 2*GPL[870] + 2*GPL[871] - 2*GPL[872] + 
     2*GPL[873] - 2*GPL[874] + GPL[875] - GPL[876] + 2*GPL[877] - 
     2*GPL[878] + 2*GPL[879] - 2*GPL[880] + 2*GPL[881] - 2*GPL[882] + 
     7*GPL[883] - 6*GPL[884] + 12*GPL[885] - 18*GPL[886] + 18*GPL[887] - 
     18*GPL[888] + 18*GPL[889] - 5*GPL[890] + 4*GPL[891] + 8*GPL[892] + 
     2*GPL[893] - 2*GPL[894] + 2*GPL[895] - 2*GPL[896] + 10*GPL[897] - 
     6*GPL[898] - 4*GPL[899] - 8*GPL[900] + 2*GPL[901] - 2*GPL[902] + 
     2*GPL[903] - 2*GPL[904] - 6*GPL[905] + 6*GPL[906] + 2*GPL[907] - 
     8*GPL[908] + 4*GPL[909] - 4*GPL[910] + 4*GPL[911] - 4*GPL[912] - 
     6*GPL[913] + 6*GPL[914] + 2*GPL[915] - 8*GPL[916] + 4*GPL[917] - 
     4*GPL[918] + 4*GPL[919] - 4*GPL[920] + GPL[921] - GPL[922] + 
     2*GPL[923] - 2*GPL[924] + 2*GPL[925] - 2*GPL[926] + 2*GPL[927] - 
     2*GPL[928] + GPL[929] - GPL[930] + 2*GPL[931] - 2*GPL[932] + 
     2*GPL[933] - 2*GPL[934] + 2*GPL[935] - 2*GPL[936] + 3*GPL[937] - 
     12*GPL[938] - 9*GPL[940] + 21*GPL[941] + 3*GPL[942] - 6*GPL[943] - 
     9*GPL[944] + 24*GPL[945] + 3*GPL[946] + 3*GPL[947] - 6*GPL[948] - 
     3*GPL[949] + 3*GPL[950] - 7*GPL[951] - 3*GPL[952] + 6*GPL[953] + 
     3*GPL[954] - 4*GPL[955] - 3*GPL[956] + 6*GPL[957] - GPL[958] - 
     6*GPL[959] + 12*GPL[960] - 24*GPL[961] + 36*GPL[962] - 36*GPL[963] + 
     36*GPL[964] - 36*GPL[965] - 12*GPL[966] - 12*GPL[967] + 24*GPL[968] + 
     12*GPL[969] - 12*GPL[970] + 12*GPL[971] - 12*GPL[972] - 6*GPL[973] + 
     6*GPL[974] - 12*GPL[975] + 12*GPL[976] - 12*GPL[977] + 12*GPL[978] - 
     12*GPL[979] + 12*GPL[980] - 6*GPL[981] + 6*GPL[982] - 12*GPL[983] + 
     12*GPL[984] - 12*GPL[985] + 12*GPL[986] - 12*GPL[987] + 12*GPL[988] - 
     6*GPL[989] + 12*GPL[990] - 24*GPL[991] + 36*GPL[992] - 36*GPL[993] + 
     36*GPL[994] - 36*GPL[995] - 12*GPL[996] - 12*GPL[997] + 24*GPL[998] + 
     12*GPL[999] - 12*GPL[1000] + 12*GPL[1001] - 12*GPL[1002] - 6*GPL[1003] + 
     6*GPL[1004] - 12*GPL[1005] + 12*GPL[1006] - 12*GPL[1007] + 
     12*GPL[1008] - 12*GPL[1009] + 12*GPL[1010] - 6*GPL[1011] + 6*GPL[1012] - 
     12*GPL[1013] + 12*GPL[1014] - 12*GPL[1015] + 12*GPL[1016] - 
     12*GPL[1017] + 12*GPL[1018] + 6*GPL[1019] - 12*GPL[1020] - 6*GPL[1021] + 
     6*GPL[1022] - 12*GPL[1023] + 6*GPL[1024] + 
     (GPL[2]*(2*Pi^2*GPL[3] + Pi^2*GPL[4] - 3*Pi^2*GPL[6] + Pi^2*GPL[7] - 
        Pi^2*GPL[8] - Pi^2*GPL[9] + Pi^2*GPL[12] + Pi^2*GPL[13] + 
        Pi^2*GPL[15] - 12*Zeta[3]))/3 + 4*GPL[3]*Zeta[3] + 4*GPL[4]*Zeta[3] - 
     4*GPL[8]*Zeta[3] - 4*GPL[9]*Zeta[3]), 
 g[19] -> ep^4*(-1/6*(Pi^2*GPL[2]*(GPL[4] - GPL[7])) + (Pi^2*GPL[20])/6 + 
    (Pi^2*GPL[22])/6 + GPL[19]*GPL[22] - (Pi^2*GPL[26])/6 - GPL[19]*GPL[26] - 
    (Pi^2*GPL[27])/6 - GPL[19]*GPL[27] - GPL[22]*GPL[32] + GPL[25]*GPL[32] - 
    GPL[32]*GPL[37] + (Pi^2*GPL[38])/6 + GPL[19]*GPL[38] + (Pi^2*GPL[39])/6 + 
    GPL[19]*GPL[39] + GPL[32]*GPL[53] - (Pi^2*GPL[54])/6 - GPL[19]*GPL[54] - 
    (Pi^2*GPL[55])/6 - GPL[19]*GPL[55] - GPL[1]*GPL[116] + 
    2*GPL[1]*GPL[117] + 2*GPL[1]*GPL[118] + GPL[7]*GPL[120] + 
    2*GPL[1]*GPL[123] - GPL[1]*GPL[124] - GPL[1]*GPL[125] - GPL[1]*GPL[130] + 
    GPL[1]*GPL[134] - 2*GPL[1]*GPL[135] + GPL[1]*GPL[136] + GPL[1]*GPL[137] + 
    GPL[1]*GPL[138] - 2*GPL[1]*GPL[139] + GPL[1]*GPL[140] + GPL[1]*GPL[141] - 
    GPL[4]*GPL[151] + GPL[7]*GPL[151] + GPL[4]*GPL[152] - GPL[7]*GPL[152] + 
    GPL[1]*GPL[154] - GPL[1]*GPL[155] - GPL[1]*GPL[156] + GPL[1]*GPL[167] + 
    GPL[1]*GPL[168] - GPL[1]*GPL[170] + 2*GPL[1]*GPL[171] - GPL[1]*GPL[172] - 
    GPL[1]*GPL[173] - GPL[1]*GPL[174] + 2*GPL[1]*GPL[175] - GPL[1]*GPL[176] - 
    GPL[1]*GPL[177] - GPL[1]*GPL[206] - GPL[1]*GPL[207] - GPL[1]*GPL[208] - 
    GPL[1]*GPL[221] - GPL[1]*GPL[222] + GPL[1]*GPL[224] - 2*GPL[1]*GPL[225] + 
    GPL[1]*GPL[226] + GPL[1]*GPL[227] + GPL[1]*GPL[228] - 2*GPL[1]*GPL[229] + 
    GPL[1]*GPL[230] + GPL[1]*GPL[231] + 2*GPL[417] + 2*GPL[420] - 
    2*GPL[421] + 2*GPL[422] - 4*GPL[423] + 4*GPL[424] - 4*GPL[425] + 
    4*GPL[426] + GPL[428] - GPL[429] - GPL[431] - 4*GPL[435] + 4*GPL[436] + 
    2*GPL[437] - 2*GPL[438] + 2*GPL[439] - 2*GPL[440] - GPL[448] + 
    2*GPL[449] - 2*GPL[450] + 2*GPL[457] - 2*GPL[458] + 2*GPL[459] + 
    4*GPL[460] - 4*GPL[461] - 2*GPL[462] + 2*GPL[463] - 2*GPL[464] + 
    2*GPL[465] + 2*GPL[466] - 2*GPL[467] + 2*GPL[468] + 4*GPL[469] - 
    4*GPL[470] - 2*GPL[471] + 2*GPL[472] - 2*GPL[473] + 2*GPL[474] - 
    GPL[499] - 2*GPL[501] + 2*GPL[502] + 2*GPL[504] - 2*GPL[505] + 
    2*GPL[506] - 2*GPL[507] + 2*GPL[522] - 2*GPL[527] + 2*GPL[528] - 
    2*GPL[529] + 2*GPL[530] - 2*GPL[532] + 2*GPL[533] - 2*GPL[534] - 
    4*GPL[535] + 4*GPL[536] + 2*GPL[537] - 2*GPL[538] + 2*GPL[539] - 
    2*GPL[540] - 2*GPL[541] + 2*GPL[542] - 2*GPL[543] - 4*GPL[544] + 
    4*GPL[545] + 2*GPL[546] - 2*GPL[547] + 2*GPL[548] - 2*GPL[549] - 
    GPL[609] + 2*GPL[611] - 2*GPL[612] - 4*GPL[613] + 2*GPL[614] - 
    2*GPL[615] + 2*GPL[616] - 2*GPL[617] - 2*GPL[636] + 2*GPL[641] - 
    2*GPL[642] + 2*GPL[643] - 2*GPL[644] + 2*GPL[646] - 2*GPL[647] + 
    2*GPL[648] + 4*GPL[649] - 4*GPL[650] - 2*GPL[651] + 2*GPL[652] - 
    2*GPL[653] + 2*GPL[654] + 2*GPL[655] - 2*GPL[656] + 2*GPL[657] + 
    4*GPL[658] - 4*GPL[659] - 2*GPL[660] + 2*GPL[661] - 2*GPL[662] + 
    2*GPL[663]),
 g[20] -> ep^2*(GPL[1]*(GPL[8] + GPL[9]) + 2*GPL[22] - 
     GPL[32] - 2*GPL[61] + 2*GPL[63] - 2*GPL[68] + 2*GPL[70]) + 
   ep^3*(-1/6*(Pi^2*GPL[2]) + (Pi^2*GPL[8])/6 - GPL[1]*GPL[8]*GPL[14] - 
     2*GPL[8]*GPL[19] - 2*GPL[6]*GPL[22] - 2*GPL[1]*GPL[26] - 
     2*GPL[1]*GPL[27] - 4*GPL[5]*GPL[32] + GPL[6]*GPL[32] + 
     2*GPL[8]*GPL[32] + GPL[9]*(Pi^2/6 - GPL[1]*GPL[14] - 2*GPL[19] + 
       2*GPL[32]) + 4*GPL[1]*GPL[47] + 4*GPL[1]*GPL[48] - GPL[1]*GPL[49] + 
     2*GPL[4]*GPL[49] - 2*GPL[7]*GPL[49] + 2*GPL[6]*GPL[50] - 
     2*GPL[14]*GPL[50] - 2*GPL[4]*GPL[56] + 2*GPL[14]*GPL[61] - 
     4*GPL[1]*GPL[63] - 2*GPL[14]*GPL[63] - GPL[1]*GPL[64] - GPL[1]*GPL[65] + 
     2*GPL[14]*GPL[68] - 4*GPL[1]*GPL[70] - 2*GPL[14]*GPL[70] - 
     GPL[1]*GPL[71] - GPL[1]*GPL[72] + GPL[1]*GPL[94] - 2*GPL[4]*GPL[94] + 
     2*GPL[7]*GPL[94] + 2*GPL[4]*GPL[96] + 2*GPL[116] - GPL[120] - 
     6*GPL[122] - 4*GPL[130] + 4*GPL[134] - 4*GPL[135] + 4*GPL[138] - 
     4*GPL[139] + 2*GPL[151] + GPL[152] + 8*GPL[190] - 8*GPL[197] + 
     8*GPL[198] - 8*GPL[201] + 8*GPL[202] - GPL[205] + 2*GPL[232] - 
     6*GPL[244] + 6*GPL[247] + 2*GPL[253] - 8*GPL[254] + 2*GPL[257] - 
     2*GPL[258] + 2*GPL[261] - 2*GPL[262] - 6*GPL[271] + 6*GPL[274] + 
     2*GPL[280] - 8*GPL[281] + 2*GPL[284] - 2*GPL[285] + 2*GPL[288] - 
     2*GPL[289] + GPL[364] - 2*GPL[370]) + 
   ep^4*(-1/6*(Pi^2*GPL[8]*GPL[14]) + 2*GPL[8]*GPL[14]*GPL[19] - 
     (Pi^2*GPL[20])/6 + (2*Pi^2*GPL[22])/3 - (Pi^2*GPL[26])/3 + 
     4*GPL[1]*GPL[6]*GPL[26] - 2*GPL[1]*GPL[14]*GPL[26] + 4*GPL[19]*GPL[26] - 
     (Pi^2*GPL[27])/3 + 4*GPL[1]*GPL[6]*GPL[27] - 2*GPL[1]*GPL[14]*GPL[27] + 
     4*GPL[19]*GPL[27] + 2*GPL[5]*GPL[6]*GPL[32] - 2*GPL[6]*GPL[7]*GPL[32] + 
     2*GPL[5]*GPL[14]*GPL[32] + 2*GPL[7]*GPL[14]*GPL[32] - 
     2*GPL[8]*GPL[14]*GPL[32] + 4*GPL[23]*GPL[32] + 4*GPL[25]*GPL[32] - 
     4*GPL[26]*GPL[32] - 4*GPL[27]*GPL[32] + (Pi^2*GPL[33])/6 - 
     16*GPL[32]*GPL[45] + (2*Pi^2*GPL[47])/3 - 2*GPL[1]*GPL[6]*GPL[47] - 
     2*GPL[1]*GPL[14]*GPL[47] - 8*GPL[19]*GPL[47] + 8*GPL[32]*GPL[47] + 
     (2*Pi^2*GPL[48])/3 - 2*GPL[1]*GPL[6]*GPL[48] - 
     2*GPL[1]*GPL[14]*GPL[48] - 8*GPL[19]*GPL[48] + 8*GPL[32]*GPL[48] - 
     (Pi^2*GPL[49])/6 + 4*GPL[1]*GPL[7]*GPL[49] - 2*GPL[1]*GPL[8]*GPL[49] + 
     2*GPL[19]*GPL[49] + 6*GPL[22]*GPL[49] - 2*GPL[32]*GPL[49] - 
     6*GPL[35]*GPL[49] - 8*GPL[49]*GPL[50] - 2*GPL[22]*GPL[52] + 
     GPL[32]*GPL[52] + 2*GPL[50]*GPL[52] + 8*GPL[49]*GPL[53] - 
     2*GPL[1]*GPL[6]*GPL[54] + 2*GPL[1]*GPL[14]*GPL[54] - 
     2*GPL[1]*GPL[6]*GPL[55] + 2*GPL[1]*GPL[14]*GPL[55] - 2*GPL[22]*GPL[56] + 
     6*GPL[35]*GPL[56] + 2*GPL[1]*GPL[8]*GPL[59] + 4*GPL[50]*GPL[59] - 
     (2*Pi^2*GPL[61])/3 + 4*GPL[49]*GPL[61] - 4*GPL[59]*GPL[61] + 
     6*GPL[32]*GPL[62] + 4*GPL[1]*GPL[14]*GPL[63] + 8*GPL[19]*GPL[63] - 
     2*GPL[32]*GPL[63] - 4*GPL[49]*GPL[63] + 4*GPL[59]*GPL[63] - 
     (Pi^2*GPL[64])/6 + GPL[1]*GPL[14]*GPL[64] + 2*GPL[19]*GPL[64] - 
     2*GPL[32]*GPL[64] - (Pi^2*GPL[65])/6 + GPL[1]*GPL[14]*GPL[65] + 
     2*GPL[19]*GPL[65] - 2*GPL[32]*GPL[65] - (2*Pi^2*GPL[68])/3 + 
     4*GPL[49]*GPL[68] - 4*GPL[59]*GPL[68] + 6*GPL[32]*GPL[69] + 
     4*GPL[1]*GPL[14]*GPL[70] + 8*GPL[19]*GPL[70] - 2*GPL[32]*GPL[70] - 
     4*GPL[49]*GPL[70] + 4*GPL[59]*GPL[70] - (Pi^2*GPL[71])/6 + 
     GPL[1]*GPL[14]*GPL[71] + 2*GPL[19]*GPL[71] - 2*GPL[32]*GPL[71] - 
     (Pi^2*GPL[72])/6 + GPL[1]*GPL[14]*GPL[72] + 2*GPL[19]*GPL[72] - 
     2*GPL[32]*GPL[72] + (Pi^2*GPL[94])/6 - 4*GPL[1]*GPL[7]*GPL[94] + 
     2*GPL[1]*GPL[8]*GPL[94] - 2*GPL[19]*GPL[94] - 6*GPL[22]*GPL[94] + 
     2*GPL[32]*GPL[94] + 6*GPL[35]*GPL[94] + 8*GPL[50]*GPL[94] - 
     8*GPL[53]*GPL[94] - 4*GPL[61]*GPL[94] + 4*GPL[63]*GPL[94] - 
     4*GPL[68]*GPL[94] + 4*GPL[70]*GPL[94] + 4*GPL[22]*GPL[95] - 
     2*GPL[32]*GPL[95] - 4*GPL[50]*GPL[95] + 2*GPL[22]*GPL[96] - 
     6*GPL[35]*GPL[96] - GPL[1]*GPL[8]*GPL[97] - 2*GPL[50]*GPL[97] + 
     2*GPL[61]*GPL[97] - 2*GPL[63]*GPL[97] + 2*GPL[68]*GPL[97] - 
     2*GPL[70]*GPL[97] + 4*GPL[8]*GPL[114] - 2*GPL[6]*GPL[116] - 
     4*GPL[1]*GPL[117] - 4*GPL[1]*GPL[118] - 4*GPL[5]*GPL[120] + 
     GPL[6]*GPL[120] + 2*GPL[8]*GPL[120] + 6*GPL[6]*GPL[122] - 
     4*GPL[1]*GPL[127] - 4*GPL[1]*GPL[128] + 8*GPL[6]*GPL[130] - 
     4*GPL[14]*GPL[130] + 4*GPL[1]*GPL[131] + 4*GPL[1]*GPL[132] - 
     8*GPL[6]*GPL[134] + 4*GPL[14]*GPL[134] + 8*GPL[1]*GPL[135] + 
     8*GPL[6]*GPL[135] - 4*GPL[14]*GPL[135] + 2*GPL[1]*GPL[136] + 
     2*GPL[1]*GPL[137] - 8*GPL[6]*GPL[138] + 4*GPL[14]*GPL[138] + 
     8*GPL[1]*GPL[139] + 8*GPL[6]*GPL[139] - 4*GPL[14]*GPL[139] + 
     2*GPL[1]*GPL[140] + 2*GPL[1]*GPL[141] + 8*GPL[5]*GPL[151] - 
     2*GPL[6]*GPL[151] - 4*GPL[8]*GPL[151] + 4*GPL[5]*GPL[152] - 
     GPL[6]*GPL[152] - 2*GPL[8]*GPL[152] - 4*GPL[6]*GPL[190] - 
     4*GPL[14]*GPL[190] - 8*GPL[1]*GPL[191] - 8*GPL[1]*GPL[192] + 
     16*GPL[1]*GPL[193] + 16*GPL[1]*GPL[194] + 4*GPL[6]*GPL[197] + 
     4*GPL[14]*GPL[197] - 16*GPL[1]*GPL[198] - 4*GPL[6]*GPL[198] - 
     4*GPL[14]*GPL[198] - 4*GPL[1]*GPL[199] - 4*GPL[1]*GPL[200] + 
     4*GPL[6]*GPL[201] + 4*GPL[14]*GPL[201] - 16*GPL[1]*GPL[202] - 
     4*GPL[6]*GPL[202] - 4*GPL[14]*GPL[202] - 4*GPL[1]*GPL[203] - 
     4*GPL[1]*GPL[204] + 6*GPL[6]*GPL[206] - 6*GPL[14]*GPL[206] + 
     4*GPL[1]*GPL[210] - 8*GPL[4]*GPL[210] + 8*GPL[7]*GPL[210] - 
     6*GPL[6]*GPL[211] + 6*GPL[14]*GPL[211] + 6*GPL[4]*GPL[215] - 
     GPL[1]*GPL[218] + 2*GPL[4]*GPL[218] - 2*GPL[7]*GPL[218] - 
     8*GPL[6]*GPL[219] + 8*GPL[14]*GPL[219] - 2*GPL[4]*GPL[223] + 
     4*GPL[6]*GPL[224] - 4*GPL[14]*GPL[224] - 4*GPL[6]*GPL[225] + 
     4*GPL[14]*GPL[225] + 4*GPL[6]*GPL[228] - 4*GPL[14]*GPL[228] - 
     4*GPL[6]*GPL[229] + 4*GPL[14]*GPL[229] + 2*GPL[4]*GPL[233] - 
     2*GPL[1]*GPL[240] + 4*GPL[4]*GPL[240] - 4*GPL[7]*GPL[240] - 
     4*GPL[4]*GPL[241] + 6*GPL[14]*GPL[244] + 6*GPL[1]*GPL[245] + 
     6*GPL[1]*GPL[246] - 6*GPL[14]*GPL[247] - 6*GPL[1]*GPL[251] - 
     6*GPL[1]*GPL[252] - 2*GPL[14]*GPL[253] + 16*GPL[1]*GPL[254] + 
     8*GPL[14]*GPL[254] - 2*GPL[1]*GPL[255] - 2*GPL[1]*GPL[256] - 
     2*GPL[14]*GPL[257] + 4*GPL[1]*GPL[258] + 2*GPL[14]*GPL[258] + 
     GPL[1]*GPL[259] + GPL[1]*GPL[260] - 2*GPL[14]*GPL[261] + 
     4*GPL[1]*GPL[262] + 2*GPL[14]*GPL[262] + GPL[1]*GPL[263] + 
     GPL[1]*GPL[264] + 6*GPL[14]*GPL[271] + 6*GPL[1]*GPL[272] + 
     6*GPL[1]*GPL[273] - 6*GPL[14]*GPL[274] - 6*GPL[1]*GPL[278] - 
     6*GPL[1]*GPL[279] - 2*GPL[14]*GPL[280] + 16*GPL[1]*GPL[281] + 
     8*GPL[14]*GPL[281] - 2*GPL[1]*GPL[282] - 2*GPL[1]*GPL[283] - 
     2*GPL[14]*GPL[284] + 4*GPL[1]*GPL[285] + 2*GPL[14]*GPL[285] + 
     GPL[1]*GPL[286] + GPL[1]*GPL[287] - 2*GPL[14]*GPL[288] + 
     4*GPL[1]*GPL[289] + 2*GPL[14]*GPL[289] + GPL[1]*GPL[290] + 
     GPL[1]*GPL[291] - 4*GPL[1]*GPL[366] + 8*GPL[4]*GPL[366] - 
     8*GPL[7]*GPL[366] - 6*GPL[4]*GPL[367] + 2*GPL[1]*GPL[368] - 
     4*GPL[4]*GPL[368] + 4*GPL[7]*GPL[368] + 4*GPL[4]*GPL[369] - 
     2*GPL[4]*GPL[371] + GPL[1]*GPL[372] - 2*GPL[4]*GPL[372] + 
     2*GPL[7]*GPL[372] + 2*GPL[4]*GPL[373] + 2*GPL[417] - GPL[418] - 
     6*GPL[420] - 8*GPL[422] + 8*GPL[423] - 8*GPL[424] + 8*GPL[425] - 
     8*GPL[426] + 2*GPL[428] + GPL[429] - 6*GPL[431] + 18*GPL[433] - 
     8*GPL[442] + 8*GPL[443] - 8*GPL[444] + 8*GPL[445] - 8*GPL[446] - 
     12*GPL[448] + 12*GPL[449] + 16*GPL[451] - 8*GPL[452] + 8*GPL[453] - 
     8*GPL[454] + 8*GPL[455] + 12*GPL[457] - 12*GPL[458] - 4*GPL[460] + 
     16*GPL[461] - 4*GPL[462] + 4*GPL[463] - 4*GPL[464] + 4*GPL[465] + 
     12*GPL[466] - 12*GPL[467] - 4*GPL[469] + 16*GPL[470] - 4*GPL[471] + 
     4*GPL[472] - 4*GPL[473] + 4*GPL[474] - 4*GPL[494] + GPL[495] - 
     2*GPL[496] - GPL[497] + 8*GPL[572] - 24*GPL[573] - 16*GPL[575] + 
     16*GPL[576] - 16*GPL[577] + 16*GPL[578] - 16*GPL[579] + 32*GPL[580] - 
     32*GPL[581] + 32*GPL[582] - 32*GPL[583] + 32*GPL[584] - 24*GPL[590] + 
     24*GPL[591] + 8*GPL[593] - 32*GPL[594] + 8*GPL[595] - 8*GPL[596] + 
     8*GPL[597] - 8*GPL[598] - 24*GPL[599] + 24*GPL[600] + 8*GPL[602] - 
     32*GPL[603] + 8*GPL[604] - 8*GPL[605] + 8*GPL[606] - 8*GPL[607] - 
     GPL[608] + 4*GPL[610] + 3*GPL[619] - 6*GPL[629] - GPL[635] + 
     2*GPL[645] + 4*GPL[664] - 8*GPL[665] - 2*GPL[666] - 2*GPL[683] + 
     4*GPL[684] - 6*GPL[686] + 18*GPL[687] + 12*GPL[689] - 12*GPL[690] + 
     12*GPL[691] - 12*GPL[692] + 12*GPL[693] + 6*GPL[694] - 18*GPL[695] - 
     12*GPL[703] + 12*GPL[704] - 12*GPL[705] + 12*GPL[706] - 12*GPL[707] + 
     6*GPL[708] - 6*GPL[709] - 8*GPL[711] + 32*GPL[712] + 4*GPL[713] - 
     4*GPL[714] + 4*GPL[715] - 4*GPL[716] + 6*GPL[717] - 6*GPL[718] - 
     2*GPL[720] + 8*GPL[721] - 2*GPL[722] + 2*GPL[723] - 2*GPL[724] + 
     2*GPL[725] + 6*GPL[726] - 6*GPL[727] - 2*GPL[729] + 8*GPL[730] - 
     2*GPL[731] + 2*GPL[732] - 2*GPL[733] + 2*GPL[734] - 6*GPL[751] + 
     18*GPL[752] + 12*GPL[754] - 12*GPL[755] + 12*GPL[756] - 12*GPL[757] + 
     12*GPL[758] + 6*GPL[759] - 18*GPL[760] - 12*GPL[768] + 12*GPL[769] - 
     12*GPL[770] + 12*GPL[771] - 12*GPL[772] + 6*GPL[773] - 6*GPL[774] - 
     8*GPL[776] + 32*GPL[777] + 4*GPL[778] - 4*GPL[779] + 4*GPL[780] - 
     4*GPL[781] + 6*GPL[782] - 6*GPL[783] - 2*GPL[785] + 8*GPL[786] - 
     2*GPL[787] + 2*GPL[788] - 2*GPL[789] + 2*GPL[790] + 6*GPL[791] - 
     6*GPL[792] - 2*GPL[794] + 8*GPL[795] - 2*GPL[796] + 2*GPL[797] - 
     2*GPL[798] + 2*GPL[799] + GPL[937] - 4*GPL[938] - 3*GPL[940] + 
     6*GPL[941] + 2*GPL[942] - 4*GPL[943] - 4*GPL[944] + 8*GPL[945] + 
     2*GPL[946] + GPL[947] - 2*GPL[948] - 
     (GPL[9]*(GPL[14]*(Pi^2 - 12*GPL[19] + 12*GPL[32]) + 
        6*(GPL[1]*(2*GPL[49] - 2*GPL[59] - 2*GPL[94] + GPL[97]) - 
          4*GPL[114] - 2*GPL[120] + 4*GPL[151] + 2*GPL[152] - 3*Zeta[3])))/
      6 + 3*GPL[8]*Zeta[3] - (GPL[2]*(4*Pi^2*GPL[5] - Pi^2*GPL[6] - 
        2*Pi^2*GPL[8] - 2*Pi^2*GPL[9] + 18*Zeta[3]))/6), 
 g[21] -> -1/4 + ep*(GPL[1]/2 + GPL[3] - GPL[4] + GPL[7]) + 
   ep^2*(4*GPL[3]*(GPL[4] - GPL[7]) + GPL[1]*(-2*GPL[3] - 2*GPL[7] + GPL[8] + 
       GPL[9]) - 3*GPL[4]*GPL[10] - GPL[19] - 3*GPL[22] + GPL[32] - 
     4*GPL[34] + 3*GPL[35] + 4*GPL[50] - 4*GPL[53] - 2*GPL[61] + 2*GPL[63] - 
     2*GPL[68] + 2*GPL[70] + 3*GPL[75]) + 
   ep^3*((Pi^2*GPL[2])/6 + 8*GPL[1]*GPL[3]*GPL[7] + (Pi^2*GPL[8])/6 - 
     4*GPL[1]*GPL[3]*GPL[8] + (Pi^2*GPL[9])/6 - 4*GPL[1]*GPL[3]*GPL[9] + 
     3*GPL[1]*GPL[8]*GPL[14] + 3*GPL[1]*GPL[9]*GPL[14] + 4*GPL[3]*GPL[19] + 
     4*GPL[7]*GPL[19] - 2*GPL[8]*GPL[19] - 2*GPL[9]*GPL[19] + 
     12*GPL[3]*GPL[22] - 6*GPL[6]*GPL[22] - 3*GPL[10]*GPL[22] + 
     6*GPL[1]*GPL[26] + 6*GPL[1]*GPL[27] - 4*GPL[3]*GPL[32] + 
     3*GPL[6]*GPL[32] - 4*GPL[7]*GPL[32] + 2*GPL[8]*GPL[32] + 
     2*GPL[9]*GPL[32] + 8*GPL[1]*GPL[34] + 16*GPL[7]*GPL[34] - 
     12*GPL[3]*GPL[35] + 9*GPL[10]*GPL[35] - 3*GPL[1]*GPL[49] - 
     6*GPL[7]*GPL[49] - 16*GPL[3]*GPL[50] + 6*GPL[6]*GPL[50] + 
     6*GPL[14]*GPL[50] + 8*GPL[1]*GPL[53] + 16*GPL[3]*GPL[53] - 
     4*GPL[1]*GPL[54] - 4*GPL[1]*GPL[55] + 8*GPL[3]*GPL[61] - 
     6*GPL[14]*GPL[61] - 4*GPL[1]*GPL[63] - 8*GPL[3]*GPL[63] + 
     6*GPL[14]*GPL[63] - GPL[1]*GPL[64] - GPL[1]*GPL[65] + 8*GPL[3]*GPL[68] - 
     6*GPL[14]*GPL[68] - 4*GPL[1]*GPL[70] - 8*GPL[3]*GPL[70] + 
     6*GPL[14]*GPL[70] - GPL[1]*GPL[71] - GPL[1]*GPL[72] - 3*GPL[1]*GPL[94] - 
     6*GPL[7]*GPL[94] + GPL[4]*(-1/3*Pi^2 - 16*GPL[34] + 12*GPL[40] + 
       6*GPL[49] - 6*GPL[56] + 3*GPL[77] + 6*GPL[94] - 6*GPL[96]) + 
     2*GPL[114] - 3*GPL[116] + GPL[120] + 9*GPL[122] + 12*GPL[130] - 
     12*GPL[134] + 12*GPL[135] - 12*GPL[138] + 12*GPL[139] - 2*GPL[151] - 
     GPL[152] + 3*GPL[154] + 16*GPL[158] - 9*GPL[159] - 12*GPL[178] - 
     3*GPL[205] + 12*GPL[206] - 12*GPL[211] - 16*GPL[219] + 16*GPL[220] + 
     8*GPL[224] - 8*GPL[225] + 8*GPL[228] - 8*GPL[229] + 6*GPL[232] - 
     6*GPL[244] + 6*GPL[247] + 2*GPL[253] - 8*GPL[254] + 2*GPL[257] - 
     2*GPL[258] + 2*GPL[261] - 2*GPL[262] - 6*GPL[271] + 6*GPL[274] + 
     2*GPL[280] - 8*GPL[281] + 2*GPL[284] - 2*GPL[285] + 2*GPL[288] - 
     2*GPL[289] + 6*GPL[298] - 12*GPL[300] - 3*GPL[304] - 3*GPL[364] + 
     6*GPL[370] + 2*Zeta[3]) + ep^4*(Pi^4/30 - Pi^2*GPL[4]*GPL[10] + 
     (Pi^2*GPL[8]*GPL[14])/2 + (Pi^2*GPL[9]*GPL[14])/2 - 
     6*GPL[8]*GPL[14]*GPL[19] - 6*GPL[9]*GPL[14]*GPL[19] + (Pi^2*GPL[20])/6 - 
     Pi^2*GPL[22] + Pi^2*GPL[26] + 12*GPL[1]*GPL[6]*GPL[26] + 
     6*GPL[1]*GPL[14]*GPL[26] - 12*GPL[19]*GPL[26] + Pi^2*GPL[27] + 
     12*GPL[1]*GPL[6]*GPL[27] + 6*GPL[1]*GPL[14]*GPL[27] - 
     12*GPL[19]*GPL[27] + 6*GPL[5]*GPL[6]*GPL[32] - 6*GPL[6]*GPL[7]*GPL[32] - 
     6*GPL[5]*GPL[14]*GPL[32] - 6*GPL[7]*GPL[14]*GPL[32] + 
     6*GPL[8]*GPL[14]*GPL[32] + 6*GPL[9]*GPL[14]*GPL[32] - 
     12*GPL[23]*GPL[32] - 12*GPL[25]*GPL[32] + 12*GPL[26]*GPL[32] + 
     12*GPL[27]*GPL[32] - (Pi^2*GPL[33])/6 - 32*GPL[1]*GPL[7]*GPL[34] + 
     16*GPL[1]*GPL[8]*GPL[34] + 16*GPL[1]*GPL[9]*GPL[34] - 
     16*GPL[19]*GPL[34] - 48*GPL[22]*GPL[34] + 16*GPL[32]*GPL[34] + 
     Pi^2*GPL[35] + 48*GPL[34]*GPL[35] + 24*GPL[22]*GPL[36] - 
     12*GPL[32]*GPL[36] + 12*GPL[22]*GPL[40] - 36*GPL[35]*GPL[40] - 
     12*GPL[1]*GPL[8]*GPL[43] - 12*GPL[1]*GPL[9]*GPL[43] - 
     6*GPL[1]*GPL[6]*GPL[47] + 6*GPL[1]*GPL[14]*GPL[47] - 
     6*GPL[1]*GPL[6]*GPL[48] + 6*GPL[1]*GPL[14]*GPL[48] - (Pi^2*GPL[49])/2 + 
     12*GPL[1]*GPL[7]*GPL[49] - 6*GPL[1]*GPL[8]*GPL[49] - 
     6*GPL[1]*GPL[9]*GPL[49] + 6*GPL[19]*GPL[49] + 18*GPL[22]*GPL[49] - 
     6*GPL[32]*GPL[49] - 18*GPL[35]*GPL[49] + (4*Pi^2*GPL[50])/3 + 
     64*GPL[34]*GPL[50] - 24*GPL[36]*GPL[50] - 24*GPL[43]*GPL[50] - 
     24*GPL[49]*GPL[50] - 6*GPL[22]*GPL[52] + 3*GPL[32]*GPL[52] + 
     6*GPL[50]*GPL[52] - 16*GPL[19]*GPL[53] + 16*GPL[32]*GPL[53] - 
     64*GPL[34]*GPL[53] + 24*GPL[49]*GPL[53] - (2*Pi^2*GPL[54])/3 - 
     6*GPL[1]*GPL[6]*GPL[54] - 6*GPL[1]*GPL[14]*GPL[54] + 8*GPL[19]*GPL[54] - 
     8*GPL[32]*GPL[54] - (2*Pi^2*GPL[55])/3 - 6*GPL[1]*GPL[6]*GPL[55] - 
     6*GPL[1]*GPL[14]*GPL[55] + 8*GPL[19]*GPL[55] - 8*GPL[32]*GPL[55] - 
     6*GPL[22]*GPL[56] + 18*GPL[35]*GPL[56] + 6*GPL[1]*GPL[8]*GPL[59] + 
     6*GPL[1]*GPL[9]*GPL[59] + 12*GPL[50]*GPL[59] - (2*Pi^2*GPL[61])/3 - 
     32*GPL[34]*GPL[61] + 24*GPL[43]*GPL[61] + 12*GPL[49]*GPL[61] - 
     12*GPL[59]*GPL[61] + 6*GPL[32]*GPL[62] - 12*GPL[1]*GPL[14]*GPL[63] + 
     8*GPL[19]*GPL[63] - 2*GPL[32]*GPL[63] + 32*GPL[34]*GPL[63] - 
     24*GPL[43]*GPL[63] - 12*GPL[49]*GPL[63] + 12*GPL[59]*GPL[63] - 
     (Pi^2*GPL[64])/6 - 3*GPL[1]*GPL[14]*GPL[64] + 2*GPL[19]*GPL[64] - 
     2*GPL[32]*GPL[64] - (Pi^2*GPL[65])/6 - 3*GPL[1]*GPL[14]*GPL[65] + 
     2*GPL[19]*GPL[65] - 2*GPL[32]*GPL[65] - (2*Pi^2*GPL[68])/3 - 
     32*GPL[34]*GPL[68] + 24*GPL[43]*GPL[68] + 12*GPL[49]*GPL[68] - 
     12*GPL[59]*GPL[68] + 6*GPL[32]*GPL[69] - 12*GPL[1]*GPL[14]*GPL[70] + 
     8*GPL[19]*GPL[70] - 2*GPL[32]*GPL[70] + 32*GPL[34]*GPL[70] - 
     24*GPL[43]*GPL[70] - 12*GPL[49]*GPL[70] + 12*GPL[59]*GPL[70] - 
     (Pi^2*GPL[71])/6 - 3*GPL[1]*GPL[14]*GPL[71] + 2*GPL[19]*GPL[71] - 
     2*GPL[32]*GPL[71] - (Pi^2*GPL[72])/6 - 3*GPL[1]*GPL[14]*GPL[72] + 
     2*GPL[19]*GPL[72] - 2*GPL[32]*GPL[72] + Pi^2*GPL[75] + 
     3*GPL[22]*GPL[77] - 9*GPL[35]*GPL[77] - (Pi^2*GPL[94])/2 + 
     12*GPL[1]*GPL[7]*GPL[94] - 6*GPL[1]*GPL[8]*GPL[94] - 
     6*GPL[1]*GPL[9]*GPL[94] + 6*GPL[19]*GPL[94] + 18*GPL[22]*GPL[94] - 
     6*GPL[32]*GPL[94] - 18*GPL[35]*GPL[94] - 24*GPL[50]*GPL[94] + 
     24*GPL[53]*GPL[94] + 12*GPL[61]*GPL[94] - 12*GPL[63]*GPL[94] + 
     12*GPL[68]*GPL[94] - 12*GPL[70]*GPL[94] - 12*GPL[22]*GPL[95] + 
     6*GPL[32]*GPL[95] + 12*GPL[50]*GPL[95] - 6*GPL[22]*GPL[96] + 
     18*GPL[35]*GPL[96] + 3*GPL[1]*GPL[8]*GPL[97] + 3*GPL[1]*GPL[9]*GPL[97] + 
     6*GPL[50]*GPL[97] - 6*GPL[61]*GPL[97] + 6*GPL[63]*GPL[97] - 
     6*GPL[68]*GPL[97] + 6*GPL[70]*GPL[97] - 8*GPL[7]*GPL[114] + 
     4*GPL[8]*GPL[114] + 4*GPL[9]*GPL[114] - 6*GPL[6]*GPL[116] - 
     3*GPL[10]*GPL[116] + 12*GPL[1]*GPL[117] + 12*GPL[1]*GPL[118] + 
     3*GPL[6]*GPL[120] - 4*GPL[7]*GPL[120] + 2*GPL[8]*GPL[120] + 
     2*GPL[9]*GPL[120] + 18*GPL[6]*GPL[122] + 9*GPL[10]*GPL[122] + 
     12*GPL[1]*GPL[127] + 12*GPL[1]*GPL[128] + 24*GPL[6]*GPL[130] + 
     12*GPL[14]*GPL[130] - 12*GPL[1]*GPL[131] - 12*GPL[1]*GPL[132] - 
     24*GPL[6]*GPL[134] - 12*GPL[14]*GPL[134] - 24*GPL[1]*GPL[135] + 
     24*GPL[6]*GPL[135] + 12*GPL[14]*GPL[135] - 6*GPL[1]*GPL[136] - 
     6*GPL[1]*GPL[137] - 24*GPL[6]*GPL[138] - 12*GPL[14]*GPL[138] - 
     24*GPL[1]*GPL[139] + 24*GPL[6]*GPL[139] + 12*GPL[14]*GPL[139] - 
     6*GPL[1]*GPL[140] - 6*GPL[1]*GPL[141] - 6*GPL[6]*GPL[151] + 
     8*GPL[7]*GPL[151] - 4*GPL[8]*GPL[151] - 4*GPL[9]*GPL[151] - 
     3*GPL[6]*GPL[152] + 4*GPL[7]*GPL[152] - 2*GPL[8]*GPL[152] - 
     2*GPL[9]*GPL[152] + 9*GPL[10]*GPL[154] - 32*GPL[1]*GPL[158] + 
     64*GPL[4]*GPL[158] - 64*GPL[7]*GPL[158] - 27*GPL[10]*GPL[159] - 
     48*GPL[4]*GPL[163] + 12*GPL[1]*GPL[164] - 24*GPL[4]*GPL[164] + 
     24*GPL[7]*GPL[164] + 24*GPL[4]*GPL[169] - 12*GPL[4]*GPL[179] + 
     12*GPL[1]*GPL[186] - 24*GPL[4]*GPL[186] + 24*GPL[7]*GPL[186] + 
     24*GPL[4]*GPL[187] - 12*GPL[6]*GPL[190] + 12*GPL[14]*GPL[190] + 
     12*GPL[6]*GPL[197] - 12*GPL[14]*GPL[197] - 12*GPL[6]*GPL[198] + 
     12*GPL[14]*GPL[198] + 12*GPL[6]*GPL[201] - 12*GPL[14]*GPL[201] - 
     12*GPL[6]*GPL[202] + 12*GPL[14]*GPL[202] + 18*GPL[6]*GPL[206] + 
     18*GPL[14]*GPL[206] - 24*GPL[1]*GPL[207] - 24*GPL[1]*GPL[208] + 
     12*GPL[1]*GPL[210] - 24*GPL[4]*GPL[210] + 24*GPL[7]*GPL[210] - 
     18*GPL[6]*GPL[211] - 18*GPL[14]*GPL[211] + 18*GPL[4]*GPL[215] - 
     3*GPL[1]*GPL[218] + 6*GPL[4]*GPL[218] - 6*GPL[7]*GPL[218] - 
     24*GPL[6]*GPL[219] - 24*GPL[14]*GPL[219] - 32*GPL[1]*GPL[220] + 
     16*GPL[1]*GPL[221] + 16*GPL[1]*GPL[222] - 6*GPL[4]*GPL[223] + 
     12*GPL[6]*GPL[224] + 12*GPL[14]*GPL[224] + 16*GPL[1]*GPL[225] - 
     12*GPL[6]*GPL[225] - 12*GPL[14]*GPL[225] + 4*GPL[1]*GPL[226] + 
     4*GPL[1]*GPL[227] + 12*GPL[6]*GPL[228] + 12*GPL[14]*GPL[228] + 
     16*GPL[1]*GPL[229] - 12*GPL[6]*GPL[229] - 12*GPL[14]*GPL[229] + 
     4*GPL[1]*GPL[230] + 4*GPL[1]*GPL[231] + 6*GPL[4]*GPL[233] - 
     6*GPL[1]*GPL[240] + 12*GPL[4]*GPL[240] - 12*GPL[7]*GPL[240] - 
     12*GPL[4]*GPL[241] - 18*GPL[14]*GPL[244] + 6*GPL[1]*GPL[245] + 
     6*GPL[1]*GPL[246] + 18*GPL[14]*GPL[247] - 6*GPL[1]*GPL[251] - 
     6*GPL[1]*GPL[252] + 6*GPL[14]*GPL[253] + 16*GPL[1]*GPL[254] - 
     24*GPL[14]*GPL[254] - 2*GPL[1]*GPL[255] - 2*GPL[1]*GPL[256] + 
     6*GPL[14]*GPL[257] + 4*GPL[1]*GPL[258] - 6*GPL[14]*GPL[258] + 
     GPL[1]*GPL[259] + GPL[1]*GPL[260] + 6*GPL[14]*GPL[261] + 
     4*GPL[1]*GPL[262] - 6*GPL[14]*GPL[262] + GPL[1]*GPL[263] + 
     GPL[1]*GPL[264] - 18*GPL[14]*GPL[271] + 6*GPL[1]*GPL[272] + 
     6*GPL[1]*GPL[273] + 18*GPL[14]*GPL[274] - 6*GPL[1]*GPL[278] - 
     6*GPL[1]*GPL[279] + 6*GPL[14]*GPL[280] + 16*GPL[1]*GPL[281] - 
     24*GPL[14]*GPL[281] - 2*GPL[1]*GPL[282] - 2*GPL[1]*GPL[283] + 
     6*GPL[14]*GPL[284] + 4*GPL[1]*GPL[285] - 6*GPL[14]*GPL[285] + 
     GPL[1]*GPL[286] + GPL[1]*GPL[287] + 6*GPL[14]*GPL[288] + 
     4*GPL[1]*GPL[289] - 6*GPL[14]*GPL[289] + GPL[1]*GPL[290] + 
     GPL[1]*GPL[291] - 3*GPL[4]*GPL[305] + 12*GPL[1]*GPL[366] - 
     24*GPL[4]*GPL[366] + 24*GPL[7]*GPL[366] + 18*GPL[4]*GPL[367] - 
     6*GPL[1]*GPL[368] + 12*GPL[4]*GPL[368] - 12*GPL[7]*GPL[368] - 
     12*GPL[4]*GPL[369] + 6*GPL[4]*GPL[371] - 3*GPL[1]*GPL[372] + 
     6*GPL[4]*GPL[372] - 6*GPL[7]*GPL[372] - 6*GPL[4]*GPL[373] - 4*GPL[415] - 
     3*GPL[417] + GPL[418] + 9*GPL[420] + 24*GPL[422] - 24*GPL[423] + 
     24*GPL[424] - 24*GPL[425] + 24*GPL[426] - 2*GPL[428] - GPL[429] + 
     9*GPL[431] - 27*GPL[433] + 24*GPL[442] - 24*GPL[443] + 24*GPL[444] - 
     24*GPL[445] + 24*GPL[446] + 36*GPL[448] - 36*GPL[449] - 48*GPL[451] + 
     24*GPL[452] - 24*GPL[453] + 24*GPL[454] - 24*GPL[455] - 36*GPL[457] + 
     36*GPL[458] + 12*GPL[460] - 48*GPL[461] + 12*GPL[462] - 12*GPL[463] + 
     12*GPL[464] - 12*GPL[465] - 36*GPL[466] + 36*GPL[467] + 12*GPL[469] - 
     48*GPL[470] + 12*GPL[471] - 12*GPL[472] + 12*GPL[473] - 12*GPL[474] + 
     4*GPL[494] - GPL[495] + 2*GPL[496] + GPL[497] + 3*GPL[499] - 
     9*GPL[501] - 9*GPL[510] - 64*GPL[511] + 27*GPL[512] + 48*GPL[520] + 
     12*GPL[521] - 24*GPL[531] - 24*GPL[550] + 48*GPL[551] + 12*GPL[552] + 
     12*GPL[569] - 24*GPL[570] - 3*GPL[608] + 12*GPL[609] + 12*GPL[610] - 
     36*GPL[611] - 48*GPL[613] + 48*GPL[614] - 48*GPL[615] + 48*GPL[616] - 
     48*GPL[617] + 9*GPL[619] - 12*GPL[620] + 36*GPL[621] - 18*GPL[629] - 
     3*GPL[635] - 48*GPL[636] + 48*GPL[637] + 64*GPL[639] - 64*GPL[640] - 
     32*GPL[641] + 32*GPL[642] - 32*GPL[643] + 32*GPL[644] + 6*GPL[645] + 
     24*GPL[646] - 24*GPL[647] - 8*GPL[649] + 32*GPL[650] - 8*GPL[651] + 
     8*GPL[652] - 8*GPL[653] + 8*GPL[654] + 24*GPL[655] - 24*GPL[656] - 
     8*GPL[658] + 32*GPL[659] - 8*GPL[660] + 8*GPL[661] - 8*GPL[662] + 
     8*GPL[663] + 12*GPL[664] - 24*GPL[665] - 6*GPL[666] - 6*GPL[683] + 
     12*GPL[684] - 6*GPL[686] + 18*GPL[687] + 12*GPL[689] - 12*GPL[690] + 
     12*GPL[691] - 12*GPL[692] + 12*GPL[693] + 6*GPL[694] - 18*GPL[695] - 
     12*GPL[703] + 12*GPL[704] - 12*GPL[705] + 12*GPL[706] - 12*GPL[707] + 
     6*GPL[708] - 6*GPL[709] - 8*GPL[711] + 32*GPL[712] + 4*GPL[713] - 
     4*GPL[714] + 4*GPL[715] - 4*GPL[716] + 6*GPL[717] - 6*GPL[718] - 
     2*GPL[720] + 8*GPL[721] - 2*GPL[722] + 2*GPL[723] - 2*GPL[724] + 
     2*GPL[725] + 6*GPL[726] - 6*GPL[727] - 2*GPL[729] + 8*GPL[730] - 
     2*GPL[731] + 2*GPL[732] - 2*GPL[733] + 2*GPL[734] - 6*GPL[751] + 
     18*GPL[752] + 12*GPL[754] - 12*GPL[755] + 12*GPL[756] - 12*GPL[757] + 
     12*GPL[758] + 6*GPL[759] - 18*GPL[760] - 12*GPL[768] + 12*GPL[769] - 
     12*GPL[770] + 12*GPL[771] - 12*GPL[772] + 6*GPL[773] - 6*GPL[774] - 
     8*GPL[776] + 32*GPL[777] + 4*GPL[778] - 4*GPL[779] + 4*GPL[780] - 
     4*GPL[781] + 6*GPL[782] - 6*GPL[783] - 2*GPL[785] + 8*GPL[786] - 
     2*GPL[787] + 2*GPL[788] - 2*GPL[789] + 2*GPL[790] + 6*GPL[791] - 
     6*GPL[792] - 2*GPL[794] + 8*GPL[795] - 2*GPL[796] + 2*GPL[797] - 
     2*GPL[798] + 2*GPL[799] + 6*GPL[816] - 24*GPL[817] - 18*GPL[819] + 
     48*GPL[820] - 6*GPL[824] + 12*GPL[825] + 3*GPL[826] - 3*GPL[937] + 
     12*GPL[938] + 9*GPL[940] - 18*GPL[941] - 6*GPL[942] + 12*GPL[943] + 
     12*GPL[944] - 24*GPL[945] - 6*GPL[946] - 3*GPL[947] + 6*GPL[948] - 
     (GPL[2]*(4*Pi^2*GPL[3] - 3*Pi^2*GPL[6] + 4*Pi^2*GPL[7] - 2*Pi^2*GPL[8] - 
        2*Pi^2*GPL[9] - 18*Zeta[3]))/6 + 
     GPL[3]*((4*Pi^2*GPL[4])/3 - (2*Pi^2*GPL[8])/3 - 16*GPL[7]*GPL[19] + 
       8*GPL[8]*GPL[19] - 24*GPL[1]*GPL[26] - 24*GPL[1]*GPL[27] + 
       GPL[9]*((-2*Pi^2)/3 + 8*GPL[19] - 8*GPL[32]) + 16*GPL[7]*GPL[32] - 
       8*GPL[8]*GPL[32] - 32*GPL[1]*GPL[53] + 16*GPL[1]*GPL[54] + 
       16*GPL[1]*GPL[55] + 16*GPL[1]*GPL[63] + 4*GPL[1]*GPL[64] + 
       4*GPL[1]*GPL[65] + 16*GPL[1]*GPL[70] + 4*GPL[1]*GPL[71] + 
       4*GPL[1]*GPL[72] - 8*GPL[114] + 12*GPL[116] - 4*GPL[120] - 
       36*GPL[122] - 48*GPL[130] + 48*GPL[134] - 48*GPL[135] + 48*GPL[138] - 
       48*GPL[139] + 8*GPL[151] + 4*GPL[152] - 12*GPL[154] + 36*GPL[159] - 
       48*GPL[206] + 48*GPL[211] + 64*GPL[219] - 64*GPL[220] - 32*GPL[224] + 
       32*GPL[225] - 32*GPL[228] + 32*GPL[229] + 24*GPL[244] - 24*GPL[247] - 
       8*GPL[253] + 32*GPL[254] - 8*GPL[257] + 8*GPL[258] - 8*GPL[261] + 
       8*GPL[262] + 24*GPL[271] - 24*GPL[274] - 8*GPL[280] + 32*GPL[281] - 
       8*GPL[284] + 8*GPL[285] - 8*GPL[288] + 8*GPL[289] - 8*Zeta[3]) - 
     4*GPL[1]*Zeta[3] + 2*GPL[4]*Zeta[3] - 8*GPL[7]*Zeta[3] + 
     3*GPL[8]*Zeta[3] + 3*GPL[9]*Zeta[3]), 
 g[22] -> ep*GPL[3] + ep^2*(-(GPL[1]*GPL[3]) + 2*GPL[3]*(GPL[4] - GPL[7]) - 
     2*GPL[4]*GPL[10] - GPL[21] - 4*GPL[34] + 2*GPL[75]) + 
   ep^3*(-2*GPL[4]*GPL[21] + 2*GPL[7]*GPL[21] - 2*GPL[6]*GPL[22] + 
     2*GPL[4]*GPL[28] + GPL[6]*GPL[32] - 8*GPL[4]*GPL[34] + 
     8*GPL[7]*GPL[34] + 8*GPL[10]*GPL[35] + 8*GPL[4]*GPL[40] + 
     2*GPL[4]*GPL[49] - 2*GPL[7]*GPL[49] + 2*GPL[6]*GPL[50] + 
     2*GPL[14]*GPL[50] - 2*GPL[4]*GPL[56] - 2*GPL[14]*GPL[61] + 
     2*GPL[14]*GPL[63] - 2*GPL[14]*GPL[68] + 2*GPL[14]*GPL[70] - 
     (GPL[3]*(Pi^2 + 6*GPL[1]*(-2*GPL[7] + GPL[8] + GPL[9]) - 6*GPL[19] - 
        48*GPL[22] + 6*GPL[32] + 48*GPL[35] + 24*GPL[50] - 24*GPL[53] - 
        12*GPL[61] + 12*GPL[63] - 12*GPL[68] + 12*GPL[70]))/6 + 
     GPL[1]*(GPL[8]*GPL[14] + GPL[9]*GPL[14] + GPL[21] + 4*GPL[34] - 
       GPL[49] - GPL[94]) + 2*GPL[4]*GPL[94] - 2*GPL[7]*GPL[94] - 
     2*GPL[4]*GPL[96] + GPL[115] + 4*GPL[121] - 2*GPL[142] - 2*GPL[153] + 
     16*GPL[158] - 8*GPL[178] - GPL[205] + 2*GPL[232] - 8*GPL[300] - 
     GPL[364] + 2*GPL[370]) + ep^4*((2*Pi^2*GPL[3]*GPL[4])/3 - 
     (Pi^2*GPL[2]*(GPL[3] - GPL[6]))/2 + (Pi^2*GPL[3]*GPL[7])/3 - 
     (Pi^2*GPL[3]*GPL[8])/2 - (Pi^2*GPL[3]*GPL[9])/2 - 
     (2*Pi^2*GPL[4]*GPL[10])/3 + (Pi^2*GPL[8]*GPL[14])/2 + 
     (Pi^2*GPL[9]*GPL[14])/2 - 2*GPL[3]*GPL[7]*GPL[19] + 
     GPL[3]*GPL[8]*GPL[19] + GPL[3]*GPL[9]*GPL[19] - GPL[8]*GPL[14]*GPL[19] - 
     GPL[9]*GPL[14]*GPL[19] + (Pi^2*GPL[21])/6 - GPL[19]*GPL[21] - 
     8*GPL[21]*GPL[22] + 2*GPL[22]*GPL[24] + GPL[5]*GPL[6]*GPL[32] + 
     2*GPL[3]*GPL[7]*GPL[32] - GPL[6]*GPL[7]*GPL[32] - 
     GPL[3]*GPL[8]*GPL[32] - GPL[3]*GPL[9]*GPL[32] - GPL[5]*GPL[14]*GPL[32] - 
     GPL[7]*GPL[14]*GPL[32] + GPL[8]*GPL[14]*GPL[32] + 
     GPL[9]*GPL[14]*GPL[32] + GPL[21]*GPL[32] - GPL[24]*GPL[32] + 
     (2*Pi^2*GPL[34])/3 - 4*GPL[19]*GPL[34] - 32*GPL[22]*GPL[34] + 
     4*GPL[32]*GPL[34] + 8*GPL[21]*GPL[35] - 8*GPL[28]*GPL[35] + 
     32*GPL[34]*GPL[35] + 8*GPL[22]*GPL[36] - 4*GPL[32]*GPL[36] + 
     12*GPL[22]*GPL[40] - 32*GPL[35]*GPL[40] - (Pi^2*GPL[49])/2 + 
     GPL[19]*GPL[49] + 8*GPL[22]*GPL[49] - GPL[32]*GPL[49] - 
     8*GPL[35]*GPL[49] + 4*GPL[21]*GPL[50] - 2*GPL[24]*GPL[50] - 
     2*GPL[31]*GPL[50] + 16*GPL[34]*GPL[50] - 8*GPL[36]*GPL[50] - 
     8*GPL[43]*GPL[50] - 4*GPL[49]*GPL[50] - 2*GPL[22]*GPL[52] + 
     GPL[32]*GPL[52] + 2*GPL[50]*GPL[52] - 4*GPL[21]*GPL[53] - 
     16*GPL[34]*GPL[53] + 4*GPL[49]*GPL[53] + 8*GPL[35]*GPL[56] + 
     2*GPL[50]*GPL[59] - 2*GPL[21]*GPL[61] + 2*GPL[31]*GPL[61] - 
     8*GPL[34]*GPL[61] + 8*GPL[43]*GPL[61] + 2*GPL[49]*GPL[61] - 
     2*GPL[59]*GPL[61] + 2*GPL[21]*GPL[63] - 2*GPL[31]*GPL[63] + 
     8*GPL[34]*GPL[63] - 8*GPL[43]*GPL[63] - 2*GPL[49]*GPL[63] + 
     2*GPL[59]*GPL[63] - 2*GPL[21]*GPL[68] + 2*GPL[31]*GPL[68] - 
     8*GPL[34]*GPL[68] + 8*GPL[43]*GPL[68] + 2*GPL[49]*GPL[68] - 
     2*GPL[59]*GPL[68] + 2*GPL[21]*GPL[70] - 2*GPL[31]*GPL[70] + 
     8*GPL[34]*GPL[70] - 8*GPL[43]*GPL[70] - 2*GPL[49]*GPL[70] + 
     2*GPL[59]*GPL[70] + (2*Pi^2*GPL[75])/3 - (Pi^2*GPL[94])/2 + 
     GPL[19]*GPL[94] + 8*GPL[22]*GPL[94] - GPL[32]*GPL[94] - 
     8*GPL[35]*GPL[94] - 4*GPL[50]*GPL[94] + 4*GPL[53]*GPL[94] + 
     2*GPL[61]*GPL[94] - 2*GPL[63]*GPL[94] + 2*GPL[68]*GPL[94] - 
     2*GPL[70]*GPL[94] - 2*GPL[22]*GPL[95] + GPL[32]*GPL[95] + 
     2*GPL[50]*GPL[95] + 8*GPL[35]*GPL[96] + 2*GPL[50]*GPL[97] - 
     2*GPL[61]*GPL[97] + 2*GPL[63]*GPL[97] - 2*GPL[68]*GPL[97] + 
     2*GPL[70]*GPL[97] - GPL[3]*GPL[114] + 2*GPL[4]*GPL[115] - 
     2*GPL[7]*GPL[115] + 12*GPL[3]*GPL[116] - 2*GPL[4]*GPL[119] - 
     3*GPL[3]*GPL[120] + 8*GPL[4]*GPL[121] - 8*GPL[7]*GPL[121] - 
     32*GPL[3]*GPL[122] + 8*GPL[6]*GPL[122] - 8*GPL[4]*GPL[126] - 
     2*GPL[4]*GPL[129] + 2*GPL[7]*GPL[129] - 16*GPL[3]*GPL[130] + 
     4*GPL[6]*GPL[130] + 2*GPL[4]*GPL[133] + 16*GPL[3]*GPL[134] - 
     4*GPL[6]*GPL[134] - 16*GPL[3]*GPL[135] + 4*GPL[6]*GPL[135] + 
     16*GPL[3]*GPL[138] - 4*GPL[6]*GPL[138] - 16*GPL[3]*GPL[139] + 
     4*GPL[6]*GPL[139] - 2*GPL[4]*GPL[149] + 2*GPL[7]*GPL[149] + 
     2*GPL[4]*GPL[150] + GPL[3]*GPL[151] - GPL[6]*GPL[151] + 
     3*GPL[3]*GPL[152] - 3*GPL[6]*GPL[152] - 4*GPL[4]*GPL[153] + 
     4*GPL[7]*GPL[153] - 12*GPL[3]*GPL[154] + 12*GPL[10]*GPL[154] + 
     4*GPL[4]*GPL[157] + 32*GPL[4]*GPL[158] - 32*GPL[7]*GPL[158] + 
     32*GPL[3]*GPL[159] - 32*GPL[10]*GPL[159] - 32*GPL[4]*GPL[163] - 
     8*GPL[4]*GPL[164] + 8*GPL[7]*GPL[164] + 8*GPL[4]*GPL[169] - 
     8*GPL[4]*GPL[186] + 8*GPL[7]*GPL[186] + 8*GPL[4]*GPL[187] - 
     2*GPL[6]*GPL[190] + 2*GPL[14]*GPL[190] + 2*GPL[6]*GPL[197] - 
     2*GPL[14]*GPL[197] - 2*GPL[6]*GPL[198] + 2*GPL[14]*GPL[198] + 
     2*GPL[6]*GPL[201] - 2*GPL[14]*GPL[201] - 2*GPL[6]*GPL[202] + 
     2*GPL[14]*GPL[202] - 2*GPL[4]*GPL[205] + 2*GPL[7]*GPL[205] - 
     16*GPL[3]*GPL[206] + 2*GPL[6]*GPL[206] + 2*GPL[14]*GPL[206] + 
     2*GPL[4]*GPL[209] - 8*GPL[4]*GPL[210] + 8*GPL[7]*GPL[210] + 
     16*GPL[3]*GPL[211] - 8*GPL[6]*GPL[211] - 8*GPL[14]*GPL[211] + 
     8*GPL[4]*GPL[215] + 2*GPL[4]*GPL[218] - 2*GPL[7]*GPL[218] + 
     8*GPL[3]*GPL[219] - 4*GPL[6]*GPL[219] - 4*GPL[14]*GPL[219] - 
     8*GPL[3]*GPL[220] - 2*GPL[4]*GPL[223] - 4*GPL[3]*GPL[224] + 
     2*GPL[6]*GPL[224] + 2*GPL[14]*GPL[224] + 4*GPL[3]*GPL[225] - 
     2*GPL[6]*GPL[225] - 2*GPL[14]*GPL[225] - 4*GPL[3]*GPL[228] + 
     2*GPL[6]*GPL[228] + 2*GPL[14]*GPL[228] + 4*GPL[3]*GPL[229] - 
     2*GPL[6]*GPL[229] - 2*GPL[14]*GPL[229] + 2*GPL[4]*GPL[240] - 
     2*GPL[7]*GPL[240] - 2*GPL[4]*GPL[241] + 8*GPL[3]*GPL[244] - 
     8*GPL[14]*GPL[244] - 8*GPL[3]*GPL[247] + 8*GPL[14]*GPL[247] + 
     4*GPL[3]*GPL[253] - 4*GPL[14]*GPL[253] + 4*GPL[3]*GPL[254] - 
     4*GPL[14]*GPL[254] - 6*GPL[3]*GPL[257] + 6*GPL[14]*GPL[257] + 
     6*GPL[3]*GPL[258] - 6*GPL[14]*GPL[258] - 6*GPL[3]*GPL[261] + 
     6*GPL[14]*GPL[261] + 6*GPL[3]*GPL[262] - 6*GPL[14]*GPL[262] + 
     8*GPL[3]*GPL[271] - 8*GPL[14]*GPL[271] - 8*GPL[3]*GPL[274] + 
     8*GPL[14]*GPL[274] + 4*GPL[3]*GPL[280] - 4*GPL[14]*GPL[280] + 
     4*GPL[3]*GPL[281] - 4*GPL[14]*GPL[281] - 6*GPL[3]*GPL[284] + 
     6*GPL[14]*GPL[284] + 6*GPL[3]*GPL[285] - 6*GPL[14]*GPL[285] - 
     6*GPL[3]*GPL[288] + 6*GPL[14]*GPL[288] + 6*GPL[3]*GPL[289] - 
     6*GPL[14]*GPL[289] - 2*GPL[4]*GPL[364] + 2*GPL[7]*GPL[364] + 
     2*GPL[4]*GPL[365] - 8*GPL[4]*GPL[366] + 8*GPL[7]*GPL[366] + 
     8*GPL[4]*GPL[367] + 2*GPL[4]*GPL[368] - 2*GPL[7]*GPL[368] - 
     2*GPL[4]*GPL[369] + 2*GPL[4]*GPL[372] - 2*GPL[7]*GPL[372] + 
     (GPL[1]*(GPL[3]*(Pi^2 - 48*GPL[26] - 48*GPL[27] - 24*GPL[53] + 
          12*GPL[54] + 12*GPL[55] + 12*GPL[63] + 18*GPL[64] + 18*GPL[65] + 
          12*GPL[70] + 18*GPL[71] + 18*GPL[72]) - 
        6*(-(GPL[8]*GPL[21]) - 2*GPL[6]*GPL[26] - 2*GPL[6]*GPL[27] + 
          GPL[8]*GPL[31] - 4*GPL[8]*GPL[34] + 4*GPL[8]*GPL[43] + 
          GPL[6]*GPL[47] - GPL[14]*GPL[47] + GPL[6]*GPL[48] - 
          GPL[14]*GPL[48] + GPL[8]*GPL[49] + GPL[6]*GPL[54] + 
          GPL[14]*GPL[54] + GPL[6]*GPL[55] + GPL[14]*GPL[55] - 
          GPL[8]*GPL[59] + 2*GPL[14]*GPL[63] + 3*GPL[14]*GPL[64] + 
          3*GPL[14]*GPL[65] + 2*GPL[14]*GPL[70] + 3*GPL[14]*GPL[71] + 
          3*GPL[14]*GPL[72] + 2*GPL[7]*(GPL[21] + 4*GPL[34] - GPL[49] - 
            GPL[94]) + GPL[8]*GPL[94] + GPL[9]*(-GPL[21] + GPL[31] - 
            4*GPL[34] + 4*GPL[43] + GPL[49] - GPL[59] + GPL[94] - GPL[97]) - 
          GPL[8]*GPL[97] + GPL[115] + 4*GPL[121] - GPL[129] - GPL[149] - 
          2*GPL[153] + 16*GPL[158] - 4*GPL[164] - 4*GPL[186] - GPL[205] - 
          4*GPL[210] + GPL[218] + GPL[240] - GPL[364] - 4*GPL[366] + 
          GPL[368] + GPL[372])))/6 - 2*GPL[4]*GPL[373] - GPL[416] - 
     4*GPL[419] + 2*GPL[427] + 2*GPL[430] - 16*GPL[432] + 8*GPL[441] + 
     GPL[447] - 2*GPL[456] + 8*GPL[475] + GPL[492] - 2*GPL[493] + 
     2*GPL[498] + 8*GPL[500] - 4*GPL[508] + 8*GPL[509] - 64*GPL[511] + 
     32*GPL[520] + 4*GPL[521] - 8*GPL[531] - 12*GPL[550] + 32*GPL[551] + 
     4*GPL[569] - 8*GPL[570] + GPL[608] + 4*GPL[610] - 2*GPL[618] + 
     4*GPL[619] - 8*GPL[629] - GPL[635] + 2*GPL[645] - 8*GPL[665] - 
     GPL[683] + 2*GPL[684] - 12*GPL[819] + 32*GPL[820] + GPL[937] + 
     4*GPL[938] - 2*GPL[939] + 4*GPL[940] - 8*GPL[941] - GPL[942] + 
     2*GPL[943] - 8*GPL[945] - GPL[947] + 2*GPL[948] - 2*GPL[3]*Zeta[3]), 
 g[23] -> -1/2 + ep*(GPL[1]/2 + GPL[3] - GPL[4] + GPL[7]) + 
   ep^2*(Pi^2/12 + 2*GPL[3]*(GPL[4] - GPL[7]) - 
     (GPL[1]*(2*GPL[3] + 2*GPL[7] - GPL[8] - GPL[9]))/2 - 2*GPL[4]*GPL[10] - 
     GPL[19]/2 + 2*GPL[21] - 4*GPL[22] + GPL[32]/2 - 4*GPL[34] + 4*GPL[35] + 
     2*GPL[50] - 2*GPL[53] - GPL[61] + GPL[63] - GPL[68] + GPL[70] + 
     2*GPL[75]) + ep^3*((Pi^2*GPL[2])/4 - (Pi^2*GPL[3])/6 - (Pi^2*GPL[4])/3 - 
     (Pi^2*GPL[7])/6 + (Pi^2*GPL[8])/4 + (Pi^2*GPL[9])/4 + GPL[3]*GPL[19] + 
     GPL[7]*GPL[19] - (GPL[8]*GPL[19])/2 - (GPL[9]*GPL[19])/2 + 
     4*GPL[4]*GPL[21] - 4*GPL[7]*GPL[21] + 8*GPL[3]*GPL[22] - 
     2*GPL[6]*GPL[22] - 6*GPL[10]*GPL[22] - 4*GPL[4]*GPL[28] - 
     GPL[3]*GPL[32] + GPL[6]*GPL[32] - GPL[7]*GPL[32] + (GPL[8]*GPL[32])/2 + 
     (GPL[9]*GPL[32])/2 - 8*GPL[4]*GPL[34] + 8*GPL[7]*GPL[34] - 
     8*GPL[3]*GPL[35] + 8*GPL[10]*GPL[35] + 8*GPL[4]*GPL[40] + 
     2*GPL[4]*GPL[49] - 2*GPL[7]*GPL[49] - 4*GPL[3]*GPL[50] + 
     2*GPL[6]*GPL[50] + 2*GPL[14]*GPL[50] + 4*GPL[3]*GPL[53] - 
     2*GPL[4]*GPL[56] + 2*GPL[3]*GPL[61] - 2*GPL[14]*GPL[61] - 
     2*GPL[3]*GPL[63] + 2*GPL[14]*GPL[63] + 2*GPL[3]*GPL[68] - 
     2*GPL[14]*GPL[68] - 2*GPL[3]*GPL[70] + 2*GPL[14]*GPL[70] + 
     2*GPL[4]*GPL[94] - 2*GPL[7]*GPL[94] - 
     (GPL[1]*(Pi^2 + 12*GPL[3]*(-2*GPL[7] + GPL[8] + GPL[9]) - 
        12*GPL[8]*GPL[14] - 12*GPL[9]*GPL[14] + 24*GPL[21] - 48*GPL[26] - 
        48*GPL[27] - 48*GPL[34] + 12*GPL[49] - 24*GPL[53] + 12*GPL[54] + 
        12*GPL[55] + 12*GPL[63] + 18*GPL[64] + 18*GPL[65] + 12*GPL[70] + 
        18*GPL[71] + 18*GPL[72] + 12*GPL[94]))/12 - 2*GPL[4]*GPL[96] + 
     GPL[114]/2 - 2*GPL[115] - 6*GPL[116] + (3*GPL[120])/2 - 8*GPL[121] + 
     16*GPL[122] + 8*GPL[130] - 8*GPL[134] + 8*GPL[135] - 8*GPL[138] + 
     8*GPL[139] + 4*GPL[142] - GPL[151]/2 - (3*GPL[152])/2 - 2*GPL[153] + 
     6*GPL[154] + 16*GPL[158] - 16*GPL[159] - 8*GPL[178] - GPL[205] + 
     8*GPL[206] - 8*GPL[211] - 4*GPL[219] + 4*GPL[220] + 2*GPL[224] - 
     2*GPL[225] + 2*GPL[228] - 2*GPL[229] + 2*GPL[232] - 4*GPL[244] + 
     4*GPL[247] - 2*GPL[253] - 2*GPL[254] + 3*GPL[257] - 3*GPL[258] + 
     3*GPL[261] - 3*GPL[262] - 4*GPL[271] + 4*GPL[274] - 2*GPL[280] - 
     2*GPL[281] + 3*GPL[284] - 3*GPL[285] + 3*GPL[288] - 3*GPL[289] + 
     6*GPL[298] - 8*GPL[300] - GPL[364] + 2*GPL[370] + Zeta[3]) + 
   ep^4*(Pi^4/80 + (2*Pi^2*GPL[3]*GPL[4])/3 + (Pi^2*GPL[3]*GPL[7])/3 - 
     (Pi^2*GPL[3]*GPL[8])/2 - (Pi^2*GPL[2]*(2*GPL[3] - 2*GPL[6] + 2*GPL[7] - 
        GPL[8] - GPL[9]))/4 - (Pi^2*GPL[3]*GPL[9])/2 - 
     (2*Pi^2*GPL[4]*GPL[10])/3 + (Pi^2*GPL[8]*GPL[14])/2 + 
     (Pi^2*GPL[9]*GPL[14])/2 + (Pi^2*GPL[19])/12 - 2*GPL[3]*GPL[7]*GPL[19] + 
     GPL[3]*GPL[8]*GPL[19] + GPL[3]*GPL[9]*GPL[19] - GPL[8]*GPL[14]*GPL[19] - 
     GPL[9]*GPL[14]*GPL[19] + (3*Pi^2*GPL[20])/4 - (Pi^2*GPL[21])/3 + 
     2*GPL[19]*GPL[21] - (4*Pi^2*GPL[22])/3 + 16*GPL[21]*GPL[22] - 
     4*GPL[22]*GPL[24] + 2*Pi^2*GPL[26] - 4*GPL[19]*GPL[26] + 
     2*Pi^2*GPL[27] - 4*GPL[19]*GPL[27] - (Pi^2*GPL[32])/12 + 
     GPL[5]*GPL[6]*GPL[32] + 2*GPL[3]*GPL[7]*GPL[32] - 
     GPL[6]*GPL[7]*GPL[32] - GPL[3]*GPL[8]*GPL[32] - GPL[3]*GPL[9]*GPL[32] - 
     GPL[5]*GPL[14]*GPL[32] - GPL[7]*GPL[14]*GPL[32] + 
     GPL[8]*GPL[14]*GPL[32] + GPL[9]*GPL[14]*GPL[32] - 2*GPL[21]*GPL[32] - 
     4*GPL[23]*GPL[32] + 2*GPL[24]*GPL[32] - 4*GPL[25]*GPL[32] + 
     4*GPL[26]*GPL[32] + 4*GPL[27]*GPL[32] - (3*Pi^2*GPL[33])/4 + 
     (2*Pi^2*GPL[34])/3 - 4*GPL[19]*GPL[34] - 32*GPL[22]*GPL[34] + 
     4*GPL[32]*GPL[34] + (4*Pi^2*GPL[35])/3 - 16*GPL[21]*GPL[35] + 
     16*GPL[28]*GPL[35] + 32*GPL[34]*GPL[35] + 8*GPL[22]*GPL[36] - 
     4*GPL[32]*GPL[36] + 12*GPL[22]*GPL[40] - 32*GPL[35]*GPL[40] - 
     (Pi^2*GPL[49])/2 + GPL[19]*GPL[49] + 8*GPL[22]*GPL[49] - 
     GPL[32]*GPL[49] - 8*GPL[35]*GPL[49] + (2*Pi^2*GPL[50])/3 - 
     8*GPL[21]*GPL[50] + 4*GPL[24]*GPL[50] + 4*GPL[31]*GPL[50] + 
     16*GPL[34]*GPL[50] - 8*GPL[36]*GPL[50] - 8*GPL[43]*GPL[50] - 
     4*GPL[49]*GPL[50] - 2*GPL[22]*GPL[52] + GPL[32]*GPL[52] + 
     2*GPL[50]*GPL[52] + (Pi^2*GPL[53])/3 - 2*GPL[19]*GPL[53] + 
     8*GPL[21]*GPL[53] + 2*GPL[32]*GPL[53] - 16*GPL[34]*GPL[53] + 
     4*GPL[49]*GPL[53] - (Pi^2*GPL[54])/2 + GPL[19]*GPL[54] - 
     GPL[32]*GPL[54] - (Pi^2*GPL[55])/2 + GPL[19]*GPL[55] - GPL[32]*GPL[55] - 
     6*GPL[22]*GPL[56] + 8*GPL[35]*GPL[56] + 2*GPL[50]*GPL[59] - 
     (Pi^2*GPL[61])/3 + 4*GPL[21]*GPL[61] - 4*GPL[31]*GPL[61] - 
     8*GPL[34]*GPL[61] + 8*GPL[43]*GPL[61] + 2*GPL[49]*GPL[61] - 
     2*GPL[59]*GPL[61] + 2*GPL[32]*GPL[62] - (Pi^2*GPL[63])/6 + 
     GPL[19]*GPL[63] - 4*GPL[21]*GPL[63] + 4*GPL[31]*GPL[63] + 
     GPL[32]*GPL[63] + 8*GPL[34]*GPL[63] - 8*GPL[43]*GPL[63] - 
     2*GPL[49]*GPL[63] + 2*GPL[59]*GPL[63] - (3*Pi^2*GPL[64])/4 + 
     (3*GPL[19]*GPL[64])/2 - (3*GPL[32]*GPL[64])/2 - (3*Pi^2*GPL[65])/4 + 
     (3*GPL[19]*GPL[65])/2 - (3*GPL[32]*GPL[65])/2 - (Pi^2*GPL[68])/3 + 
     4*GPL[21]*GPL[68] - 4*GPL[31]*GPL[68] - 8*GPL[34]*GPL[68] + 
     8*GPL[43]*GPL[68] + 2*GPL[49]*GPL[68] - 2*GPL[59]*GPL[68] + 
     2*GPL[32]*GPL[69] - (Pi^2*GPL[70])/6 + GPL[19]*GPL[70] - 
     4*GPL[21]*GPL[70] + 4*GPL[31]*GPL[70] + GPL[32]*GPL[70] + 
     8*GPL[34]*GPL[70] - 8*GPL[43]*GPL[70] - 2*GPL[49]*GPL[70] + 
     2*GPL[59]*GPL[70] - (3*Pi^2*GPL[71])/4 + (3*GPL[19]*GPL[71])/2 - 
     (3*GPL[32]*GPL[71])/2 - (3*Pi^2*GPL[72])/4 + (3*GPL[19]*GPL[72])/2 - 
     (3*GPL[32]*GPL[72])/2 + (2*Pi^2*GPL[75])/3 - (Pi^2*GPL[94])/2 + 
     GPL[19]*GPL[94] + 8*GPL[22]*GPL[94] - GPL[32]*GPL[94] - 
     8*GPL[35]*GPL[94] - 4*GPL[50]*GPL[94] + 4*GPL[53]*GPL[94] + 
     2*GPL[61]*GPL[94] - 2*GPL[63]*GPL[94] + 2*GPL[68]*GPL[94] - 
     2*GPL[70]*GPL[94] - 2*GPL[22]*GPL[95] + GPL[32]*GPL[95] + 
     2*GPL[50]*GPL[95] - 6*GPL[22]*GPL[96] + 8*GPL[35]*GPL[96] + 
     2*GPL[50]*GPL[97] - 2*GPL[61]*GPL[97] + 2*GPL[63]*GPL[97] - 
     2*GPL[68]*GPL[97] + 2*GPL[70]*GPL[97] - GPL[3]*GPL[114] - 
     GPL[7]*GPL[114] + (GPL[8]*GPL[114])/2 + (GPL[9]*GPL[114])/2 - 
     4*GPL[4]*GPL[115] + 4*GPL[7]*GPL[115] + 12*GPL[3]*GPL[116] - 
     6*GPL[6]*GPL[116] - 6*GPL[10]*GPL[116] + 4*GPL[4]*GPL[119] - 
     3*GPL[3]*GPL[120] + 3*GPL[6]*GPL[120] - 3*GPL[7]*GPL[120] + 
     (3*GPL[8]*GPL[120])/2 + (3*GPL[9]*GPL[120])/2 - 16*GPL[4]*GPL[121] + 
     16*GPL[7]*GPL[121] - 32*GPL[3]*GPL[122] + 8*GPL[6]*GPL[122] + 
     24*GPL[10]*GPL[122] + 16*GPL[4]*GPL[126] + 4*GPL[4]*GPL[129] - 
     4*GPL[7]*GPL[129] - 16*GPL[3]*GPL[130] + 4*GPL[6]*GPL[130] + 
     12*GPL[14]*GPL[130] - 4*GPL[4]*GPL[133] + 16*GPL[3]*GPL[134] - 
     4*GPL[6]*GPL[134] - 12*GPL[14]*GPL[134] - 16*GPL[3]*GPL[135] + 
     4*GPL[6]*GPL[135] + 12*GPL[14]*GPL[135] + 16*GPL[3]*GPL[138] - 
     4*GPL[6]*GPL[138] - 12*GPL[14]*GPL[138] - 16*GPL[3]*GPL[139] + 
     4*GPL[6]*GPL[139] + 12*GPL[14]*GPL[139] + 4*GPL[4]*GPL[149] - 
     4*GPL[7]*GPL[149] - 4*GPL[4]*GPL[150] + GPL[3]*GPL[151] - 
     GPL[6]*GPL[151] + GPL[7]*GPL[151] - (GPL[8]*GPL[151])/2 - 
     (GPL[9]*GPL[151])/2 + 3*GPL[3]*GPL[152] - 3*GPL[6]*GPL[152] + 
     3*GPL[7]*GPL[152] - (3*GPL[8]*GPL[152])/2 - (3*GPL[9]*GPL[152])/2 - 
     4*GPL[4]*GPL[153] + 4*GPL[7]*GPL[153] - 12*GPL[3]*GPL[154] + 
     12*GPL[10]*GPL[154] + 4*GPL[4]*GPL[157] + 32*GPL[4]*GPL[158] - 
     32*GPL[7]*GPL[158] + 32*GPL[3]*GPL[159] - 32*GPL[10]*GPL[159] - 
     32*GPL[4]*GPL[163] - 8*GPL[4]*GPL[164] + 8*GPL[7]*GPL[164] + 
     8*GPL[4]*GPL[169] - 8*GPL[4]*GPL[186] + 8*GPL[7]*GPL[186] + 
     8*GPL[4]*GPL[187] - 2*GPL[6]*GPL[190] + 2*GPL[14]*GPL[190] + 
     2*GPL[6]*GPL[197] - 2*GPL[14]*GPL[197] - 2*GPL[6]*GPL[198] + 
     2*GPL[14]*GPL[198] + 2*GPL[6]*GPL[201] - 2*GPL[14]*GPL[201] - 
     2*GPL[6]*GPL[202] + 2*GPL[14]*GPL[202] + 4*GPL[4]*GPL[205] - 
     4*GPL[7]*GPL[205] - 16*GPL[3]*GPL[206] + 8*GPL[6]*GPL[206] + 
     8*GPL[14]*GPL[206] - 4*GPL[4]*GPL[209] - 8*GPL[4]*GPL[210] + 
     8*GPL[7]*GPL[210] + 16*GPL[3]*GPL[211] - 8*GPL[6]*GPL[211] - 
     8*GPL[14]*GPL[211] + 8*GPL[4]*GPL[215] + 2*GPL[4]*GPL[218] - 
     2*GPL[7]*GPL[218] + 8*GPL[3]*GPL[219] - 4*GPL[6]*GPL[219] - 
     4*GPL[14]*GPL[219] - 8*GPL[3]*GPL[220] - 2*GPL[4]*GPL[223] - 
     4*GPL[3]*GPL[224] + 2*GPL[6]*GPL[224] + 2*GPL[14]*GPL[224] + 
     4*GPL[3]*GPL[225] - 2*GPL[6]*GPL[225] - 2*GPL[14]*GPL[225] - 
     4*GPL[3]*GPL[228] + 2*GPL[6]*GPL[228] + 2*GPL[14]*GPL[228] + 
     4*GPL[3]*GPL[229] - 2*GPL[6]*GPL[229] - 2*GPL[14]*GPL[229] + 
     2*GPL[4]*GPL[240] - 2*GPL[7]*GPL[240] - 2*GPL[4]*GPL[241] + 
     8*GPL[3]*GPL[244] - 8*GPL[14]*GPL[244] - 8*GPL[3]*GPL[247] + 
     8*GPL[14]*GPL[247] + 4*GPL[3]*GPL[253] - 4*GPL[14]*GPL[253] + 
     4*GPL[3]*GPL[254] - 4*GPL[14]*GPL[254] - 6*GPL[3]*GPL[257] + 
     6*GPL[14]*GPL[257] + 6*GPL[3]*GPL[258] - 6*GPL[14]*GPL[258] - 
     6*GPL[3]*GPL[261] + 6*GPL[14]*GPL[261] + 6*GPL[3]*GPL[262] - 
     6*GPL[14]*GPL[262] + 8*GPL[3]*GPL[271] - 8*GPL[14]*GPL[271] - 
     8*GPL[3]*GPL[274] + 8*GPL[14]*GPL[274] + 4*GPL[3]*GPL[280] - 
     4*GPL[14]*GPL[280] + 4*GPL[3]*GPL[281] - 4*GPL[14]*GPL[281] - 
     6*GPL[3]*GPL[284] + 6*GPL[14]*GPL[284] + 6*GPL[3]*GPL[285] - 
     6*GPL[14]*GPL[285] - 6*GPL[3]*GPL[288] + 6*GPL[14]*GPL[288] + 
     6*GPL[3]*GPL[289] - 6*GPL[14]*GPL[289] + 4*GPL[4]*GPL[364] - 
     4*GPL[7]*GPL[364] - 4*GPL[4]*GPL[365] - 8*GPL[4]*GPL[366] + 
     8*GPL[7]*GPL[366] + 8*GPL[4]*GPL[367] + 2*GPL[4]*GPL[368] - 
     2*GPL[7]*GPL[368] - 2*GPL[4]*GPL[369] + 2*GPL[4]*GPL[372] - 
     2*GPL[7]*GPL[372] - 2*GPL[4]*GPL[373] - GPL[415]/2 + 2*GPL[416] - 
     6*GPL[417] + (3*GPL[418])/2 + 8*GPL[419] + 24*GPL[420] + 24*GPL[422] - 
     24*GPL[423] + 24*GPL[424] - 24*GPL[425] + 24*GPL[426] - 4*GPL[427] - 
     (3*GPL[428])/2 - (9*GPL[429])/2 - 4*GPL[430] + 24*GPL[431] + 
     32*GPL[432] - 64*GPL[433] - 16*GPL[441] + 8*GPL[442] - 8*GPL[443] + 
     8*GPL[444] - 8*GPL[445] + 8*GPL[446] - 2*GPL[447] + 20*GPL[448] - 
     32*GPL[449] - 16*GPL[451] + 8*GPL[452] - 8*GPL[453] + 8*GPL[454] - 
     8*GPL[455] + 4*GPL[456] - 32*GPL[457] + 32*GPL[458] - 16*GPL[460] - 
     16*GPL[461] + 24*GPL[462] - 24*GPL[463] + 24*GPL[464] - 24*GPL[465] - 
     32*GPL[466] + 32*GPL[467] - 16*GPL[469] - 16*GPL[470] + 24*GPL[471] - 
     24*GPL[472] + 24*GPL[473] - 24*GPL[474] - 16*GPL[475] - 2*GPL[492] + 
     4*GPL[493] + GPL[494]/2 - (3*GPL[495])/2 + (3*GPL[496])/2 + 
     (9*GPL[497])/2 + 2*GPL[498] + 6*GPL[499] + 8*GPL[500] - 24*GPL[501] - 
     4*GPL[508] + 8*GPL[509] - 24*GPL[510] - 64*GPL[511] + 64*GPL[512] + 
     32*GPL[520] + 4*GPL[521] - 8*GPL[531] - 12*GPL[550] + 32*GPL[551] + 
     4*GPL[569] - 8*GPL[570] - 5*GPL[608] + 12*GPL[609] + 4*GPL[610] - 
     32*GPL[611] - 16*GPL[613] + 16*GPL[614] - 16*GPL[615] + 16*GPL[616] - 
     16*GPL[617] + 4*GPL[618] + 4*GPL[619] - 12*GPL[620] + 32*GPL[621] - 
     8*GPL[629] - GPL[635] - 16*GPL[636] + 16*GPL[637] + 8*GPL[639] - 
     8*GPL[640] - 4*GPL[641] + 4*GPL[642] - 4*GPL[643] + 4*GPL[644] + 
     2*GPL[645] + 8*GPL[646] - 8*GPL[647] + 4*GPL[649] + 4*GPL[650] - 
     6*GPL[651] + 6*GPL[652] - 6*GPL[653] + 6*GPL[654] + 8*GPL[655] - 
     8*GPL[656] + 4*GPL[658] + 4*GPL[659] - 6*GPL[660] + 6*GPL[661] - 
     6*GPL[662] + 6*GPL[663] + 6*GPL[664] - 8*GPL[665] - GPL[683] + 
     2*GPL[684] - 6*GPL[686] + 16*GPL[687] - 4*GPL[689] + 4*GPL[690] - 
     4*GPL[691] + 4*GPL[692] - 4*GPL[693] + 6*GPL[694] - 16*GPL[695] - 
     4*GPL[703] + 4*GPL[704] - 4*GPL[705] + 4*GPL[706] - 4*GPL[707] - 
     2*GPL[708] + 8*GPL[709] + 4*GPL[711] + 4*GPL[712] - 2*GPL[713] + 
     2*GPL[714] - 2*GPL[715] + 2*GPL[716] + 12*GPL[717] - 12*GPL[718] + 
     6*GPL[720] + 6*GPL[721] - 9*GPL[722] + 9*GPL[723] - 9*GPL[724] + 
     9*GPL[725] + 12*GPL[726] - 12*GPL[727] + 6*GPL[729] + 6*GPL[730] - 
     9*GPL[731] + 9*GPL[732] - 9*GPL[733] + 9*GPL[734] - 6*GPL[751] + 
     16*GPL[752] - 4*GPL[754] + 4*GPL[755] - 4*GPL[756] + 4*GPL[757] - 
     4*GPL[758] + 6*GPL[759] - 16*GPL[760] - 4*GPL[768] + 4*GPL[769] - 
     4*GPL[770] + 4*GPL[771] - 4*GPL[772] - 2*GPL[773] + 8*GPL[774] + 
     4*GPL[776] + 4*GPL[777] - 2*GPL[778] + 2*GPL[779] - 2*GPL[780] + 
     2*GPL[781] + 12*GPL[782] - 12*GPL[783] + 6*GPL[785] + 6*GPL[786] - 
     9*GPL[787] + 9*GPL[788] - 9*GPL[789] + 9*GPL[790] + 12*GPL[791] - 
     12*GPL[792] + 6*GPL[794] + 6*GPL[795] - 9*GPL[796] + 9*GPL[797] - 
     9*GPL[798] + 9*GPL[799] + 6*GPL[816] - 24*GPL[817] - 12*GPL[819] + 
     32*GPL[820] - 5*GPL[937] + 4*GPL[938] + 4*GPL[939] + 4*GPL[940] - 
     8*GPL[941] - GPL[942] + 2*GPL[943] + 6*GPL[944] - 8*GPL[945] - 
     GPL[947] + 2*GPL[948] + GPL[1]*(-1/12*(Pi^2*GPL[8]) - (Pi^2*GPL[9])/12 - 
       2*GPL[8]*GPL[21] - 2*GPL[9]*GPL[21] + 2*GPL[6]*GPL[26] + 
       6*GPL[14]*GPL[26] + 2*GPL[6]*GPL[27] + 6*GPL[14]*GPL[27] + 
       2*GPL[8]*GPL[31] + 2*GPL[9]*GPL[31] + 4*GPL[8]*GPL[34] + 
       4*GPL[9]*GPL[34] - 4*GPL[8]*GPL[43] - 4*GPL[9]*GPL[43] - 
       GPL[6]*GPL[47] + GPL[14]*GPL[47] - GPL[6]*GPL[48] + GPL[14]*GPL[48] - 
       GPL[8]*GPL[49] - GPL[9]*GPL[49] - GPL[6]*GPL[54] - GPL[14]*GPL[54] - 
       GPL[6]*GPL[55] - GPL[14]*GPL[55] + GPL[8]*GPL[59] + GPL[9]*GPL[59] - 
       2*GPL[14]*GPL[63] - 3*GPL[14]*GPL[64] - 3*GPL[14]*GPL[65] - 
       2*GPL[14]*GPL[70] - 3*GPL[14]*GPL[71] - 3*GPL[14]*GPL[72] + 
       GPL[3]*(Pi^2/6 - 8*GPL[26] - 8*GPL[27] - 4*GPL[53] + 2*GPL[54] + 
         2*GPL[55] + 2*GPL[63] + 3*GPL[64] + 3*GPL[65] + 2*GPL[70] + 
         3*GPL[71] + 3*GPL[72]) - GPL[8]*GPL[94] - GPL[9]*GPL[94] + 
       GPL[7]*(Pi^2/6 + 4*GPL[21] - 8*GPL[34] + 2*GPL[49] + 2*GPL[94]) + 
       GPL[8]*GPL[97] + GPL[9]*GPL[97] + 2*GPL[115] + 12*GPL[117] + 
       12*GPL[118] + 8*GPL[121] + 4*GPL[127] + 4*GPL[128] - 2*GPL[129] - 
       4*GPL[131] - 4*GPL[132] - 8*GPL[135] - 12*GPL[136] - 12*GPL[137] - 
       8*GPL[139] - 12*GPL[140] - 12*GPL[141] - 2*GPL[149] + 2*GPL[153] - 
       16*GPL[158] + 4*GPL[164] + 4*GPL[186] - 2*GPL[205] - 8*GPL[207] - 
       8*GPL[208] + 4*GPL[210] - GPL[218] - 4*GPL[220] + 2*GPL[221] + 
       2*GPL[222] + 2*GPL[225] + 3*GPL[226] + 3*GPL[227] + 2*GPL[229] + 
       3*GPL[230] + 3*GPL[231] - GPL[240] - 2*GPL[245] - 2*GPL[246] - 
       2*GPL[251] - 2*GPL[252] + 2*GPL[254] + GPL[255] + GPL[256] + 
       3*GPL[258] + (9*GPL[259])/2 + (9*GPL[260])/2 + 3*GPL[262] + 
       (9*GPL[263])/2 + (9*GPL[264])/2 - 2*GPL[272] - 2*GPL[273] - 
       2*GPL[278] - 2*GPL[279] + 2*GPL[281] + GPL[282] + GPL[283] + 
       3*GPL[285] + (9*GPL[286])/2 + (9*GPL[287])/2 + 3*GPL[289] + 
       (9*GPL[290])/2 + (9*GPL[291])/2 - 2*GPL[364] + 4*GPL[366] - GPL[368] - 
       GPL[372] - Zeta[3]) - 2*GPL[3]*Zeta[3] + 2*GPL[4]*Zeta[3] - 
     2*GPL[7]*Zeta[3]),
 g[24] -> (ep*(-GPL[3] + GPL[4]))/2 + 
   ep^2*(-(GPL[4]*GPL[10]) - GPL[21] + 2*GPL[34] - GPL[35] + GPL[75]) + 
   ep^3*(-(GPL[4]*GPL[19]) - 2*GPL[4]*GPL[21] + 2*GPL[7]*GPL[21] - 
     2*GPL[6]*GPL[22] + 2*GPL[4]*GPL[28] + GPL[4]*GPL[32] + GPL[6]*GPL[32] - 
     GPL[7]*GPL[32] + 2*GPL[10]*GPL[35] - GPL[4]*GPL[40] + 2*GPL[4]*GPL[49] - 
     2*GPL[7]*GPL[49] + 2*GPL[6]*GPL[50] + 2*GPL[14]*GPL[50] - 
     2*GPL[4]*GPL[56] - 2*GPL[14]*GPL[61] + 2*GPL[14]*GPL[63] - 
     2*GPL[14]*GPL[68] + GPL[3]*(GPL[19] - GPL[22] - GPL[32] + GPL[35] - 
       4*GPL[50] + 4*GPL[53] + 2*GPL[61] - 2*GPL[63] + 2*GPL[68] - 
       2*GPL[70]) + 2*GPL[14]*GPL[70] + 2*GPL[4]*GPL[77] + 
     GPL[1]*(GPL[3]*(2*GPL[7] - GPL[8] - GPL[9]) + GPL[8]*GPL[14] + 
       GPL[9]*GPL[14] + GPL[21] + GPL[26] + GPL[27] - 2*GPL[37] + GPL[38] + 
       GPL[39] - GPL[49] - GPL[54] - GPL[55] - GPL[94]) + 2*GPL[4]*GPL[94] - 
     2*GPL[7]*GPL[94] - 2*GPL[4]*GPL[96] + GPL[115] + 4*GPL[121] + 
     2*GPL[130] - 2*GPL[134] + 2*GPL[135] - 2*GPL[138] + 2*GPL[139] - 
     2*GPL[142] + 2*GPL[153] + GPL[154] - 8*GPL[158] + GPL[159] + 
     4*GPL[165] - 4*GPL[166] - 2*GPL[170] + 2*GPL[171] - 2*GPL[174] + 
     2*GPL[175] + GPL[178] - GPL[205] + 2*GPL[206] - 4*GPL[219] + 
     2*GPL[224] - 2*GPL[225] + 2*GPL[228] - 2*GPL[229] + 2*GPL[232] + 
     2*GPL[298] - 4*GPL[300] - 2*GPL[304] - GPL[364] + 2*GPL[370]) + 
   ep^4*((Pi^2*GPL[3]*GPL[7])/3 - (Pi^2*GPL[2]*(GPL[3] - GPL[4] - GPL[6] + 
        GPL[7]))/6 - (Pi^2*GPL[3]*GPL[8])/6 - (Pi^2*GPL[3]*GPL[9])/6 + 
     (Pi^2*GPL[8]*GPL[14])/6 + (Pi^2*GPL[9]*GPL[14])/6 - 
     6*GPL[3]*GPL[7]*GPL[19] + 3*GPL[3]*GPL[8]*GPL[19] + 
     3*GPL[3]*GPL[9]*GPL[19] + 2*GPL[4]*GPL[10]*GPL[19] - 
     3*GPL[8]*GPL[14]*GPL[19] - 3*GPL[9]*GPL[14]*GPL[19] + (Pi^2*GPL[21])/6 - 
     GPL[19]*GPL[21] - 8*GPL[21]*GPL[22] + 2*GPL[22]*GPL[24] + 
     (Pi^2*GPL[26])/6 - 3*GPL[19]*GPL[26] + (Pi^2*GPL[27])/6 - 
     3*GPL[19]*GPL[27] + GPL[5]*GPL[6]*GPL[32] + 6*GPL[3]*GPL[7]*GPL[32] - 
     5*GPL[6]*GPL[7]*GPL[32] - GPL[3]*GPL[8]*GPL[32] - 
     GPL[3]*GPL[9]*GPL[32] - 2*GPL[4]*GPL[10]*GPL[32] + 
     2*GPL[7]*GPL[10]*GPL[32] - 2*GPL[3]*GPL[12]*GPL[32] + 
     2*GPL[6]*GPL[12]*GPL[32] - 2*GPL[3]*GPL[13]*GPL[32] + 
     2*GPL[6]*GPL[13]*GPL[32] - GPL[5]*GPL[14]*GPL[32] - 
     3*GPL[7]*GPL[14]*GPL[32] + GPL[8]*GPL[14]*GPL[32] + 
     GPL[9]*GPL[14]*GPL[32] + 2*GPL[12]*GPL[14]*GPL[32] + 
     2*GPL[13]*GPL[14]*GPL[32] + GPL[21]*GPL[32] - GPL[23]*GPL[32] - 
     GPL[24]*GPL[32] - 3*GPL[25]*GPL[32] + GPL[26]*GPL[32] + 
     GPL[27]*GPL[32] + 2*GPL[29]*GPL[32] + 2*GPL[30]*GPL[32] - 
     4*GPL[19]*GPL[34] + 4*GPL[22]*GPL[34] + 4*GPL[32]*GPL[34] + 
     2*GPL[19]*GPL[35] + 8*GPL[21]*GPL[35] - 8*GPL[28]*GPL[35] - 
     2*GPL[32]*GPL[35] - 4*GPL[34]*GPL[35] + 4*GPL[22]*GPL[36] - 
     2*GPL[32]*GPL[36] - (Pi^2*GPL[37])/3 + 6*GPL[19]*GPL[37] - 
     4*GPL[32]*GPL[37] + (Pi^2*GPL[38])/6 - 3*GPL[19]*GPL[38] + 
     GPL[32]*GPL[38] + (Pi^2*GPL[39])/6 - 3*GPL[19]*GPL[39] + 
     GPL[32]*GPL[39] - 3*GPL[22]*GPL[40] + 7*GPL[35]*GPL[40] + 
     2*GPL[32]*GPL[41] + 2*GPL[32]*GPL[42] + 2*GPL[22]*GPL[44] - 
     2*GPL[32]*GPL[44] - 2*GPL[35]*GPL[44] + 4*GPL[37]*GPL[44] - 
     (Pi^2*GPL[49])/6 + 3*GPL[19]*GPL[49] + 6*GPL[22]*GPL[49] - 
     3*GPL[32]*GPL[49] - 6*GPL[35]*GPL[49] + 4*GPL[21]*GPL[50] - 
     2*GPL[24]*GPL[50] - 2*GPL[31]*GPL[50] + 16*GPL[34]*GPL[50] - 
     4*GPL[36]*GPL[50] - 4*GPL[43]*GPL[50] - 4*GPL[44]*GPL[50] - 
     12*GPL[49]*GPL[50] - 2*GPL[22]*GPL[52] + GPL[32]*GPL[52] + 
     2*GPL[50]*GPL[52] - 4*GPL[21]*GPL[53] + 8*GPL[32]*GPL[53] - 
     16*GPL[34]*GPL[53] + 12*GPL[49]*GPL[53] - (Pi^2*GPL[54])/6 + 
     3*GPL[19]*GPL[54] - GPL[32]*GPL[54] - (Pi^2*GPL[55])/6 + 
     3*GPL[19]*GPL[55] - GPL[32]*GPL[55] + 6*GPL[35]*GPL[56] - 
     4*GPL[32]*GPL[57] - 4*GPL[32]*GPL[58] + 2*GPL[50]*GPL[59] - 
     2*GPL[22]*GPL[60] + 2*GPL[32]*GPL[60] + 2*GPL[35]*GPL[60] - 
     4*GPL[37]*GPL[60] + 4*GPL[50]*GPL[60] - 2*GPL[21]*GPL[61] + 
     2*GPL[31]*GPL[61] - 8*GPL[34]*GPL[61] + 4*GPL[43]*GPL[61] + 
     4*GPL[44]*GPL[61] + 6*GPL[49]*GPL[61] - 2*GPL[59]*GPL[61] - 
     4*GPL[60]*GPL[61] + 2*GPL[21]*GPL[63] - 2*GPL[31]*GPL[63] + 
     8*GPL[34]*GPL[63] - 4*GPL[43]*GPL[63] - 4*GPL[44]*GPL[63] - 
     6*GPL[49]*GPL[63] + 2*GPL[59]*GPL[63] + 4*GPL[60]*GPL[63] - 
     2*GPL[21]*GPL[68] + 2*GPL[31]*GPL[68] - 8*GPL[34]*GPL[68] + 
     4*GPL[43]*GPL[68] + 4*GPL[44]*GPL[68] + 6*GPL[49]*GPL[68] - 
     2*GPL[59]*GPL[68] - 4*GPL[60]*GPL[68] + 2*GPL[21]*GPL[70] - 
     2*GPL[31]*GPL[70] + 8*GPL[34]*GPL[70] - 4*GPL[43]*GPL[70] - 
     4*GPL[44]*GPL[70] - 6*GPL[49]*GPL[70] + 2*GPL[59]*GPL[70] + 
     4*GPL[60]*GPL[70] - 2*GPL[19]*GPL[75] + 2*GPL[22]*GPL[75] + 
     2*GPL[32]*GPL[75] - 2*GPL[35]*GPL[75] + 8*GPL[50]*GPL[75] - 
     8*GPL[53]*GPL[75] - 4*GPL[61]*GPL[75] + 4*GPL[63]*GPL[75] - 
     4*GPL[68]*GPL[75] + 4*GPL[70]*GPL[75] + 4*GPL[22]*GPL[76] - 
     2*GPL[32]*GPL[76] - 4*GPL[50]*GPL[76] - 4*GPL[35]*GPL[77] - 
     4*GPL[50]*GPL[78] + 4*GPL[61]*GPL[78] - 4*GPL[63]*GPL[78] + 
     4*GPL[68]*GPL[78] - 4*GPL[70]*GPL[78] - (Pi^2*GPL[94])/6 + 
     3*GPL[19]*GPL[94] + 6*GPL[22]*GPL[94] - 3*GPL[32]*GPL[94] - 
     6*GPL[35]*GPL[94] - 12*GPL[50]*GPL[94] + 12*GPL[53]*GPL[94] + 
     6*GPL[61]*GPL[94] - 6*GPL[63]*GPL[94] + 6*GPL[68]*GPL[94] - 
     6*GPL[70]*GPL[94] - 2*GPL[22]*GPL[95] + GPL[32]*GPL[95] + 
     2*GPL[50]*GPL[95] + 6*GPL[35]*GPL[96] + 2*GPL[50]*GPL[97] - 
     2*GPL[61]*GPL[97] + 2*GPL[63]*GPL[97] - 2*GPL[68]*GPL[97] + 
     2*GPL[70]*GPL[97] - 2*GPL[22]*GPL[98] + 2*GPL[32]*GPL[98] + 
     2*GPL[35]*GPL[98] - 4*GPL[37]*GPL[98] + 4*GPL[50]*GPL[98] - 
     4*GPL[61]*GPL[98] + 4*GPL[63]*GPL[98] - 4*GPL[68]*GPL[98] + 
     4*GPL[70]*GPL[98] - 3*GPL[3]*GPL[114] + 3*GPL[4]*GPL[114] + 
     2*GPL[4]*GPL[115] - 2*GPL[7]*GPL[115] - 3*GPL[3]*GPL[116] - 
     2*GPL[6]*GPL[116] - 2*GPL[4]*GPL[119] - GPL[3]*GPL[120] + 
     GPL[4]*GPL[120] + 8*GPL[4]*GPL[121] - 8*GPL[7]*GPL[121] + 
     7*GPL[3]*GPL[122] + 4*GPL[6]*GPL[122] + 4*GPL[6]*GPL[123] - 
     8*GPL[4]*GPL[126] - 2*GPL[4]*GPL[129] + 2*GPL[7]*GPL[129] - 
     8*GPL[3]*GPL[130] + 4*GPL[6]*GPL[130] - 4*GPL[10]*GPL[130] + 
     2*GPL[4]*GPL[133] + 8*GPL[3]*GPL[134] + 4*GPL[10]*GPL[134] - 
     8*GPL[3]*GPL[135] - 4*GPL[10]*GPL[135] + 8*GPL[3]*GPL[138] + 
     4*GPL[10]*GPL[138] - 8*GPL[3]*GPL[139] - 4*GPL[10]*GPL[139] - 
     2*GPL[4]*GPL[149] + 2*GPL[7]*GPL[149] + 2*GPL[4]*GPL[150] + 
     3*GPL[3]*GPL[151] - 3*GPL[4]*GPL[151] - 3*GPL[6]*GPL[151] + 
     3*GPL[7]*GPL[151] + GPL[3]*GPL[152] - GPL[4]*GPL[152] - 
     GPL[6]*GPL[152] + GPL[7]*GPL[152] + 4*GPL[4]*GPL[153] - 
     4*GPL[7]*GPL[153] + 3*GPL[3]*GPL[154] - 2*GPL[10]*GPL[154] - 
     4*GPL[4]*GPL[157] - 7*GPL[3]*GPL[159] - 2*GPL[10]*GPL[159] + 
     4*GPL[4]*GPL[163] - 4*GPL[4]*GPL[164] + 4*GPL[7]*GPL[164] - 
     8*GPL[10]*GPL[165] + 8*GPL[10]*GPL[166] + 4*GPL[4]*GPL[169] + 
     4*GPL[10]*GPL[170] - 4*GPL[10]*GPL[171] + 4*GPL[10]*GPL[174] - 
     4*GPL[10]*GPL[175] - 3*GPL[4]*GPL[179] - 4*GPL[4]*GPL[186] + 
     4*GPL[7]*GPL[186] + 4*GPL[4]*GPL[187] - 4*GPL[4]*GPL[188] + 
     4*GPL[7]*GPL[188] + 2*GPL[4]*GPL[189] - 2*GPL[6]*GPL[190] + 
     2*GPL[14]*GPL[190] + 2*GPL[6]*GPL[197] - 2*GPL[14]*GPL[197] - 
     2*GPL[6]*GPL[198] + 2*GPL[14]*GPL[198] + 2*GPL[6]*GPL[201] - 
     2*GPL[14]*GPL[201] - 2*GPL[6]*GPL[202] + 2*GPL[14]*GPL[202] - 
     2*GPL[4]*GPL[205] + 2*GPL[7]*GPL[205] - 12*GPL[3]*GPL[206] + 
     8*GPL[6]*GPL[206] - 4*GPL[10]*GPL[206] + 4*GPL[14]*GPL[206] + 
     2*GPL[4]*GPL[209] - 8*GPL[4]*GPL[210] + 8*GPL[7]*GPL[210] + 
     12*GPL[3]*GPL[211] - 8*GPL[6]*GPL[211] - 8*GPL[14]*GPL[211] + 
     4*GPL[6]*GPL[212] + 4*GPL[14]*GPL[212] + 6*GPL[4]*GPL[215] + 
     2*GPL[4]*GPL[218] - 2*GPL[7]*GPL[218] + 24*GPL[3]*GPL[219] - 
     12*GPL[6]*GPL[219] + 8*GPL[10]*GPL[219] - 12*GPL[14]*GPL[219] - 
     24*GPL[3]*GPL[220] - 2*GPL[4]*GPL[223] - 12*GPL[3]*GPL[224] + 
     6*GPL[6]*GPL[224] - 4*GPL[10]*GPL[224] + 10*GPL[14]*GPL[224] + 
     12*GPL[3]*GPL[225] - 6*GPL[6]*GPL[225] + 4*GPL[10]*GPL[225] - 
     10*GPL[14]*GPL[225] - 12*GPL[3]*GPL[228] + 6*GPL[6]*GPL[228] - 
     4*GPL[10]*GPL[228] + 10*GPL[14]*GPL[228] + 12*GPL[3]*GPL[229] - 
     6*GPL[6]*GPL[229] + 4*GPL[10]*GPL[229] - 10*GPL[14]*GPL[229] + 
     2*GPL[4]*GPL[233] + 2*GPL[4]*GPL[240] - 2*GPL[7]*GPL[240] - 
     2*GPL[4]*GPL[241] + 4*GPL[4]*GPL[242] - 4*GPL[7]*GPL[242] - 
     2*GPL[4]*GPL[243] + 4*GPL[3]*GPL[244] - 4*GPL[14]*GPL[244] - 
     4*GPL[3]*GPL[247] + 4*GPL[14]*GPL[247] - 4*GPL[3]*GPL[248] + 
     4*GPL[14]*GPL[248] - 4*GPL[3]*GPL[253] + 4*GPL[14]*GPL[253] + 
     12*GPL[3]*GPL[254] - 12*GPL[14]*GPL[254] - 2*GPL[3]*GPL[257] + 
     2*GPL[14]*GPL[257] + 2*GPL[3]*GPL[258] - 2*GPL[14]*GPL[258] - 
     2*GPL[3]*GPL[261] + 2*GPL[14]*GPL[261] + 2*GPL[3]*GPL[262] - 
     2*GPL[14]*GPL[262] + 4*GPL[3]*GPL[271] - 4*GPL[14]*GPL[271] - 
     4*GPL[3]*GPL[274] + 4*GPL[14]*GPL[274] - 4*GPL[3]*GPL[275] + 
     4*GPL[14]*GPL[275] - 4*GPL[3]*GPL[280] + 4*GPL[14]*GPL[280] + 
     12*GPL[3]*GPL[281] - 12*GPL[14]*GPL[281] - 2*GPL[3]*GPL[284] + 
     2*GPL[14]*GPL[284] + 2*GPL[3]*GPL[285] - 2*GPL[14]*GPL[285] - 
     2*GPL[3]*GPL[288] + 2*GPL[14]*GPL[288] + 2*GPL[3]*GPL[289] - 
     2*GPL[14]*GPL[289] + 4*GPL[4]*GPL[298] - 4*GPL[7]*GPL[298] - 
     4*GPL[4]*GPL[299] + 2*GPL[4]*GPL[301] - 4*GPL[4]*GPL[302] + 
     4*GPL[7]*GPL[302] + 4*GPL[4]*GPL[303] - 4*GPL[4]*GPL[305] - 
     4*GPL[4]*GPL[306] + 4*GPL[7]*GPL[306] + 4*GPL[4]*GPL[307] + 
     2*GPL[3]*GPL[332] - 2*GPL[6]*GPL[332] - 2*GPL[14]*GPL[332] - 
     2*GPL[3]*GPL[333] + 2*GPL[6]*GPL[333] + 2*GPL[14]*GPL[333] + 
     4*GPL[3]*GPL[334] - 4*GPL[6]*GPL[334] - 4*GPL[14]*GPL[334] - 
     4*GPL[3]*GPL[335] + 4*GPL[6]*GPL[335] + 4*GPL[14]*GPL[335] + 
     4*GPL[3]*GPL[336] - 4*GPL[6]*GPL[336] - 4*GPL[14]*GPL[336] - 
     4*GPL[3]*GPL[337] + 4*GPL[6]*GPL[337] + 4*GPL[14]*GPL[337] + 
     4*GPL[3]*GPL[338] - 4*GPL[6]*GPL[338] - 4*GPL[14]*GPL[338] - 
     4*GPL[3]*GPL[339] + 4*GPL[6]*GPL[339] + 4*GPL[14]*GPL[339] + 
     2*GPL[3]*GPL[340] - 2*GPL[6]*GPL[340] - 2*GPL[14]*GPL[340] - 
     2*GPL[3]*GPL[343] + 2*GPL[6]*GPL[343] + 2*GPL[14]*GPL[343] + 
     4*GPL[3]*GPL[344] - 4*GPL[6]*GPL[344] - 4*GPL[14]*GPL[344] - 
     4*GPL[3]*GPL[347] + 4*GPL[6]*GPL[347] + 4*GPL[14]*GPL[347] + 
     4*GPL[3]*GPL[350] - 4*GPL[6]*GPL[350] - 4*GPL[14]*GPL[350] - 
     4*GPL[3]*GPL[351] + 4*GPL[6]*GPL[351] + 4*GPL[14]*GPL[351] + 
     4*GPL[3]*GPL[354] - 4*GPL[6]*GPL[354] - 4*GPL[14]*GPL[354] - 
     4*GPL[3]*GPL[355] + 4*GPL[6]*GPL[355] + 4*GPL[14]*GPL[355] - 
     2*GPL[4]*GPL[364] + 2*GPL[7]*GPL[364] + 2*GPL[4]*GPL[365] - 
     8*GPL[4]*GPL[366] + 8*GPL[7]*GPL[366] + 6*GPL[4]*GPL[367] + 
     2*GPL[4]*GPL[368] - 2*GPL[7]*GPL[368] - 2*GPL[4]*GPL[369] + 
     2*GPL[4]*GPL[371] + 2*GPL[4]*GPL[372] - 2*GPL[7]*GPL[372] - 
     2*GPL[4]*GPL[373] + 4*GPL[4]*GPL[374] - 4*GPL[7]*GPL[374] + 
     (GPL[1]*(GPL[3]*(Pi^2 - 24*GPL[26] - 24*GPL[27] - 72*GPL[53] + 
          36*GPL[54] + 36*GPL[55] - 12*GPL[61] + 36*GPL[63] + 6*GPL[64] + 
          6*GPL[65] - 12*GPL[68] + 36*GPL[70] + 6*GPL[71] + 6*GPL[72] + 
          12*GPL[85] - 12*GPL[86] - 12*GPL[87] + 12*GPL[88] - 12*GPL[90] - 
          12*GPL[91]) - GPL[4]*(Pi^2 - 12*GPL[44] + 12*GPL[60] + 
          12*GPL[98]) - 6*(-(GPL[8]*GPL[21]) - 2*GPL[6]*GPL[22] + 
          2*GPL[10]*GPL[26] + 2*GPL[10]*GPL[27] + GPL[8]*GPL[31] - 
          4*GPL[8]*GPL[34] - 4*GPL[10]*GPL[37] + 2*GPL[10]*GPL[38] + 
          2*GPL[10]*GPL[39] + 2*GPL[8]*GPL[43] + 2*GPL[8]*GPL[44] + 
          GPL[6]*GPL[47] - GPL[14]*GPL[47] + GPL[6]*GPL[48] - 
          GPL[14]*GPL[48] + 3*GPL[8]*GPL[49] - 2*GPL[6]*GPL[50] - 
          2*GPL[14]*GPL[50] + 3*GPL[6]*GPL[54] - 2*GPL[10]*GPL[54] + 
          5*GPL[14]*GPL[54] + 3*GPL[6]*GPL[55] - 2*GPL[10]*GPL[55] + 
          5*GPL[14]*GPL[55] - GPL[8]*GPL[59] - 2*GPL[8]*GPL[60] - 
          2*GPL[14]*GPL[61] + 6*GPL[14]*GPL[63] + GPL[14]*GPL[64] + 
          GPL[14]*GPL[65] - 2*GPL[14]*GPL[68] + 6*GPL[14]*GPL[70] + 
          GPL[14]*GPL[71] + GPL[14]*GPL[72] - 2*GPL[8]*GPL[75] + 
          2*GPL[8]*GPL[78] + 2*GPL[6]*GPL[85] + 2*GPL[14]*GPL[85] - 
          2*GPL[6]*GPL[86] - 2*GPL[14]*GPL[86] - 2*GPL[6]*GPL[87] - 
          2*GPL[14]*GPL[87] + 2*GPL[6]*GPL[88] + 2*GPL[14]*GPL[88] - 
          2*GPL[6]*GPL[90] - 2*GPL[14]*GPL[90] - 2*GPL[6]*GPL[91] - 
          2*GPL[14]*GPL[91] + 2*GPL[7]*(GPL[21] + 4*GPL[34] - 3*GPL[49] + 
            2*GPL[75] - 3*GPL[94]) + 3*GPL[8]*GPL[94] - GPL[8]*GPL[97] - 
          2*GPL[8]*GPL[98] - GPL[9]*(GPL[21] - GPL[31] + 4*GPL[34] - 
            2*GPL[43] - 2*GPL[44] - 3*GPL[49] + GPL[59] + 2*GPL[60] + 
            2*GPL[75] - 2*GPL[78] - 3*GPL[94] + GPL[97] + 2*GPL[98]) + 
          GPL[115] + 4*GPL[121] - GPL[127] - GPL[128] - GPL[129] - 
          2*GPL[130] + 5*GPL[131] + 5*GPL[132] - 2*GPL[134] + 6*GPL[135] + 
          GPL[136] + GPL[137] - 2*GPL[138] + 6*GPL[139] + GPL[140] + 
          GPL[141] + 2*GPL[143] - 2*GPL[144] - 2*GPL[145] + 2*GPL[146] - 
          2*GPL[147] - 2*GPL[148] - GPL[149] + 2*GPL[153] - 2*GPL[155] - 
          2*GPL[156] - 4*GPL[160] + 2*GPL[161] + 2*GPL[162] - 2*GPL[164] - 
          12*GPL[166] + 4*GPL[167] + 4*GPL[168] - 2*GPL[170] + 6*GPL[171] + 
          GPL[172] + GPL[173] - 2*GPL[174] + 6*GPL[175] + GPL[176] + 
          GPL[177] + 2*GPL[180] - 2*GPL[181] - 2*GPL[182] + 2*GPL[183] - 
          2*GPL[184] - 2*GPL[185] - 2*GPL[186] - 2*GPL[188] - GPL[205] + 
          2*GPL[206] - 4*GPL[210] + GPL[218] + 4*GPL[219] - 8*GPL[221] - 
          8*GPL[222] + 2*GPL[224] - 6*GPL[225] - GPL[226] - GPL[227] + 
          2*GPL[228] - 6*GPL[229] - GPL[230] - GPL[231] - 4*GPL[234] + 
          4*GPL[235] + 4*GPL[236] - 4*GPL[237] + 4*GPL[238] + 4*GPL[239] + 
          GPL[240] + 2*GPL[242] + 2*GPL[298] - 2*GPL[302] - 2*GPL[306] - 
          GPL[364] - 4*GPL[366] + GPL[368] + GPL[372] + 2*GPL[374])))/6 - 
     2*GPL[4]*GPL[375] - GPL[416] - 4*GPL[419] + 2*GPL[427] + 2*GPL[430] - 
     16*GPL[432] + 8*GPL[441] + 2*GPL[442] - 2*GPL[443] + 2*GPL[444] - 
     2*GPL[445] + 2*GPL[446] + GPL[447] + 4*GPL[448] - 8*GPL[449] + 
     4*GPL[450] - 12*GPL[451] + 10*GPL[452] - 10*GPL[453] + 10*GPL[454] - 
     10*GPL[455] - 2*GPL[456] - 4*GPL[457] + 4*GPL[458] + 4*GPL[459] + 
     4*GPL[460] - 12*GPL[461] + 2*GPL[462] - 2*GPL[463] + 2*GPL[464] - 
     2*GPL[465] - 4*GPL[466] + 4*GPL[467] + 4*GPL[468] + 4*GPL[469] - 
     12*GPL[470] + 2*GPL[471] - 2*GPL[472] + 2*GPL[473] - 2*GPL[474] + 
     8*GPL[475] - 2*GPL[476] + 2*GPL[477] - 4*GPL[478] + 4*GPL[479] - 
     4*GPL[480] + 4*GPL[481] - 4*GPL[482] + 4*GPL[483] - 2*GPL[484] + 
     2*GPL[485] - 4*GPL[486] + 4*GPL[487] - 4*GPL[488] + 4*GPL[489] - 
     4*GPL[490] + 4*GPL[491] + GPL[492] - 2*GPL[493] - 2*GPL[498] + 
     3*GPL[499] - 8*GPL[500] - 7*GPL[501] + 4*GPL[503] - 4*GPL[504] + 
     4*GPL[505] - 4*GPL[506] + 4*GPL[507] + 4*GPL[508] - 8*GPL[509] - 
     5*GPL[510] + 32*GPL[511] + 5*GPL[512] - 8*GPL[514] + 8*GPL[515] + 
     4*GPL[516] - 4*GPL[517] + 4*GPL[518] - 4*GPL[519] - 4*GPL[520] + 
     2*GPL[521] + 8*GPL[522] - 12*GPL[523] - 16*GPL[525] + 24*GPL[526] + 
     8*GPL[527] - 8*GPL[528] + 8*GPL[529] - 8*GPL[530] - 4*GPL[531] - 
     4*GPL[532] + 4*GPL[533] + 4*GPL[534] + 4*GPL[535] - 12*GPL[536] + 
     2*GPL[537] - 2*GPL[538] + 2*GPL[539] - 2*GPL[540] - 4*GPL[541] + 
     4*GPL[542] + 4*GPL[543] + 4*GPL[544] - 12*GPL[545] + 2*GPL[546] - 
     2*GPL[547] + 2*GPL[548] - 2*GPL[549] - 4*GPL[551] + 3*GPL[552] - 
     2*GPL[553] + 2*GPL[554] - 4*GPL[555] + 4*GPL[556] - 4*GPL[557] + 
     4*GPL[558] - 4*GPL[559] + 4*GPL[560] - 2*GPL[561] + 2*GPL[562] - 
     4*GPL[563] + 4*GPL[564] - 4*GPL[565] + 4*GPL[566] - 4*GPL[567] + 
     4*GPL[568] + 2*GPL[569] - 4*GPL[570] - 2*GPL[571] + GPL[608] + 
     2*GPL[609] + 4*GPL[610] - 4*GPL[611] - 4*GPL[612] - 4*GPL[613] - 
     2*GPL[618] + 2*GPL[619] - 6*GPL[629] - GPL[635] - 12*GPL[636] + 
     16*GPL[637] - 8*GPL[638] + 24*GPL[639] - 16*GPL[641] + 16*GPL[642] - 
     16*GPL[643] + 16*GPL[644] + 2*GPL[645] + 4*GPL[646] - 4*GPL[647] - 
     4*GPL[648] - 4*GPL[649] + 12*GPL[650] - 2*GPL[651] + 2*GPL[652] - 
     2*GPL[653] + 2*GPL[654] + 4*GPL[655] - 4*GPL[656] - 4*GPL[657] - 
     4*GPL[658] + 12*GPL[659] - 2*GPL[660] + 2*GPL[661] - 2*GPL[662] + 
     2*GPL[663] + 2*GPL[664] - 8*GPL[665] - 2*GPL[666] + 4*GPL[667] - 
     4*GPL[668] + 8*GPL[669] - 8*GPL[670] + 8*GPL[671] - 8*GPL[672] + 
     8*GPL[673] - 8*GPL[674] + 4*GPL[675] - 4*GPL[676] + 8*GPL[677] - 
     8*GPL[678] + 8*GPL[679] - 8*GPL[680] + 8*GPL[681] - 8*GPL[682] - 
     GPL[683] + 2*GPL[684] + 2*GPL[685] - 2*GPL[816] - 8*GPL[817] + 
     4*GPL[818] - 4*GPL[819] + 16*GPL[820] - 2*GPL[821] + 2*GPL[822] - 
     4*GPL[823] - 4*GPL[824] + 8*GPL[825] + 4*GPL[826] + 2*GPL[827] - 
     4*GPL[828] + GPL[937] + 4*GPL[938] - 2*GPL[939] + 2*GPL[940] - 
     6*GPL[941] - GPL[942] + 2*GPL[943] + 2*GPL[944] - 8*GPL[945] - 
     2*GPL[946] - GPL[947] + 2*GPL[948] + 2*GPL[949] - 3*GPL[3]*Zeta[3] + 
     3*GPL[4]*Zeta[3]), 
 g[25] -> -1/4 + ep*(GPL[1]/2 + GPL[3] - GPL[4] + GPL[7]) + 
   ep^2*(-1/6*Pi^2 + 4*GPL[3]*(GPL[4] - GPL[7]) + 
     GPL[1]*(-2*GPL[3] - 2*GPL[7] + GPL[8] + GPL[9]) - 2*GPL[4]*GPL[10] - 
     GPL[19] - 2*GPL[22] + GPL[32] - 4*GPL[34] + 2*GPL[35] + 4*GPL[50] - 
     4*GPL[53] - 2*GPL[61] + 2*GPL[63] - 2*GPL[68] + 2*GPL[70] + 2*GPL[75]) + 
   ep^3*(-1/6*(Pi^2*GPL[2]) + (Pi^2*GPL[3])/3 + (2*Pi^2*GPL[7])/3 - 
     (Pi^2*GPL[8])/6 - (Pi^2*GPL[9])/6 + 4*GPL[3]*GPL[19] + 
     2*GPL[4]*GPL[19] + 4*GPL[7]*GPL[19] - 3*GPL[8]*GPL[19] - 
     3*GPL[9]*GPL[19] + 10*GPL[3]*GPL[22] - 4*GPL[6]*GPL[22] - 
     4*GPL[3]*GPL[32] - 2*GPL[4]*GPL[32] + 2*GPL[6]*GPL[32] - 
     4*GPL[7]*GPL[32] + 3*GPL[8]*GPL[32] + 3*GPL[9]*GPL[32] - 
     16*GPL[4]*GPL[34] + 16*GPL[7]*GPL[34] - 10*GPL[3]*GPL[35] + 
     4*GPL[10]*GPL[35] + 10*GPL[4]*GPL[40] + 4*GPL[4]*GPL[49] - 
     4*GPL[7]*GPL[49] - 16*GPL[3]*GPL[50] + 4*GPL[6]*GPL[50] + 
     4*GPL[14]*GPL[50] + 16*GPL[3]*GPL[53] - 4*GPL[4]*GPL[56] + 
     8*GPL[3]*GPL[61] - 4*GPL[14]*GPL[61] - 8*GPL[3]*GPL[63] + 
     4*GPL[14]*GPL[63] + 8*GPL[3]*GPL[68] - 4*GPL[14]*GPL[68] - 
     8*GPL[3]*GPL[70] + 4*GPL[14]*GPL[70] + 4*GPL[4]*GPL[77] + 
     GPL[1]*(Pi^2/3 + GPL[3]*(8*GPL[7] - 4*(GPL[8] + GPL[9])) + 
       2*GPL[8]*GPL[14] + 2*GPL[9]*GPL[14] + 4*GPL[26] + 4*GPL[27] + 
       8*GPL[34] + 4*GPL[37] - 2*GPL[38] - 2*GPL[39] - 2*GPL[49] + 
       8*GPL[53] - 4*GPL[54] - 4*GPL[55] - 6*GPL[63] + GPL[64] + GPL[65] - 
       6*GPL[70] + GPL[71] + GPL[72] - 2*GPL[94]) + 4*GPL[4]*GPL[94] - 
     4*GPL[7]*GPL[94] - 4*GPL[4]*GPL[96] + 2*GPL[114] + 4*GPL[122] + 
     8*GPL[130] - 8*GPL[134] + 8*GPL[135] - 8*GPL[138] + 8*GPL[139] - 
     3*GPL[151] + GPL[152] - 2*GPL[154] + 16*GPL[158] - 2*GPL[159] - 
     8*GPL[165] + 8*GPL[166] + 4*GPL[170] - 4*GPL[171] + 4*GPL[174] - 
     4*GPL[175] - 10*GPL[178] - 2*GPL[205] + 8*GPL[206] - 8*GPL[211] - 
     16*GPL[219] + 16*GPL[220] + 8*GPL[224] - 8*GPL[225] + 8*GPL[228] - 
     8*GPL[229] + 4*GPL[232] - 4*GPL[244] + 4*GPL[247] + 8*GPL[253] - 
     12*GPL[254] - 2*GPL[257] + 2*GPL[258] - 2*GPL[261] + 2*GPL[262] - 
     4*GPL[271] + 4*GPL[274] + 8*GPL[280] - 12*GPL[281] - 2*GPL[284] + 
     2*GPL[285] - 2*GPL[288] + 2*GPL[289] + 4*GPL[298] - 8*GPL[300] - 
     4*GPL[304] - 2*GPL[364] + 4*GPL[370] - 5*Zeta[3]) + 
   ep^4*((-11*Pi^4)/180 - (4*Pi^2*GPL[3]*GPL[7])/3 - 
     (Pi^2*GPL[8]*GPL[14])/3 - (Pi^2*GPL[9]*GPL[14])/3 - (2*Pi^2*GPL[19])/3 - 
     8*GPL[3]*GPL[4]*GPL[19] - 16*GPL[3]*GPL[7]*GPL[19] + 
     12*GPL[3]*GPL[8]*GPL[19] + 12*GPL[3]*GPL[9]*GPL[19] + 
     4*GPL[4]*GPL[10]*GPL[19] - 6*GPL[8]*GPL[14]*GPL[19] - 
     6*GPL[9]*GPL[14]*GPL[19] + 4*GPL[19]*GPL[22] - (2*Pi^2*GPL[26])/3 - 
     12*GPL[19]*GPL[26] - (2*Pi^2*GPL[27])/3 - 12*GPL[19]*GPL[27] + 
     (Pi^2*GPL[32])/6 + 8*GPL[3]*GPL[4]*GPL[32] + 6*GPL[5]*GPL[6]*GPL[32] + 
     16*GPL[3]*GPL[7]*GPL[32] - 6*GPL[6]*GPL[7]*GPL[32] - 
     8*GPL[3]*GPL[8]*GPL[32] - 8*GPL[3]*GPL[9]*GPL[32] - 
     4*GPL[4]*GPL[10]*GPL[32] + 4*GPL[7]*GPL[10]*GPL[32] - 
     4*GPL[3]*GPL[12]*GPL[32] - 4*GPL[3]*GPL[13]*GPL[32] - 
     6*GPL[5]*GPL[14]*GPL[32] - 6*GPL[7]*GPL[14]*GPL[32] + 
     6*GPL[8]*GPL[14]*GPL[32] + 6*GPL[9]*GPL[14]*GPL[32] - 
     4*GPL[22]*GPL[32] - 12*GPL[23]*GPL[32] - 8*GPL[25]*GPL[32] + 
     12*GPL[26]*GPL[32] + 12*GPL[27]*GPL[32] + (Pi^2*GPL[33])/2 - 
     16*GPL[19]*GPL[34] - 48*GPL[22]*GPL[34] + 16*GPL[32]*GPL[34] - 
     4*GPL[19]*GPL[35] + 4*GPL[32]*GPL[35] + 48*GPL[34]*GPL[35] + 
     16*GPL[22]*GPL[36] - 8*GPL[32]*GPL[36] + (2*Pi^2*GPL[37])/3 - 
     12*GPL[19]*GPL[37] + 8*GPL[32]*GPL[37] - (Pi^2*GPL[38])/3 + 
     6*GPL[19]*GPL[38] - 2*GPL[32]*GPL[38] - (Pi^2*GPL[39])/3 + 
     6*GPL[19]*GPL[39] - 2*GPL[32]*GPL[39] + 6*GPL[22]*GPL[40] - 
     30*GPL[35]*GPL[40] - 4*GPL[32]*GPL[41] - 4*GPL[32]*GPL[42] + 
     4*GPL[22]*GPL[44] - 4*GPL[32]*GPL[44] - 4*GPL[35]*GPL[44] + 
     8*GPL[37]*GPL[44] + (Pi^2*GPL[49])/3 + 6*GPL[19]*GPL[49] + 
     8*GPL[22]*GPL[49] - 6*GPL[32]*GPL[49] - 8*GPL[35]*GPL[49] - 
     8*GPL[19]*GPL[50] + 8*GPL[32]*GPL[50] + 64*GPL[34]*GPL[50] - 
     16*GPL[36]*GPL[50] - 16*GPL[43]*GPL[50] - 8*GPL[44]*GPL[50] - 
     24*GPL[49]*GPL[50] - 4*GPL[22]*GPL[52] + 2*GPL[32]*GPL[52] + 
     4*GPL[50]*GPL[52] - (8*Pi^2*GPL[53])/3 - 16*GPL[19]*GPL[53] + 
     16*GPL[32]*GPL[53] - 64*GPL[34]*GPL[53] + 24*GPL[49]*GPL[53] + 
     (2*Pi^2*GPL[54])/3 + 12*GPL[19]*GPL[54] - 12*GPL[32]*GPL[54] + 
     (2*Pi^2*GPL[55])/3 + 12*GPL[19]*GPL[55] - 12*GPL[32]*GPL[55] + 
     8*GPL[35]*GPL[56] + 12*GPL[50]*GPL[59] + 4*GPL[19]*GPL[61] - 
     4*GPL[32]*GPL[61] - 32*GPL[34]*GPL[61] + 16*GPL[43]*GPL[61] + 
     8*GPL[44]*GPL[61] + 12*GPL[49]*GPL[61] - 12*GPL[59]*GPL[61] + 
     6*GPL[32]*GPL[62] + (Pi^2*GPL[63])/3 + 14*GPL[19]*GPL[63] - 
     8*GPL[32]*GPL[63] + 32*GPL[34]*GPL[63] - 16*GPL[43]*GPL[63] - 
     8*GPL[44]*GPL[63] - 12*GPL[49]*GPL[63] + 12*GPL[59]*GPL[63] + 
     (Pi^2*GPL[64])/2 - 3*GPL[19]*GPL[64] - GPL[32]*GPL[64] + 
     (Pi^2*GPL[65])/2 - 3*GPL[19]*GPL[65] - GPL[32]*GPL[65] + 
     4*GPL[32]*GPL[66] + 4*GPL[32]*GPL[67] + 4*GPL[19]*GPL[68] - 
     4*GPL[32]*GPL[68] - 32*GPL[34]*GPL[68] + 16*GPL[43]*GPL[68] + 
     8*GPL[44]*GPL[68] + 12*GPL[49]*GPL[68] - 12*GPL[59]*GPL[68] + 
     6*GPL[32]*GPL[69] + (Pi^2*GPL[70])/3 + 14*GPL[19]*GPL[70] - 
     8*GPL[32]*GPL[70] + 32*GPL[34]*GPL[70] - 16*GPL[43]*GPL[70] - 
     8*GPL[44]*GPL[70] - 12*GPL[49]*GPL[70] + 12*GPL[59]*GPL[70] + 
     (Pi^2*GPL[71])/2 - 3*GPL[19]*GPL[71] - GPL[32]*GPL[71] + 
     (Pi^2*GPL[72])/2 - 3*GPL[19]*GPL[72] - GPL[32]*GPL[72] + 
     4*GPL[32]*GPL[73] + 4*GPL[32]*GPL[74] - 4*GPL[19]*GPL[75] + 
     4*GPL[22]*GPL[75] + 4*GPL[32]*GPL[75] - 4*GPL[35]*GPL[75] + 
     16*GPL[50]*GPL[75] - 16*GPL[53]*GPL[75] - 8*GPL[61]*GPL[75] + 
     8*GPL[63]*GPL[75] - 8*GPL[68]*GPL[75] + 8*GPL[70]*GPL[75] + 
     8*GPL[22]*GPL[76] - 4*GPL[32]*GPL[76] - 8*GPL[50]*GPL[76] - 
     8*GPL[35]*GPL[77] - 8*GPL[50]*GPL[78] + 8*GPL[61]*GPL[78] - 
     8*GPL[63]*GPL[78] + 8*GPL[68]*GPL[78] - 8*GPL[70]*GPL[78] + 
     (Pi^2*GPL[94])/3 + 6*GPL[19]*GPL[94] + 8*GPL[22]*GPL[94] - 
     6*GPL[32]*GPL[94] - 8*GPL[35]*GPL[94] - 24*GPL[50]*GPL[94] + 
     24*GPL[53]*GPL[94] + 12*GPL[61]*GPL[94] - 12*GPL[63]*GPL[94] + 
     12*GPL[68]*GPL[94] - 12*GPL[70]*GPL[94] - 12*GPL[22]*GPL[95] + 
     6*GPL[32]*GPL[95] + 12*GPL[50]*GPL[95] + 8*GPL[35]*GPL[96] + 
     4*GPL[50]*GPL[97] - 4*GPL[61]*GPL[97] + 4*GPL[63]*GPL[97] - 
     4*GPL[68]*GPL[97] + 4*GPL[70]*GPL[97] - 8*GPL[3]*GPL[114] - 
     6*GPL[4]*GPL[114] - 8*GPL[7]*GPL[114] + 7*GPL[8]*GPL[114] + 
     7*GPL[9]*GPL[114] + 6*GPL[3]*GPL[116] - 4*GPL[3]*GPL[120] - 
     2*GPL[4]*GPL[120] + 3*GPL[8]*GPL[120] + 3*GPL[9]*GPL[120] - 
     30*GPL[3]*GPL[122] + 8*GPL[6]*GPL[122] - 32*GPL[3]*GPL[130] + 
     24*GPL[6]*GPL[130] - 8*GPL[10]*GPL[130] + 32*GPL[3]*GPL[134] - 
     24*GPL[6]*GPL[134] + 8*GPL[10]*GPL[134] - 32*GPL[3]*GPL[135] + 
     24*GPL[6]*GPL[135] - 8*GPL[10]*GPL[135] + 32*GPL[3]*GPL[138] - 
     24*GPL[6]*GPL[138] + 8*GPL[10]*GPL[138] - 32*GPL[3]*GPL[139] + 
     24*GPL[6]*GPL[139] - 8*GPL[10]*GPL[139] + 12*GPL[3]*GPL[151] + 
     6*GPL[4]*GPL[151] - 6*GPL[6]*GPL[151] + 12*GPL[7]*GPL[151] - 
     9*GPL[8]*GPL[151] - 9*GPL[9]*GPL[151] + 2*GPL[4]*GPL[152] + 
     2*GPL[6]*GPL[152] - 4*GPL[7]*GPL[152] - GPL[8]*GPL[152] - 
     GPL[9]*GPL[152] + 2*GPL[3]*GPL[154] - 4*GPL[10]*GPL[154] + 
     64*GPL[4]*GPL[158] - 64*GPL[7]*GPL[158] + 22*GPL[3]*GPL[159] - 
     4*GPL[10]*GPL[159] - 48*GPL[4]*GPL[163] - 16*GPL[4]*GPL[164] + 
     16*GPL[7]*GPL[164] + 32*GPL[3]*GPL[165] - 16*GPL[10]*GPL[165] - 
     32*GPL[3]*GPL[166] + 16*GPL[10]*GPL[166] + 16*GPL[4]*GPL[169] - 
     16*GPL[3]*GPL[170] + 8*GPL[10]*GPL[170] + 16*GPL[3]*GPL[171] - 
     8*GPL[10]*GPL[171] - 16*GPL[3]*GPL[174] + 8*GPL[10]*GPL[174] + 
     16*GPL[3]*GPL[175] - 8*GPL[10]*GPL[175] - 10*GPL[4]*GPL[179] - 
     16*GPL[4]*GPL[186] + 16*GPL[7]*GPL[186] + 16*GPL[4]*GPL[187] - 
     8*GPL[4]*GPL[188] + 8*GPL[7]*GPL[188] + 4*GPL[4]*GPL[189] - 
     12*GPL[6]*GPL[190] + 12*GPL[14]*GPL[190] + 12*GPL[6]*GPL[197] - 
     12*GPL[14]*GPL[197] - 12*GPL[6]*GPL[198] + 12*GPL[14]*GPL[198] + 
     12*GPL[6]*GPL[201] - 12*GPL[14]*GPL[201] - 12*GPL[6]*GPL[202] + 
     12*GPL[14]*GPL[202] - 4*GPL[4]*GPL[205] + 4*GPL[7]*GPL[205] - 
     40*GPL[3]*GPL[206] + 12*GPL[6]*GPL[206] - 8*GPL[10]*GPL[206] + 
     12*GPL[14]*GPL[206] + 4*GPL[4]*GPL[209] - 16*GPL[4]*GPL[210] + 
     16*GPL[7]*GPL[210] + 40*GPL[3]*GPL[211] - 8*GPL[6]*GPL[211] - 
     8*GPL[14]*GPL[211] + 8*GPL[4]*GPL[215] + 4*GPL[4]*GPL[218] - 
     4*GPL[7]*GPL[218] + 64*GPL[3]*GPL[219] - 24*GPL[6]*GPL[219] + 
     16*GPL[10]*GPL[219] - 24*GPL[14]*GPL[219] - 64*GPL[3]*GPL[220] - 
     4*GPL[4]*GPL[223] - 32*GPL[3]*GPL[224] + 12*GPL[6]*GPL[224] - 
     8*GPL[10]*GPL[224] + 12*GPL[14]*GPL[224] + 32*GPL[3]*GPL[225] - 
     12*GPL[6]*GPL[225] + 8*GPL[10]*GPL[225] - 12*GPL[14]*GPL[225] - 
     32*GPL[3]*GPL[228] + 12*GPL[6]*GPL[228] - 8*GPL[10]*GPL[228] + 
     12*GPL[14]*GPL[228] + 32*GPL[3]*GPL[229] - 12*GPL[6]*GPL[229] + 
     8*GPL[10]*GPL[229] - 12*GPL[14]*GPL[229] + 8*GPL[4]*GPL[233] + 
     12*GPL[4]*GPL[240] - 12*GPL[7]*GPL[240] - 12*GPL[4]*GPL[241] + 
     16*GPL[3]*GPL[244] - 8*GPL[14]*GPL[244] - 16*GPL[3]*GPL[247] + 
     8*GPL[14]*GPL[247] - 8*GPL[3]*GPL[248] - 24*GPL[3]*GPL[253] + 
     16*GPL[14]*GPL[253] + 48*GPL[3]*GPL[254] - 24*GPL[14]*GPL[254] - 
     4*GPL[14]*GPL[257] + 4*GPL[14]*GPL[258] - 4*GPL[14]*GPL[261] + 
     4*GPL[14]*GPL[262] + 16*GPL[3]*GPL[271] - 8*GPL[14]*GPL[271] - 
     16*GPL[3]*GPL[274] + 8*GPL[14]*GPL[274] - 8*GPL[3]*GPL[275] - 
     24*GPL[3]*GPL[280] + 16*GPL[14]*GPL[280] + 48*GPL[3]*GPL[281] - 
     24*GPL[14]*GPL[281] - 4*GPL[14]*GPL[284] + 4*GPL[14]*GPL[285] - 
     4*GPL[14]*GPL[288] + 4*GPL[14]*GPL[289] + 8*GPL[4]*GPL[298] - 
     8*GPL[7]*GPL[298] - 8*GPL[4]*GPL[299] + 4*GPL[4]*GPL[301] - 
     8*GPL[4]*GPL[302] + 8*GPL[7]*GPL[302] + 8*GPL[4]*GPL[303] - 
     8*GPL[4]*GPL[305] - 8*GPL[4]*GPL[306] + 8*GPL[7]*GPL[306] + 
     8*GPL[4]*GPL[307] + 4*GPL[3]*GPL[332] - 4*GPL[3]*GPL[333] + 
     8*GPL[3]*GPL[334] - 8*GPL[3]*GPL[335] + 8*GPL[3]*GPL[336] - 
     8*GPL[3]*GPL[337] + 8*GPL[3]*GPL[338] - 8*GPL[3]*GPL[339] + 
     4*GPL[3]*GPL[340] - 4*GPL[3]*GPL[343] + 8*GPL[3]*GPL[344] - 
     8*GPL[3]*GPL[347] + 8*GPL[3]*GPL[350] - 8*GPL[3]*GPL[351] + 
     8*GPL[3]*GPL[354] - 8*GPL[3]*GPL[355] - 4*GPL[4]*GPL[364] + 
     4*GPL[7]*GPL[364] + 4*GPL[4]*GPL[365] - 16*GPL[4]*GPL[366] + 
     16*GPL[7]*GPL[366] + 8*GPL[4]*GPL[367] + 12*GPL[4]*GPL[368] - 
     12*GPL[7]*GPL[368] - 12*GPL[4]*GPL[369] + 8*GPL[4]*GPL[371] + 
     4*GPL[4]*GPL[372] - 4*GPL[7]*GPL[372] - 4*GPL[4]*GPL[373] - 4*GPL[415] - 
     8*GPL[422] + 8*GPL[423] - 8*GPL[424] + 8*GPL[425] - 8*GPL[426] - 
     4*GPL[431] - 4*GPL[433] - 16*GPL[435] + 16*GPL[436] + 8*GPL[437] - 
     8*GPL[438] + 8*GPL[439] - 8*GPL[440] + 24*GPL[442] - 24*GPL[443] + 
     24*GPL[444] - 24*GPL[445] + 24*GPL[446] + 16*GPL[448] - 16*GPL[449] - 
     32*GPL[451] + 16*GPL[452] - 16*GPL[453] + 16*GPL[454] - 16*GPL[455] - 
     16*GPL[457] + 16*GPL[458] + 32*GPL[460] - 48*GPL[461] - 8*GPL[462] + 
     8*GPL[463] - 8*GPL[464] + 8*GPL[465] - 16*GPL[466] + 16*GPL[467] + 
     32*GPL[469] - 48*GPL[470] - 8*GPL[471] + 8*GPL[472] - 8*GPL[473] + 
     8*GPL[474] + 7*GPL[494] + 3*GPL[495] - 3*GPL[496] - 3*GPL[497] - 
     6*GPL[499] + 14*GPL[501] - 8*GPL[503] + 8*GPL[504] - 8*GPL[505] + 
     8*GPL[506] - 8*GPL[507] + 10*GPL[510] - 64*GPL[511] - 10*GPL[512] + 
     16*GPL[514] - 16*GPL[515] - 8*GPL[516] + 8*GPL[517] - 8*GPL[518] + 
     8*GPL[519] + 48*GPL[520] + 8*GPL[521] - 16*GPL[522] + 24*GPL[523] + 
     32*GPL[525] - 48*GPL[526] - 16*GPL[527] + 16*GPL[528] - 16*GPL[529] + 
     16*GPL[530] - 16*GPL[531] + 8*GPL[532] - 8*GPL[533] - 8*GPL[534] - 
     8*GPL[535] + 24*GPL[536] - 4*GPL[537] + 4*GPL[538] - 4*GPL[539] + 
     4*GPL[540] + 8*GPL[541] - 8*GPL[542] - 8*GPL[543] - 8*GPL[544] + 
     24*GPL[545] - 4*GPL[546] + 4*GPL[547] - 4*GPL[548] + 4*GPL[549] - 
     16*GPL[550] + 40*GPL[551] + 10*GPL[552] + 4*GPL[553] - 4*GPL[554] + 
     8*GPL[555] - 8*GPL[556] + 8*GPL[557] - 8*GPL[558] + 8*GPL[559] - 
     8*GPL[560] + 4*GPL[561] - 4*GPL[562] + 8*GPL[563] - 8*GPL[564] + 
     8*GPL[565] - 8*GPL[566] + 8*GPL[567] - 8*GPL[568] + 8*GPL[569] - 
     16*GPL[570] - 4*GPL[571] + 2*GPL[608] + 8*GPL[610] - 16*GPL[611] - 
     32*GPL[613] + 32*GPL[614] - 32*GPL[615] + 32*GPL[616] - 32*GPL[617] - 
     4*GPL[618] + 4*GPL[619] + 8*GPL[620] + 8*GPL[621] + 32*GPL[623] - 
     32*GPL[624] - 16*GPL[625] + 16*GPL[626] - 16*GPL[627] + 16*GPL[628] - 
     8*GPL[629] - 2*GPL[635] - 32*GPL[636] + 32*GPL[637] + 64*GPL[639] - 
     64*GPL[640] - 32*GPL[641] + 32*GPL[642] - 32*GPL[643] + 32*GPL[644] + 
     4*GPL[645] + 16*GPL[646] - 16*GPL[647] - 32*GPL[649] + 48*GPL[650] + 
     8*GPL[651] - 8*GPL[652] + 8*GPL[653] - 8*GPL[654] + 16*GPL[655] - 
     16*GPL[656] - 32*GPL[658] + 48*GPL[659] + 8*GPL[660] - 8*GPL[661] + 
     8*GPL[662] - 8*GPL[663] + 8*GPL[664] - 16*GPL[665] - 8*GPL[666] - 
     6*GPL[683] + 12*GPL[684] + 8*GPL[687] + 24*GPL[689] - 24*GPL[690] + 
     24*GPL[691] - 24*GPL[692] + 24*GPL[693] - 4*GPL[694] - 4*GPL[695] - 
     16*GPL[697] + 16*GPL[698] + 8*GPL[699] - 8*GPL[700] + 8*GPL[701] - 
     8*GPL[702] - 12*GPL[703] + 12*GPL[704] - 12*GPL[705] + 12*GPL[706] - 
     12*GPL[707] + 20*GPL[708] - 24*GPL[709] - 32*GPL[711] + 56*GPL[712] + 
     16*GPL[713] - 16*GPL[714] + 16*GPL[715] - 16*GPL[716] - 4*GPL[717] + 
     4*GPL[718] + 8*GPL[719] - 12*GPL[721] + 6*GPL[722] - 6*GPL[723] + 
     6*GPL[724] - 6*GPL[725] - 4*GPL[726] + 4*GPL[727] + 8*GPL[728] - 
     12*GPL[730] + 6*GPL[731] - 6*GPL[732] + 6*GPL[733] - 6*GPL[734] - 
     4*GPL[735] + 4*GPL[736] - 8*GPL[737] + 8*GPL[738] - 8*GPL[739] + 
     8*GPL[740] - 8*GPL[741] + 8*GPL[742] - 4*GPL[743] + 4*GPL[744] - 
     8*GPL[745] + 8*GPL[746] - 8*GPL[747] + 8*GPL[748] - 8*GPL[749] + 
     8*GPL[750] + 8*GPL[752] + 24*GPL[754] - 24*GPL[755] + 24*GPL[756] - 
     24*GPL[757] + 24*GPL[758] - 4*GPL[759] - 4*GPL[760] - 16*GPL[762] + 
     16*GPL[763] + 8*GPL[764] - 8*GPL[765] + 8*GPL[766] - 8*GPL[767] - 
     12*GPL[768] + 12*GPL[769] - 12*GPL[770] + 12*GPL[771] - 12*GPL[772] + 
     20*GPL[773] - 24*GPL[774] - 32*GPL[776] + 56*GPL[777] + 16*GPL[778] - 
     16*GPL[779] + 16*GPL[780] - 16*GPL[781] - 4*GPL[782] + 4*GPL[783] + 
     8*GPL[784] - 12*GPL[786] + 6*GPL[787] - 6*GPL[788] + 6*GPL[789] - 
     6*GPL[790] - 4*GPL[791] + 4*GPL[792] + 8*GPL[793] - 12*GPL[795] + 
     6*GPL[796] - 6*GPL[797] + 6*GPL[798] - 6*GPL[799] - 4*GPL[800] + 
     4*GPL[801] - 8*GPL[802] + 8*GPL[803] - 8*GPL[804] + 8*GPL[805] - 
     8*GPL[806] + 8*GPL[807] - 4*GPL[808] + 4*GPL[809] - 8*GPL[810] + 
     8*GPL[811] - 8*GPL[812] + 8*GPL[813] - 8*GPL[814] + 8*GPL[815] - 
     4*GPL[816] - 16*GPL[817] + 8*GPL[818] - 8*GPL[819] + 32*GPL[820] - 
     4*GPL[821] + 4*GPL[822] - 8*GPL[823] - 8*GPL[824] + 16*GPL[825] + 
     8*GPL[826] + 4*GPL[827] - 8*GPL[828] + 2*GPL[937] + 8*GPL[938] - 
     4*GPL[939] + 4*GPL[940] - 8*GPL[941] - 6*GPL[942] + 12*GPL[943] + 
     8*GPL[944] - 16*GPL[945] - 8*GPL[946] - 2*GPL[947] + 4*GPL[948] + 
     18*GPL[3]*Zeta[3] - 6*GPL[4]*Zeta[3] + 20*GPL[7]*Zeta[3] - 
     6*GPL[8]*Zeta[3] - 6*GPL[9]*Zeta[3] + 
     GPL[1]*((-4*Pi^2*GPL[7])/3 + (Pi^2*GPL[8])/6 + (Pi^2*GPL[9])/6 + 
       12*GPL[6]*GPL[26] - 4*GPL[10]*GPL[26] + 12*GPL[6]*GPL[27] - 
       4*GPL[10]*GPL[27] - 32*GPL[7]*GPL[34] + 16*GPL[8]*GPL[34] + 
       16*GPL[9]*GPL[34] + 8*GPL[10]*GPL[37] - 4*GPL[10]*GPL[38] - 
       4*GPL[10]*GPL[39] - 8*GPL[8]*GPL[43] - 8*GPL[9]*GPL[43] - 
       4*GPL[8]*GPL[44] - 4*GPL[9]*GPL[44] + (GPL[4]*(Pi^2 + 12*GPL[44]))/3 - 
       6*GPL[6]*GPL[47] + 6*GPL[14]*GPL[47] - 6*GPL[6]*GPL[48] + 
       6*GPL[14]*GPL[48] + 12*GPL[7]*GPL[49] - 6*GPL[8]*GPL[49] - 
       6*GPL[9]*GPL[49] - 6*GPL[6]*GPL[54] + 4*GPL[10]*GPL[54] - 
       6*GPL[14]*GPL[54] - 6*GPL[6]*GPL[55] + 4*GPL[10]*GPL[55] - 
       6*GPL[14]*GPL[55] + 6*GPL[8]*GPL[59] + 6*GPL[9]*GPL[59] - 
       12*GPL[14]*GPL[63] + 2*GPL[14]*GPL[64] + 2*GPL[14]*GPL[65] - 
       12*GPL[14]*GPL[70] + 2*GPL[14]*GPL[71] + 2*GPL[14]*GPL[72] - 
       8*GPL[7]*GPL[75] + 4*GPL[8]*GPL[75] + 4*GPL[9]*GPL[75] - 
       4*GPL[8]*GPL[78] - 4*GPL[9]*GPL[78] - 
       (2*GPL[3]*(Pi^2 + 24*GPL[26] + 24*GPL[27] + 24*GPL[37] - 12*GPL[38] - 
          12*GPL[39] + 48*GPL[53] - 24*GPL[54] - 24*GPL[55] + 6*GPL[61] - 
          36*GPL[63] + 6*GPL[68] - 36*GPL[70] - 6*GPL[85] + 6*GPL[86] + 
          6*GPL[87] - 6*GPL[88] + 6*GPL[90] + 6*GPL[91]))/3 + 
       12*GPL[7]*GPL[94] - 6*GPL[8]*GPL[94] - 6*GPL[9]*GPL[94] + 
       2*GPL[8]*GPL[97] + 2*GPL[9]*GPL[97] - 4*GPL[117] - 4*GPL[118] + 
       8*GPL[123] - 4*GPL[124] - 4*GPL[125] + 12*GPL[127] + 12*GPL[128] - 
       8*GPL[131] - 8*GPL[132] - 24*GPL[135] + 4*GPL[136] + 4*GPL[137] - 
       24*GPL[139] + 4*GPL[140] + 4*GPL[141] - 4*GPL[155] - 4*GPL[156] - 
       32*GPL[158] - 8*GPL[160] + 4*GPL[161] + 4*GPL[162] + 8*GPL[164] - 
       24*GPL[166] + 8*GPL[167] + 8*GPL[168] - 4*GPL[170] + 12*GPL[171] + 
       2*GPL[172] + 2*GPL[173] - 4*GPL[174] + 12*GPL[175] + 2*GPL[176] + 
       2*GPL[177] + 4*GPL[180] - 4*GPL[181] - 4*GPL[182] + 4*GPL[183] - 
       4*GPL[184] - 4*GPL[185] + 8*GPL[186] + 4*GPL[188] + 2*GPL[205] - 
       16*GPL[207] - 16*GPL[208] + 8*GPL[210] - 16*GPL[212] + 8*GPL[213] + 
       8*GPL[214] - 2*GPL[218] - 32*GPL[220] + 16*GPL[221] + 16*GPL[222] + 
       24*GPL[225] - 4*GPL[226] - 4*GPL[227] + 24*GPL[229] - 4*GPL[230] - 
       4*GPL[231] - 6*GPL[240] + 12*GPL[245] + 12*GPL[246] + 8*GPL[248] - 
       4*GPL[249] - 4*GPL[250] - 6*GPL[251] - 6*GPL[252] + 28*GPL[254] - 
       8*GPL[255] - 8*GPL[256] + 4*GPL[257] - 6*GPL[258] - 3*GPL[259] - 
       3*GPL[260] + 4*GPL[261] - 6*GPL[262] - 3*GPL[263] - 3*GPL[264] - 
       4*GPL[265] + 4*GPL[266] + 4*GPL[267] - 4*GPL[268] + 4*GPL[269] + 
       4*GPL[270] + 12*GPL[272] + 12*GPL[273] + 8*GPL[275] - 4*GPL[276] - 
       4*GPL[277] - 6*GPL[278] - 6*GPL[279] + 28*GPL[281] - 8*GPL[282] - 
       8*GPL[283] + 4*GPL[284] - 6*GPL[285] - 3*GPL[286] - 3*GPL[287] + 
       4*GPL[288] - 6*GPL[289] - 3*GPL[290] - 3*GPL[291] - 4*GPL[292] + 
       4*GPL[293] + 4*GPL[294] - 4*GPL[295] + 4*GPL[296] + 4*GPL[297] - 
       4*GPL[298] + 4*GPL[302] + 4*GPL[306] + 2*GPL[364] + 8*GPL[366] - 
       6*GPL[368] - 2*GPL[372] + 10*Zeta[3]) - 
     (GPL[2]*(2*Pi^2*GPL[4] + 2*Pi^2*GPL[6] - 4*Pi^2*GPL[7] - Pi^2*GPL[8] - 
        Pi^2*GPL[9] + 36*Zeta[3]))/6), 
 g[26] -> ep^2*(-(GPL[1]*(GPL[8] + GPL[9])) - 2*GPL[22] + GPL[32] + 
     2*GPL[61] - 2*GPL[63] + 2*GPL[68] - 2*GPL[70]) + 
   ep^3*(-1/6*(Pi^2*GPL[2]) + (Pi^2*GPL[8])/6 + 2*GPL[1]*GPL[8]*GPL[14] + 
     3*GPL[8]*GPL[19] + 4*GPL[6]*GPL[22] + 6*GPL[1]*GPL[26] + 
     6*GPL[1]*GPL[27] + GPL[9]*(Pi^2/6 + 2*GPL[1]*GPL[14] + 3*GPL[19] - 
       3*GPL[32]) + 6*GPL[5]*GPL[32] - 2*GPL[6]*GPL[32] - 3*GPL[8]*GPL[32] - 
     6*GPL[1]*GPL[47] - 6*GPL[1]*GPL[48] + 2*GPL[1]*GPL[49] - 
     4*GPL[4]*GPL[49] + 4*GPL[7]*GPL[49] - 4*GPL[6]*GPL[50] + 
     4*GPL[14]*GPL[50] + 4*GPL[4]*GPL[56] - 4*GPL[14]*GPL[61] + 
     6*GPL[1]*GPL[63] + 4*GPL[14]*GPL[63] - GPL[1]*GPL[64] - GPL[1]*GPL[65] - 
     4*GPL[14]*GPL[68] + 6*GPL[1]*GPL[70] + 4*GPL[14]*GPL[70] - 
     GPL[1]*GPL[71] - GPL[1]*GPL[72] - 2*GPL[1]*GPL[94] + 4*GPL[4]*GPL[94] - 
     4*GPL[7]*GPL[94] - 4*GPL[4]*GPL[96] + 4*GPL[122] + 12*GPL[130] - 
     12*GPL[134] + 12*GPL[135] - 12*GPL[138] + 12*GPL[139] - 3*GPL[151] + 
     GPL[152] - 12*GPL[190] + 12*GPL[197] - 12*GPL[198] + 12*GPL[201] - 
     12*GPL[202] + 2*GPL[205] - 4*GPL[232] + 4*GPL[244] - 4*GPL[247] - 
     8*GPL[253] + 12*GPL[254] + 2*GPL[257] - 2*GPL[258] + 2*GPL[261] - 
     2*GPL[262] + 4*GPL[271] - 4*GPL[274] - 8*GPL[280] + 12*GPL[281] + 
     2*GPL[284] - 2*GPL[285] + 2*GPL[288] - 2*GPL[289] - 2*GPL[364] + 
     4*GPL[370]) + ep^4*((Pi^2*GPL[8]*GPL[14])/3 + (Pi^2*GPL[9]*GPL[14])/3 - 
     6*GPL[8]*GPL[14]*GPL[19] - 6*GPL[9]*GPL[14]*GPL[19] + 
     4*GPL[19]*GPL[22] + Pi^2*GPL[26] - 18*GPL[19]*GPL[26] + Pi^2*GPL[27] - 
     18*GPL[19]*GPL[27] + (Pi^2*GPL[32])/6 - 2*GPL[5]*GPL[6]*GPL[32] + 
     10*GPL[6]*GPL[7]*GPL[32] - 4*GPL[6]*GPL[12]*GPL[32] - 
     4*GPL[6]*GPL[13]*GPL[32] - 2*GPL[5]*GPL[14]*GPL[32] - 
     6*GPL[7]*GPL[14]*GPL[32] + 2*GPL[8]*GPL[14]*GPL[32] + 
     2*GPL[9]*GPL[14]*GPL[32] + 4*GPL[12]*GPL[14]*GPL[32] + 
     4*GPL[13]*GPL[14]*GPL[32] - 4*GPL[22]*GPL[32] - 6*GPL[23]*GPL[32] - 
     14*GPL[25]*GPL[32] + 6*GPL[26]*GPL[32] + 6*GPL[27]*GPL[32] + 
     12*GPL[29]*GPL[32] + 12*GPL[30]*GPL[32] + (Pi^2*GPL[33])/2 + 
     20*GPL[32]*GPL[45] - 8*GPL[32]*GPL[46] - (Pi^2*GPL[47])/3 + 
     18*GPL[19]*GPL[47] - 10*GPL[32]*GPL[47] - (Pi^2*GPL[48])/3 + 
     18*GPL[19]*GPL[48] - 10*GPL[32]*GPL[48] + (Pi^2*GPL[49])/3 - 
     6*GPL[19]*GPL[49] - 12*GPL[22]*GPL[49] + 6*GPL[32]*GPL[49] + 
     12*GPL[35]*GPL[49] + 24*GPL[49]*GPL[50] - 8*GPL[32]*GPL[51] + 
     4*GPL[22]*GPL[52] - 2*GPL[32]*GPL[52] - 4*GPL[50]*GPL[52] - 
     4*GPL[32]*GPL[53] - 24*GPL[49]*GPL[53] - (2*Pi^2*GPL[54])/3 + 
     4*GPL[32]*GPL[54] - (2*Pi^2*GPL[55])/3 + 4*GPL[32]*GPL[55] - 
     12*GPL[35]*GPL[56] - 4*GPL[50]*GPL[59] + 4*GPL[22]*GPL[60] - 
     4*GPL[32]*GPL[60] - 4*GPL[35]*GPL[60] + 8*GPL[37]*GPL[60] - 
     8*GPL[50]*GPL[60] - 4*GPL[19]*GPL[61] + 4*GPL[32]*GPL[61] - 
     12*GPL[49]*GPL[61] + 4*GPL[59]*GPL[61] + 8*GPL[60]*GPL[61] - 
     6*GPL[32]*GPL[62] - (Pi^2*GPL[63])/3 - 14*GPL[19]*GPL[63] + 
     8*GPL[32]*GPL[63] + 12*GPL[49]*GPL[63] - 4*GPL[59]*GPL[63] - 
     8*GPL[60]*GPL[63] - (Pi^2*GPL[64])/2 + 3*GPL[19]*GPL[64] + 
     GPL[32]*GPL[64] - (Pi^2*GPL[65])/2 + 3*GPL[19]*GPL[65] + 
     GPL[32]*GPL[65] - 4*GPL[32]*GPL[66] - 4*GPL[32]*GPL[67] - 
     4*GPL[19]*GPL[68] + 4*GPL[32]*GPL[68] - 12*GPL[49]*GPL[68] + 
     4*GPL[59]*GPL[68] + 8*GPL[60]*GPL[68] - 6*GPL[32]*GPL[69] - 
     (Pi^2*GPL[70])/3 - 14*GPL[19]*GPL[70] + 8*GPL[32]*GPL[70] + 
     12*GPL[49]*GPL[70] - 4*GPL[59]*GPL[70] - 8*GPL[60]*GPL[70] - 
     (Pi^2*GPL[71])/2 + 3*GPL[19]*GPL[71] + GPL[32]*GPL[71] - 
     (Pi^2*GPL[72])/2 + 3*GPL[19]*GPL[72] + GPL[32]*GPL[72] - 
     4*GPL[32]*GPL[73] - 4*GPL[32]*GPL[74] - (Pi^2*GPL[94])/3 + 
     6*GPL[19]*GPL[94] + 12*GPL[22]*GPL[94] - 6*GPL[32]*GPL[94] - 
     12*GPL[35]*GPL[94] - 24*GPL[50]*GPL[94] + 24*GPL[53]*GPL[94] + 
     12*GPL[61]*GPL[94] - 12*GPL[63]*GPL[94] + 12*GPL[68]*GPL[94] - 
     12*GPL[70]*GPL[94] - 4*GPL[22]*GPL[95] + 2*GPL[32]*GPL[95] + 
     4*GPL[50]*GPL[95] + 12*GPL[35]*GPL[96] + 4*GPL[50]*GPL[97] - 
     4*GPL[61]*GPL[97] + 4*GPL[63]*GPL[97] - 4*GPL[68]*GPL[97] + 
     4*GPL[70]*GPL[97] - 4*GPL[22]*GPL[98] + 4*GPL[32]*GPL[98] + 
     4*GPL[35]*GPL[98] - 8*GPL[37]*GPL[98] + 8*GPL[50]*GPL[98] - 
     8*GPL[61]*GPL[98] + 8*GPL[63]*GPL[98] - 8*GPL[68]*GPL[98] + 
     8*GPL[70]*GPL[98] - 7*GPL[8]*GPL[114] - 7*GPL[9]*GPL[114] + 
     4*GPL[6]*GPL[116] - 3*GPL[8]*GPL[120] - 3*GPL[9]*GPL[120] - 
     8*GPL[6]*GPL[122] - 8*GPL[6]*GPL[123] - 8*GPL[6]*GPL[130] - 
     18*GPL[5]*GPL[151] + 6*GPL[6]*GPL[151] + 9*GPL[8]*GPL[151] + 
     9*GPL[9]*GPL[151] - 2*GPL[5]*GPL[152] + 2*GPL[6]*GPL[152] - 
     4*GPL[7]*GPL[152] + GPL[8]*GPL[152] + GPL[9]*GPL[152] + 
     4*GPL[6]*GPL[190] + 4*GPL[14]*GPL[190] - 4*GPL[6]*GPL[197] - 
     4*GPL[14]*GPL[197] + 4*GPL[6]*GPL[198] + 4*GPL[14]*GPL[198] - 
     4*GPL[6]*GPL[201] - 4*GPL[14]*GPL[201] + 4*GPL[6]*GPL[202] + 
     4*GPL[14]*GPL[202] + 4*GPL[4]*GPL[205] - 4*GPL[7]*GPL[205] - 
     16*GPL[6]*GPL[206] + 8*GPL[14]*GPL[206] - 4*GPL[4]*GPL[209] + 
     16*GPL[4]*GPL[210] - 16*GPL[7]*GPL[210] + 16*GPL[6]*GPL[211] - 
     16*GPL[14]*GPL[211] - 8*GPL[6]*GPL[212] + 8*GPL[14]*GPL[212] - 
     12*GPL[4]*GPL[215] - 4*GPL[4]*GPL[218] + 4*GPL[7]*GPL[218] + 
     24*GPL[6]*GPL[219] - 24*GPL[14]*GPL[219] + 4*GPL[4]*GPL[223] - 
     12*GPL[6]*GPL[224] + 20*GPL[14]*GPL[224] + 12*GPL[6]*GPL[225] - 
     20*GPL[14]*GPL[225] - 12*GPL[6]*GPL[228] + 20*GPL[14]*GPL[228] + 
     12*GPL[6]*GPL[229] - 20*GPL[14]*GPL[229] - 4*GPL[4]*GPL[233] - 
     4*GPL[4]*GPL[240] + 4*GPL[7]*GPL[240] + 4*GPL[4]*GPL[241] - 
     8*GPL[4]*GPL[242] + 8*GPL[7]*GPL[242] + 4*GPL[4]*GPL[243] - 
     8*GPL[14]*GPL[244] + 8*GPL[14]*GPL[247] + 8*GPL[14]*GPL[248] + 
     8*GPL[14]*GPL[253] - 24*GPL[14]*GPL[254] + 4*GPL[14]*GPL[257] - 
     4*GPL[14]*GPL[258] + 4*GPL[14]*GPL[261] - 4*GPL[14]*GPL[262] - 
     8*GPL[14]*GPL[271] + 8*GPL[14]*GPL[274] + 8*GPL[14]*GPL[275] + 
     8*GPL[14]*GPL[280] - 24*GPL[14]*GPL[281] + 4*GPL[14]*GPL[284] - 
     4*GPL[14]*GPL[285] + 4*GPL[14]*GPL[288] - 4*GPL[14]*GPL[289] + 
     4*GPL[6]*GPL[332] - 4*GPL[14]*GPL[332] - 4*GPL[6]*GPL[333] + 
     4*GPL[14]*GPL[333] + 8*GPL[6]*GPL[334] - 8*GPL[14]*GPL[334] - 
     8*GPL[6]*GPL[335] + 8*GPL[14]*GPL[335] + 8*GPL[6]*GPL[336] - 
     8*GPL[14]*GPL[336] - 8*GPL[6]*GPL[337] + 8*GPL[14]*GPL[337] + 
     8*GPL[6]*GPL[338] - 8*GPL[14]*GPL[338] - 8*GPL[6]*GPL[339] + 
     8*GPL[14]*GPL[339] + 4*GPL[6]*GPL[340] - 4*GPL[14]*GPL[340] - 
     4*GPL[6]*GPL[343] + 4*GPL[14]*GPL[343] + 8*GPL[6]*GPL[344] - 
     8*GPL[14]*GPL[344] - 8*GPL[6]*GPL[347] + 8*GPL[14]*GPL[347] + 
     8*GPL[6]*GPL[350] - 8*GPL[14]*GPL[350] - 8*GPL[6]*GPL[351] + 
     8*GPL[14]*GPL[351] + 8*GPL[6]*GPL[354] - 8*GPL[14]*GPL[354] - 
     8*GPL[6]*GPL[355] + 8*GPL[14]*GPL[355] - 4*GPL[4]*GPL[364] + 
     4*GPL[7]*GPL[364] + 4*GPL[4]*GPL[365] - 16*GPL[4]*GPL[366] + 
     16*GPL[7]*GPL[366] + 12*GPL[4]*GPL[367] + 4*GPL[4]*GPL[368] - 
     4*GPL[7]*GPL[368] - 4*GPL[4]*GPL[369] + 4*GPL[4]*GPL[371] + 
     4*GPL[4]*GPL[372] - 4*GPL[7]*GPL[372] - 4*GPL[4]*GPL[373] - 
     (GPL[1]*(GPL[8]*(Pi^2 - 36*GPL[49] + 12*GPL[59] + 24*GPL[60] + 
          36*GPL[94] - 12*GPL[97] - 24*GPL[98]) + 
        GPL[9]*(Pi^2 - 36*GPL[49] + 12*GPL[59] + 24*GPL[60] + 36*GPL[94] - 
          12*GPL[97] - 24*GPL[98]) - 6*(-12*GPL[7]*GPL[49] + 
          4*GPL[4]*GPL[60] + 2*GPL[6]*(-2*GPL[22] + GPL[47] + GPL[48] - 
            2*GPL[50] + 3*GPL[54] + 3*GPL[55] + 2*GPL[85] - 2*GPL[86] - 
            2*GPL[87] + 2*GPL[88] - 2*GPL[90] - 2*GPL[91]) + 
          2*GPL[14]*(GPL[47] + GPL[48] + 2*GPL[50] - 5*GPL[54] - 5*GPL[55] + 
            2*GPL[61] - 6*GPL[63] - GPL[64] - GPL[65] + 2*GPL[68] - 
            6*GPL[70] - GPL[71] - GPL[72] - 2*GPL[85] + 2*GPL[86] + 
            2*GPL[87] - 2*GPL[88] + 2*GPL[90] + 2*GPL[91]) + 
          12*GPL[7]*GPL[94] - 4*GPL[4]*GPL[98] - 4*GPL[117] - 4*GPL[118] + 
          8*GPL[123] - 4*GPL[124] - 4*GPL[125] + 6*GPL[127] + 6*GPL[128] + 
          12*GPL[130] - 26*GPL[131] - 26*GPL[132] + 12*GPL[134] - 
          36*GPL[135] - 6*GPL[136] - 6*GPL[137] + 12*GPL[138] - 36*GPL[139] - 
          6*GPL[140] - 6*GPL[141] - 12*GPL[143] + 12*GPL[144] + 12*GPL[145] - 
          12*GPL[146] + 12*GPL[147] + 12*GPL[148] + 8*GPL[190] + 
          12*GPL[191] + 12*GPL[192] - 20*GPL[193] - 20*GPL[194] + 
          8*GPL[195] + 8*GPL[196] - 8*GPL[197] + 36*GPL[198] + 2*GPL[199] + 
          2*GPL[200] - 8*GPL[201] + 36*GPL[202] + 2*GPL[203] + 2*GPL[204] - 
          2*GPL[205] + 4*GPL[206] - 12*GPL[207] - 12*GPL[208] - 8*GPL[210] + 
          8*GPL[216] + 8*GPL[217] + 2*GPL[218] + 4*GPL[221] + 4*GPL[222] - 
          4*GPL[224] + 4*GPL[226] + 4*GPL[227] - 4*GPL[228] + 4*GPL[230] + 
          4*GPL[231] + 2*GPL[240] + 4*GPL[242] - 12*GPL[245] - 12*GPL[246] - 
          8*GPL[248] + 4*GPL[249] + 4*GPL[250] + 6*GPL[251] + 6*GPL[252] - 
          28*GPL[254] + 8*GPL[255] + 8*GPL[256] - 4*GPL[257] + 6*GPL[258] + 
          3*GPL[259] + 3*GPL[260] - 4*GPL[261] + 6*GPL[262] + 3*GPL[263] + 
          3*GPL[264] + 4*GPL[265] - 4*GPL[266] - 4*GPL[267] + 4*GPL[268] - 
          4*GPL[269] - 4*GPL[270] - 12*GPL[272] - 12*GPL[273] - 8*GPL[275] + 
          4*GPL[276] + 4*GPL[277] + 6*GPL[278] + 6*GPL[279] - 28*GPL[281] + 
          8*GPL[282] + 8*GPL[283] - 4*GPL[284] + 6*GPL[285] + 3*GPL[286] + 
          3*GPL[287] - 4*GPL[288] + 6*GPL[289] + 3*GPL[290] + 3*GPL[291] + 
          4*GPL[292] - 4*GPL[293] - 4*GPL[294] + 4*GPL[295] - 4*GPL[296] - 
          4*GPL[297] + 2*GPL[364] + 8*GPL[366] - 2*GPL[368] - 2*GPL[372] - 
          4*GPL[374])))/6 + 8*GPL[4]*GPL[374] - 8*GPL[7]*GPL[374] - 
     4*GPL[4]*GPL[375] - 8*GPL[422] + 8*GPL[423] - 8*GPL[424] + 8*GPL[425] - 
     8*GPL[426] - 4*GPL[431] - 4*GPL[433] - 16*GPL[435] + 16*GPL[436] + 
     8*GPL[437] - 8*GPL[438] + 8*GPL[439] - 8*GPL[440] + 12*GPL[442] - 
     12*GPL[443] + 12*GPL[444] - 12*GPL[445] + 12*GPL[446] + 16*GPL[448] - 
     48*GPL[449] + 24*GPL[450] - 56*GPL[451] + 52*GPL[452] - 52*GPL[453] + 
     52*GPL[454] - 52*GPL[455] - 24*GPL[457] + 24*GPL[458] + 24*GPL[459] + 
     24*GPL[460] - 72*GPL[461] + 12*GPL[462] - 12*GPL[463] + 12*GPL[464] - 
     12*GPL[465] - 24*GPL[466] + 24*GPL[467] + 24*GPL[468] + 24*GPL[469] - 
     72*GPL[470] + 12*GPL[471] - 12*GPL[472] + 12*GPL[473] - 12*GPL[474] - 
     12*GPL[476] + 12*GPL[477] - 24*GPL[478] + 24*GPL[479] - 24*GPL[480] + 
     24*GPL[481] - 24*GPL[482] + 24*GPL[483] - 12*GPL[484] + 12*GPL[485] - 
     24*GPL[486] + 24*GPL[487] - 24*GPL[488] + 24*GPL[489] - 24*GPL[490] + 
     24*GPL[491] + 7*GPL[494] + 3*GPL[495] - 3*GPL[496] - 3*GPL[497] - 
     8*GPL[572] + 24*GPL[573] + 16*GPL[574] + 40*GPL[575] - 24*GPL[576] + 
     24*GPL[577] - 24*GPL[578] + 24*GPL[579] - 40*GPL[580] + 40*GPL[581] - 
     40*GPL[582] + 40*GPL[583] - 40*GPL[584] + 16*GPL[585] - 16*GPL[586] + 
     16*GPL[587] - 16*GPL[588] + 16*GPL[589] + 24*GPL[590] - 24*GPL[591] - 
     16*GPL[592] - 32*GPL[593] + 72*GPL[594] - 4*GPL[595] + 4*GPL[596] - 
     4*GPL[597] + 4*GPL[598] + 24*GPL[599] - 24*GPL[600] - 16*GPL[601] - 
     32*GPL[602] + 72*GPL[603] - 4*GPL[604] + 4*GPL[605] - 4*GPL[606] + 
     4*GPL[607] - 2*GPL[608] - 4*GPL[609] - 8*GPL[610] + 8*GPL[612] - 
     16*GPL[613] + 24*GPL[614] - 24*GPL[615] + 24*GPL[616] - 24*GPL[617] + 
     4*GPL[618] - 4*GPL[619] + 12*GPL[629] + 16*GPL[630] - 16*GPL[631] + 
     16*GPL[632] - 16*GPL[633] + 16*GPL[634] + 2*GPL[635] + 8*GPL[636] - 
     8*GPL[641] + 8*GPL[642] - 8*GPL[643] + 8*GPL[644] - 4*GPL[645] - 
     8*GPL[648] + 8*GPL[649] - 8*GPL[651] + 8*GPL[652] - 8*GPL[653] + 
     8*GPL[654] - 8*GPL[657] + 8*GPL[658] - 8*GPL[660] + 8*GPL[661] - 
     8*GPL[662] + 8*GPL[663] - 4*GPL[664] + 16*GPL[665] + 4*GPL[666] + 
     2*GPL[683] - 4*GPL[684] - 4*GPL[685] - 8*GPL[687] - 24*GPL[689] + 
     24*GPL[690] - 24*GPL[691] + 24*GPL[692] - 24*GPL[693] + 4*GPL[694] + 
     4*GPL[695] + 16*GPL[697] - 16*GPL[698] - 8*GPL[699] + 8*GPL[700] - 
     8*GPL[701] + 8*GPL[702] + 12*GPL[703] - 12*GPL[704] + 12*GPL[705] - 
     12*GPL[706] + 12*GPL[707] - 20*GPL[708] + 24*GPL[709] + 32*GPL[711] - 
     56*GPL[712] - 16*GPL[713] + 16*GPL[714] - 16*GPL[715] + 16*GPL[716] + 
     4*GPL[717] - 4*GPL[718] - 8*GPL[719] + 12*GPL[721] - 6*GPL[722] + 
     6*GPL[723] - 6*GPL[724] + 6*GPL[725] + 4*GPL[726] - 4*GPL[727] - 
     8*GPL[728] + 12*GPL[730] - 6*GPL[731] + 6*GPL[732] - 6*GPL[733] + 
     6*GPL[734] + 4*GPL[735] - 4*GPL[736] + 8*GPL[737] - 8*GPL[738] + 
     8*GPL[739] - 8*GPL[740] + 8*GPL[741] - 8*GPL[742] + 4*GPL[743] - 
     4*GPL[744] + 8*GPL[745] - 8*GPL[746] + 8*GPL[747] - 8*GPL[748] + 
     8*GPL[749] - 8*GPL[750] - 8*GPL[752] - 24*GPL[754] + 24*GPL[755] - 
     24*GPL[756] + 24*GPL[757] - 24*GPL[758] + 4*GPL[759] + 4*GPL[760] + 
     16*GPL[762] - 16*GPL[763] - 8*GPL[764] + 8*GPL[765] - 8*GPL[766] + 
     8*GPL[767] + 12*GPL[768] - 12*GPL[769] + 12*GPL[770] - 12*GPL[771] + 
     12*GPL[772] - 20*GPL[773] + 24*GPL[774] + 32*GPL[776] - 56*GPL[777] - 
     16*GPL[778] + 16*GPL[779] - 16*GPL[780] + 16*GPL[781] + 4*GPL[782] - 
     4*GPL[783] - 8*GPL[784] + 12*GPL[786] - 6*GPL[787] + 6*GPL[788] - 
     6*GPL[789] + 6*GPL[790] + 4*GPL[791] - 4*GPL[792] - 8*GPL[793] + 
     12*GPL[795] - 6*GPL[796] + 6*GPL[797] - 6*GPL[798] + 6*GPL[799] + 
     4*GPL[800] - 4*GPL[801] + 8*GPL[802] - 8*GPL[803] + 8*GPL[804] - 
     8*GPL[805] + 8*GPL[806] - 8*GPL[807] + 4*GPL[808] - 4*GPL[809] + 
     8*GPL[810] - 8*GPL[811] + 8*GPL[812] - 8*GPL[813] + 8*GPL[814] - 
     8*GPL[815] + 2*GPL[937] + 8*GPL[938] - 4*GPL[939] + 4*GPL[940] - 
     12*GPL[941] - 2*GPL[942] + 4*GPL[943] + 4*GPL[944] - 16*GPL[945] - 
     4*GPL[946] - 2*GPL[947] + 4*GPL[948] + 4*GPL[949] + 
     (GPL[2]*(2*Pi^2*GPL[5] - 2*Pi^2*GPL[6] + 4*Pi^2*GPL[7] - Pi^2*GPL[8] - 
        Pi^2*GPL[9] - 36*Zeta[3]))/6 + 6*GPL[8]*Zeta[3] + 6*GPL[9]*Zeta[3]), 
 g[27] -> -1/4 + ep*(GPL[1]/2 + GPL[3] - GPL[4] + GPL[7]) + 
   ep^2*(Pi^2/6 + 4*GPL[3]*(GPL[4] - GPL[7]) + 
     GPL[1]*(-2*GPL[3] - 2*GPL[7] + GPL[8] + GPL[9]) - 4*GPL[4]*GPL[10] - 
     GPL[19] - 4*GPL[22] + GPL[32] - 4*GPL[34] + 4*GPL[35] + 4*GPL[50] - 
     4*GPL[53] - 2*GPL[61] + 2*GPL[63] - 2*GPL[68] + 2*GPL[70] + 4*GPL[75]) + 
   ep^3*((Pi^2*GPL[2])/2 - (Pi^2*GPL[3])/3 - (2*Pi^2*GPL[4])/3 - 
     (2*Pi^2*GPL[7])/3 + (Pi^2*GPL[8])/2 + (Pi^2*GPL[9])/2 + 
     4*GPL[3]*GPL[19] - 2*GPL[4]*GPL[19] + 4*GPL[7]*GPL[19] - 
     GPL[8]*GPL[19] - GPL[9]*GPL[19] + 14*GPL[3]*GPL[22] - 8*GPL[6]*GPL[22] - 
     6*GPL[10]*GPL[22] - 4*GPL[3]*GPL[32] + 2*GPL[4]*GPL[32] + 
     4*GPL[6]*GPL[32] - 4*GPL[7]*GPL[32] + GPL[8]*GPL[32] + GPL[9]*GPL[32] - 
     16*GPL[4]*GPL[34] + 16*GPL[7]*GPL[34] - 14*GPL[3]*GPL[35] + 
     14*GPL[10]*GPL[35] + 14*GPL[4]*GPL[40] + 8*GPL[4]*GPL[49] - 
     8*GPL[7]*GPL[49] - 16*GPL[3]*GPL[50] + 8*GPL[6]*GPL[50] + 
     8*GPL[14]*GPL[50] + 16*GPL[3]*GPL[53] - 8*GPL[4]*GPL[56] + 
     8*GPL[3]*GPL[61] - 8*GPL[14]*GPL[61] - 8*GPL[3]*GPL[63] + 
     8*GPL[14]*GPL[63] + 8*GPL[3]*GPL[68] - 8*GPL[14]*GPL[68] - 
     8*GPL[3]*GPL[70] + 8*GPL[14]*GPL[70] + 2*GPL[4]*GPL[77] + 
     8*GPL[4]*GPL[94] - 8*GPL[7]*GPL[94] - 
     (GPL[1]*(Pi^2 + 12*GPL[3]*(-2*GPL[7] + GPL[8] + GPL[9]) - 
        12*GPL[8]*GPL[14] - 12*GPL[9]*GPL[14] - 24*GPL[26] - 24*GPL[27] - 
        24*GPL[34] + 12*GPL[37] - 6*GPL[38] - 6*GPL[39] + 12*GPL[49] - 
        24*GPL[53] + 12*GPL[54] + 12*GPL[55] + 6*GPL[63] + 9*GPL[64] + 
        9*GPL[65] + 6*GPL[70] + 9*GPL[71] + 9*GPL[72] + 12*GPL[94]))/3 - 
     8*GPL[4]*GPL[96] + 2*GPL[114] - 6*GPL[116] + 2*GPL[120] + 14*GPL[122] + 
     16*GPL[130] - 16*GPL[134] + 16*GPL[135] - 16*GPL[138] + 16*GPL[139] - 
     GPL[151] - 3*GPL[152] + 8*GPL[154] + 16*GPL[158] - 16*GPL[159] + 
     8*GPL[165] - 8*GPL[166] - 4*GPL[170] + 4*GPL[171] - 4*GPL[174] + 
     4*GPL[175] - 14*GPL[178] - 4*GPL[205] + 16*GPL[206] - 16*GPL[211] - 
     16*GPL[219] + 16*GPL[220] + 8*GPL[224] - 8*GPL[225] + 8*GPL[228] - 
     8*GPL[229] + 8*GPL[232] - 8*GPL[244] + 8*GPL[247] - 4*GPL[253] - 
     4*GPL[254] + 6*GPL[257] - 6*GPL[258] + 6*GPL[261] - 6*GPL[262] - 
     8*GPL[271] + 8*GPL[274] - 4*GPL[280] - 4*GPL[281] + 6*GPL[284] - 
     6*GPL[285] + 6*GPL[288] - 6*GPL[289] + 8*GPL[298] - 16*GPL[300] - 
     2*GPL[304] - 4*GPL[364] + 8*GPL[370] + 9*Zeta[3]) + 
   ep^4*((23*Pi^4)/180 + 2*Pi^2*GPL[3]*GPL[4] + (4*Pi^2*GPL[3]*GPL[7])/3 - 
     (4*Pi^2*GPL[3]*GPL[8])/3 - (4*Pi^2*GPL[3]*GPL[9])/3 - 
     2*Pi^2*GPL[4]*GPL[10] + (4*Pi^2*GPL[8]*GPL[14])/3 + 
     (4*Pi^2*GPL[9]*GPL[14])/3 + (2*Pi^2*GPL[19])/3 + 
     4*GPL[3]*GPL[4]*GPL[19] - 16*GPL[3]*GPL[7]*GPL[19] + 
     6*GPL[3]*GPL[8]*GPL[19] + 6*GPL[3]*GPL[9]*GPL[19] - 
     4*GPL[4]*GPL[10]*GPL[19] - 6*GPL[8]*GPL[14]*GPL[19] - 
     6*GPL[9]*GPL[14]*GPL[19] + (Pi^2*GPL[20])/3 - 2*Pi^2*GPL[22] - 
     4*GPL[19]*GPL[22] + (8*Pi^2*GPL[26])/3 - 12*GPL[19]*GPL[26] + 
     (8*Pi^2*GPL[27])/3 - 12*GPL[19]*GPL[27] - (Pi^2*GPL[32])/6 - 
     4*GPL[3]*GPL[4]*GPL[32] + 6*GPL[5]*GPL[6]*GPL[32] + 
     16*GPL[3]*GPL[7]*GPL[32] - 6*GPL[6]*GPL[7]*GPL[32] - 
     6*GPL[3]*GPL[8]*GPL[32] - 6*GPL[3]*GPL[9]*GPL[32] + 
     4*GPL[4]*GPL[10]*GPL[32] - 4*GPL[7]*GPL[10]*GPL[32] - 
     6*GPL[5]*GPL[14]*GPL[32] - 6*GPL[7]*GPL[14]*GPL[32] + 
     6*GPL[8]*GPL[14]*GPL[32] + 6*GPL[9]*GPL[14]*GPL[32] + 
     4*GPL[22]*GPL[32] - 12*GPL[23]*GPL[32] - 16*GPL[25]*GPL[32] + 
     12*GPL[26]*GPL[32] + 12*GPL[27]*GPL[32] - (7*Pi^2*GPL[33])/6 + 
     (2*Pi^2*GPL[34])/3 - 16*GPL[19]*GPL[34] - 52*GPL[22]*GPL[34] + 
     16*GPL[32]*GPL[34] + 2*Pi^2*GPL[35] + 4*GPL[19]*GPL[35] - 
     4*GPL[32]*GPL[35] + 52*GPL[34]*GPL[35] + 28*GPL[22]*GPL[36] - 
     14*GPL[32]*GPL[36] - (2*Pi^2*GPL[37])/3 + 12*GPL[19]*GPL[37] - 
     2*GPL[32]*GPL[37] + (2*Pi^2*GPL[38])/3 - 4*GPL[19]*GPL[38] + 
     2*GPL[32]*GPL[38] + (2*Pi^2*GPL[39])/3 - 4*GPL[19]*GPL[39] + 
     2*GPL[32]*GPL[39] + 18*GPL[22]*GPL[40] - 46*GPL[35]*GPL[40] - 
     (4*Pi^2*GPL[49])/3 + 6*GPL[19]*GPL[49] + 28*GPL[22]*GPL[49] - 
     6*GPL[32]*GPL[49] - 28*GPL[35]*GPL[49] + (8*Pi^2*GPL[50])/3 + 
     8*GPL[19]*GPL[50] - 8*GPL[32]*GPL[50] + 64*GPL[34]*GPL[50] - 
     28*GPL[36]*GPL[50] - 28*GPL[43]*GPL[50] - 24*GPL[49]*GPL[50] - 
     8*GPL[22]*GPL[52] + 4*GPL[32]*GPL[52] + 8*GPL[50]*GPL[52] + 
     (8*Pi^2*GPL[53])/3 - 16*GPL[19]*GPL[53] + 16*GPL[32]*GPL[53] - 
     64*GPL[34]*GPL[53] + 24*GPL[49]*GPL[53] - 2*Pi^2*GPL[54] + 
     4*GPL[19]*GPL[54] - 4*GPL[32]*GPL[54] - 2*Pi^2*GPL[55] + 
     4*GPL[19]*GPL[55] - 4*GPL[32]*GPL[55] - 12*GPL[22]*GPL[56] + 
     28*GPL[35]*GPL[56] + 12*GPL[50]*GPL[59] - Pi^2*GPL[61] - 
     2*GPL[19]*GPL[61] + 2*GPL[32]*GPL[61] - 32*GPL[34]*GPL[61] + 
     28*GPL[43]*GPL[61] + 12*GPL[49]*GPL[61] - 12*GPL[59]*GPL[61] + 
     4*GPL[32]*GPL[62] - (Pi^2*GPL[63])/3 + 2*GPL[19]*GPL[63] + 
     32*GPL[34]*GPL[63] - 28*GPL[43]*GPL[63] - 12*GPL[49]*GPL[63] + 
     12*GPL[59]*GPL[63] - (7*Pi^2*GPL[64])/6 + 5*GPL[19]*GPL[64] - 
     3*GPL[32]*GPL[64] - (7*Pi^2*GPL[65])/6 + 5*GPL[19]*GPL[65] - 
     3*GPL[32]*GPL[65] - Pi^2*GPL[68] - 2*GPL[19]*GPL[68] + 
     2*GPL[32]*GPL[68] - 32*GPL[34]*GPL[68] + 28*GPL[43]*GPL[68] + 
     12*GPL[49]*GPL[68] - 12*GPL[59]*GPL[68] + 4*GPL[32]*GPL[69] - 
     (Pi^2*GPL[70])/3 + 2*GPL[19]*GPL[70] + 32*GPL[34]*GPL[70] - 
     28*GPL[43]*GPL[70] - 12*GPL[49]*GPL[70] + 12*GPL[59]*GPL[70] - 
     (7*Pi^2*GPL[71])/6 + 5*GPL[19]*GPL[71] - 3*GPL[32]*GPL[71] - 
     (7*Pi^2*GPL[72])/6 + 5*GPL[19]*GPL[72] - 3*GPL[32]*GPL[72] + 
     2*Pi^2*GPL[75] + 4*GPL[19]*GPL[75] - 4*GPL[22]*GPL[75] - 
     4*GPL[32]*GPL[75] + 4*GPL[35]*GPL[75] - 16*GPL[50]*GPL[75] + 
     16*GPL[53]*GPL[75] + 8*GPL[61]*GPL[75] - 8*GPL[63]*GPL[75] + 
     8*GPL[68]*GPL[75] - 8*GPL[70]*GPL[75] - 8*GPL[22]*GPL[76] + 
     4*GPL[32]*GPL[76] + 8*GPL[50]*GPL[76] + 6*GPL[22]*GPL[77] - 
     10*GPL[35]*GPL[77] + 8*GPL[50]*GPL[78] - 8*GPL[61]*GPL[78] + 
     8*GPL[63]*GPL[78] - 8*GPL[68]*GPL[78] + 8*GPL[70]*GPL[78] - 
     (4*Pi^2*GPL[94])/3 + 6*GPL[19]*GPL[94] + 28*GPL[22]*GPL[94] - 
     6*GPL[32]*GPL[94] - 28*GPL[35]*GPL[94] - 24*GPL[50]*GPL[94] + 
     24*GPL[53]*GPL[94] + 12*GPL[61]*GPL[94] - 12*GPL[63]*GPL[94] + 
     12*GPL[68]*GPL[94] - 12*GPL[70]*GPL[94] - 12*GPL[22]*GPL[95] + 
     6*GPL[32]*GPL[95] + 12*GPL[50]*GPL[95] - 12*GPL[22]*GPL[96] + 
     28*GPL[35]*GPL[96] + 8*GPL[50]*GPL[97] - 8*GPL[61]*GPL[97] + 
     8*GPL[63]*GPL[97] - 8*GPL[68]*GPL[97] + 8*GPL[70]*GPL[97] - 
     8*GPL[3]*GPL[114] + 6*GPL[4]*GPL[114] - 8*GPL[7]*GPL[114] + 
     GPL[8]*GPL[114] + GPL[9]*GPL[114] + 18*GPL[3]*GPL[116] - 
     12*GPL[6]*GPL[116] - 6*GPL[10]*GPL[116] - 6*GPL[3]*GPL[120] + 
     2*GPL[4]*GPL[120] + 6*GPL[6]*GPL[120] - 8*GPL[7]*GPL[120] + 
     2*GPL[8]*GPL[120] + 2*GPL[9]*GPL[120] - 46*GPL[3]*GPL[122] + 
     28*GPL[6]*GPL[122] + 18*GPL[10]*GPL[122] - 56*GPL[3]*GPL[130] + 
     24*GPL[6]*GPL[130] + 8*GPL[10]*GPL[130] + 24*GPL[14]*GPL[130] + 
     56*GPL[3]*GPL[134] - 24*GPL[6]*GPL[134] - 8*GPL[10]*GPL[134] - 
     24*GPL[14]*GPL[134] - 56*GPL[3]*GPL[135] + 24*GPL[6]*GPL[135] + 
     8*GPL[10]*GPL[135] + 24*GPL[14]*GPL[135] + 56*GPL[3]*GPL[138] - 
     24*GPL[6]*GPL[138] - 8*GPL[10]*GPL[138] - 24*GPL[14]*GPL[138] - 
     56*GPL[3]*GPL[139] + 24*GPL[6]*GPL[139] + 8*GPL[10]*GPL[139] + 
     24*GPL[14]*GPL[139] + 6*GPL[3]*GPL[151] - 4*GPL[4]*GPL[151] - 
     6*GPL[6]*GPL[151] + 4*GPL[7]*GPL[151] - GPL[8]*GPL[151] - 
     GPL[9]*GPL[151] + 8*GPL[3]*GPL[152] - 4*GPL[4]*GPL[152] - 
     8*GPL[6]*GPL[152] + 12*GPL[7]*GPL[152] - 3*GPL[8]*GPL[152] - 
     3*GPL[9]*GPL[152] - 22*GPL[3]*GPL[154] + 22*GPL[10]*GPL[154] + 
     64*GPL[4]*GPL[158] - 64*GPL[7]*GPL[158] + 50*GPL[3]*GPL[159] - 
     50*GPL[10]*GPL[159] - 52*GPL[4]*GPL[163] - 28*GPL[4]*GPL[164] + 
     28*GPL[7]*GPL[164] - 16*GPL[3]*GPL[165] + 16*GPL[10]*GPL[165] + 
     16*GPL[3]*GPL[166] - 16*GPL[10]*GPL[166] + 28*GPL[4]*GPL[169] + 
     8*GPL[3]*GPL[170] - 8*GPL[10]*GPL[170] - 8*GPL[3]*GPL[171] + 
     8*GPL[10]*GPL[171] + 8*GPL[3]*GPL[174] - 8*GPL[10]*GPL[174] - 
     8*GPL[3]*GPL[175] + 8*GPL[10]*GPL[175] - 10*GPL[4]*GPL[179] - 
     28*GPL[4]*GPL[186] + 28*GPL[7]*GPL[186] + 28*GPL[4]*GPL[187] - 
     12*GPL[6]*GPL[190] + 12*GPL[14]*GPL[190] + 12*GPL[6]*GPL[197] - 
     12*GPL[14]*GPL[197] - 12*GPL[6]*GPL[198] + 12*GPL[14]*GPL[198] + 
     12*GPL[6]*GPL[201] - 12*GPL[14]*GPL[201] - 12*GPL[6]*GPL[202] + 
     12*GPL[14]*GPL[202] + 4*GPL[4]*GPL[205] - 4*GPL[7]*GPL[205] - 
     56*GPL[3]*GPL[206] + 24*GPL[6]*GPL[206] + 8*GPL[10]*GPL[206] + 
     24*GPL[14]*GPL[206] - 4*GPL[4]*GPL[209] - 32*GPL[4]*GPL[210] + 
     32*GPL[7]*GPL[210] + 56*GPL[3]*GPL[211] - 28*GPL[6]*GPL[211] - 
     28*GPL[14]*GPL[211] + 28*GPL[4]*GPL[215] + 8*GPL[4]*GPL[218] - 
     8*GPL[7]*GPL[218] + 64*GPL[3]*GPL[219] - 24*GPL[6]*GPL[219] - 
     16*GPL[10]*GPL[219] - 24*GPL[14]*GPL[219] - 64*GPL[3]*GPL[220] - 
     8*GPL[4]*GPL[223] - 32*GPL[3]*GPL[224] + 12*GPL[6]*GPL[224] + 
     8*GPL[10]*GPL[224] + 12*GPL[14]*GPL[224] + 32*GPL[3]*GPL[225] - 
     12*GPL[6]*GPL[225] - 8*GPL[10]*GPL[225] - 12*GPL[14]*GPL[225] - 
     32*GPL[3]*GPL[228] + 12*GPL[6]*GPL[228] + 8*GPL[10]*GPL[228] + 
     12*GPL[14]*GPL[228] + 32*GPL[3]*GPL[229] - 12*GPL[6]*GPL[229] - 
     8*GPL[10]*GPL[229] - 12*GPL[14]*GPL[229] + 4*GPL[4]*GPL[233] + 
     12*GPL[4]*GPL[240] - 12*GPL[7]*GPL[240] - 12*GPL[4]*GPL[241] + 
     28*GPL[3]*GPL[244] - 28*GPL[14]*GPL[244] - 28*GPL[3]*GPL[247] + 
     28*GPL[14]*GPL[247] + 4*GPL[3]*GPL[253] - 4*GPL[14]*GPL[253] + 
     24*GPL[3]*GPL[254] - 24*GPL[14]*GPL[254] - 16*GPL[3]*GPL[257] + 
     16*GPL[14]*GPL[257] + 16*GPL[3]*GPL[258] - 16*GPL[14]*GPL[258] - 
     16*GPL[3]*GPL[261] + 16*GPL[14]*GPL[261] + 16*GPL[3]*GPL[262] - 
     16*GPL[14]*GPL[262] + 28*GPL[3]*GPL[271] - 28*GPL[14]*GPL[271] - 
     28*GPL[3]*GPL[274] + 28*GPL[14]*GPL[274] + 4*GPL[3]*GPL[280] - 
     4*GPL[14]*GPL[280] + 24*GPL[3]*GPL[281] - 24*GPL[14]*GPL[281] - 
     16*GPL[3]*GPL[284] + 16*GPL[14]*GPL[284] + 16*GPL[3]*GPL[285] - 
     16*GPL[14]*GPL[285] - 16*GPL[3]*GPL[288] + 16*GPL[14]*GPL[288] + 
     16*GPL[3]*GPL[289] - 16*GPL[14]*GPL[289] - 8*GPL[4]*GPL[298] + 
     8*GPL[7]*GPL[298] + 8*GPL[4]*GPL[299] - 4*GPL[4]*GPL[301] + 
     8*GPL[4]*GPL[302] - 8*GPL[7]*GPL[302] - 8*GPL[4]*GPL[303] + 
     2*GPL[4]*GPL[305] + 8*GPL[4]*GPL[306] - 8*GPL[7]*GPL[306] - 
     8*GPL[4]*GPL[307] + 4*GPL[4]*GPL[364] - 4*GPL[7]*GPL[364] - 
     4*GPL[4]*GPL[365] - 32*GPL[4]*GPL[366] + 32*GPL[7]*GPL[366] + 
     28*GPL[4]*GPL[367] + 12*GPL[4]*GPL[368] - 12*GPL[7]*GPL[368] - 
     12*GPL[4]*GPL[369] + 4*GPL[4]*GPL[371] + 8*GPL[4]*GPL[372] - 
     8*GPL[7]*GPL[372] - 8*GPL[4]*GPL[373] - 4*GPL[415] - 6*GPL[417] + 
     2*GPL[418] + 18*GPL[420] + 56*GPL[422] - 56*GPL[423] + 56*GPL[424] - 
     56*GPL[425] + 56*GPL[426] - 4*GPL[428] - 2*GPL[429] + 22*GPL[431] - 
     50*GPL[433] + 16*GPL[435] - 16*GPL[436] - 8*GPL[437] + 8*GPL[438] - 
     8*GPL[439] + 8*GPL[440] + 24*GPL[442] - 24*GPL[443] + 24*GPL[444] - 
     24*GPL[445] + 24*GPL[446] + 56*GPL[448] - 56*GPL[449] - 64*GPL[451] + 
     32*GPL[452] - 32*GPL[453] + 32*GPL[454] - 32*GPL[455] - 56*GPL[457] + 
     56*GPL[458] - 8*GPL[460] - 48*GPL[461] + 32*GPL[462] - 32*GPL[463] + 
     32*GPL[464] - 32*GPL[465] - 56*GPL[466] + 56*GPL[467] - 8*GPL[469] - 
     48*GPL[470] + 32*GPL[471] - 32*GPL[472] + 32*GPL[473] - 32*GPL[474] + 
     GPL[494] - 4*GPL[495] + 5*GPL[496] + 7*GPL[497] + 14*GPL[499] - 
     28*GPL[501] - 4*GPL[502] + 8*GPL[503] - 12*GPL[504] + 12*GPL[505] - 
     12*GPL[506] + 12*GPL[507] - 28*GPL[510] - 64*GPL[511] + 64*GPL[512] - 
     16*GPL[514] + 16*GPL[515] + 8*GPL[516] - 8*GPL[517] + 8*GPL[518] - 
     8*GPL[519] + 52*GPL[520] + 14*GPL[521] + 8*GPL[522] - 24*GPL[523] - 
     8*GPL[524] - 16*GPL[525] + 48*GPL[526] + 4*GPL[527] - 4*GPL[528] + 
     4*GPL[529] - 4*GPL[530] - 28*GPL[531] - 12*GPL[532] + 12*GPL[533] + 
     4*GPL[534] - 16*GPL[536] + 8*GPL[537] - 8*GPL[538] + 8*GPL[539] - 
     8*GPL[540] - 12*GPL[541] + 12*GPL[542] + 4*GPL[543] - 16*GPL[545] + 
     8*GPL[546] - 8*GPL[547] + 8*GPL[548] - 8*GPL[549] - 28*GPL[550] + 
     56*GPL[551] + 10*GPL[552] + 14*GPL[569] - 28*GPL[570] - 8*GPL[608] + 
     24*GPL[609] + 16*GPL[610] - 56*GPL[611] - 64*GPL[613] + 64*GPL[614] - 
     64*GPL[615] + 64*GPL[616] - 64*GPL[617] + 4*GPL[618] + 14*GPL[619] - 
     32*GPL[620] + 64*GPL[621] - 32*GPL[623] + 32*GPL[624] + 16*GPL[625] - 
     16*GPL[626] + 16*GPL[627] - 16*GPL[628] - 28*GPL[629] - 4*GPL[635] - 
     64*GPL[636] + 64*GPL[637] + 64*GPL[639] - 64*GPL[640] - 32*GPL[641] + 
     32*GPL[642] - 32*GPL[643] + 32*GPL[644] + 8*GPL[645] + 32*GPL[646] - 
     32*GPL[647] + 16*GPL[649] + 16*GPL[650] - 24*GPL[651] + 24*GPL[652] - 
     24*GPL[653] + 24*GPL[654] + 32*GPL[655] - 32*GPL[656] + 16*GPL[658] + 
     16*GPL[659] - 24*GPL[660] + 24*GPL[661] - 24*GPL[662] + 24*GPL[663] + 
     16*GPL[664] - 32*GPL[665] - 4*GPL[666] - 6*GPL[683] + 12*GPL[684] - 
     14*GPL[686] + 28*GPL[687] + 4*GPL[688] - 8*GPL[689] + 12*GPL[690] - 
     12*GPL[691] + 12*GPL[692] - 12*GPL[693] + 14*GPL[694] - 32*GPL[695] + 
     8*GPL[697] - 8*GPL[698] - 4*GPL[699] + 4*GPL[700] - 4*GPL[701] + 
     4*GPL[702] - 8*GPL[703] + 8*GPL[704] - 8*GPL[705] + 8*GPL[706] - 
     8*GPL[707] - 2*GPL[708] + 12*GPL[709] + 4*GPL[710] + 8*GPL[711] + 
     8*GPL[712] - 4*GPL[713] + 4*GPL[714] - 4*GPL[715] + 4*GPL[716] + 
     20*GPL[717] - 20*GPL[718] - 4*GPL[719] + 4*GPL[720] + 20*GPL[721] - 
     14*GPL[722] + 14*GPL[723] - 14*GPL[724] + 14*GPL[725] + 20*GPL[726] - 
     20*GPL[727] - 4*GPL[728] + 4*GPL[729] + 20*GPL[730] - 14*GPL[731] + 
     14*GPL[732] - 14*GPL[733] + 14*GPL[734] - 14*GPL[751] + 28*GPL[752] + 
     4*GPL[753] - 8*GPL[754] + 12*GPL[755] - 12*GPL[756] + 12*GPL[757] - 
     12*GPL[758] + 14*GPL[759] - 32*GPL[760] + 8*GPL[762] - 8*GPL[763] - 
     4*GPL[764] + 4*GPL[765] - 4*GPL[766] + 4*GPL[767] - 8*GPL[768] + 
     8*GPL[769] - 8*GPL[770] + 8*GPL[771] - 8*GPL[772] - 2*GPL[773] + 
     12*GPL[774] + 4*GPL[775] + 8*GPL[776] + 8*GPL[777] - 4*GPL[778] + 
     4*GPL[779] - 4*GPL[780] + 4*GPL[781] + 20*GPL[782] - 20*GPL[783] - 
     4*GPL[784] + 4*GPL[785] + 20*GPL[786] - 14*GPL[787] + 14*GPL[788] - 
     14*GPL[789] + 14*GPL[790] + 20*GPL[791] - 20*GPL[792] - 4*GPL[793] + 
     4*GPL[794] + 20*GPL[795] - 14*GPL[796] + 14*GPL[797] - 14*GPL[798] + 
     14*GPL[799] + 16*GPL[816] - 32*GPL[817] - 8*GPL[818] - 28*GPL[819] + 
     64*GPL[820] + 4*GPL[821] - 4*GPL[822] + 8*GPL[823] - 4*GPL[824] + 
     8*GPL[825] - 2*GPL[826] - 4*GPL[827] + 8*GPL[828] - 8*GPL[937] + 
     16*GPL[938] + 4*GPL[939] + 14*GPL[940] - 28*GPL[941] - 6*GPL[942] + 
     12*GPL[943] + 16*GPL[944] - 32*GPL[945] - 4*GPL[946] - 4*GPL[947] + 
     8*GPL[948] - (GPL[2]*(8*Pi^2*GPL[3] - 4*Pi^2*GPL[4] - 8*Pi^2*GPL[6] + 
        12*Pi^2*GPL[7] - 3*Pi^2*GPL[8] - 3*Pi^2*GPL[9] - 36*Zeta[3]))/6 + 
     GPL[1]*(-1/3*(Pi^2*GPL[4]) + (4*Pi^2*GPL[7])/3 - (Pi^2*GPL[8])/6 - 
       (Pi^2*GPL[9])/6 + 12*GPL[6]*GPL[26] + 4*GPL[10]*GPL[26] + 
       12*GPL[14]*GPL[26] + 12*GPL[6]*GPL[27] + 4*GPL[10]*GPL[27] + 
       12*GPL[14]*GPL[27] - 32*GPL[7]*GPL[34] + 16*GPL[8]*GPL[34] + 
       16*GPL[9]*GPL[34] - 8*GPL[10]*GPL[37] + 4*GPL[10]*GPL[38] + 
       4*GPL[10]*GPL[39] - 14*GPL[8]*GPL[43] - 14*GPL[9]*GPL[43] - 
       6*GPL[6]*GPL[47] + 6*GPL[14]*GPL[47] - 6*GPL[6]*GPL[48] + 
       6*GPL[14]*GPL[48] + 12*GPL[7]*GPL[49] - 6*GPL[8]*GPL[49] - 
       6*GPL[9]*GPL[49] - 6*GPL[6]*GPL[54] - 4*GPL[10]*GPL[54] - 
       6*GPL[14]*GPL[54] - 6*GPL[6]*GPL[55] - 4*GPL[10]*GPL[55] - 
       6*GPL[14]*GPL[55] + 6*GPL[8]*GPL[59] + 6*GPL[9]*GPL[59] - 
       12*GPL[14]*GPL[63] - 8*GPL[14]*GPL[64] - 8*GPL[14]*GPL[65] - 
       12*GPL[14]*GPL[70] - 8*GPL[14]*GPL[71] - 8*GPL[14]*GPL[72] + 
       GPL[3]*((2*Pi^2)/3 - 28*GPL[26] - 28*GPL[27] + 8*GPL[37] - 4*GPL[38] - 
         4*GPL[39] - 32*GPL[53] + 16*GPL[54] + 16*GPL[55] + 12*GPL[63] + 
         8*GPL[64] + 8*GPL[65] + 12*GPL[70] + 8*GPL[71] + 8*GPL[72]) + 
       8*GPL[7]*GPL[75] - 4*GPL[8]*GPL[75] - 4*GPL[9]*GPL[75] + 
       4*GPL[8]*GPL[78] + 4*GPL[9]*GPL[78] + 12*GPL[7]*GPL[94] - 
       6*GPL[8]*GPL[94] - 6*GPL[9]*GPL[94] + 4*GPL[8]*GPL[97] + 
       4*GPL[9]*GPL[97] + 28*GPL[117] + 28*GPL[118] - 8*GPL[123] + 
       4*GPL[124] + 4*GPL[125] + 12*GPL[127] + 12*GPL[128] - 16*GPL[131] - 
       16*GPL[132] - 24*GPL[135] - 16*GPL[136] - 16*GPL[137] - 24*GPL[139] - 
       16*GPL[140] - 16*GPL[141] - 2*GPL[154] + 6*GPL[155] + 6*GPL[156] - 
       32*GPL[158] + 8*GPL[160] - 4*GPL[161] - 4*GPL[162] + 14*GPL[164] - 
       4*GPL[165] + 24*GPL[166] - 2*GPL[167] - 2*GPL[168] + 2*GPL[170] - 
       8*GPL[171] - 4*GPL[172] - 4*GPL[173] + 2*GPL[174] - 8*GPL[175] - 
       4*GPL[176] - 4*GPL[177] + 14*GPL[186] - 2*GPL[205] - 32*GPL[207] - 
       32*GPL[208] + 16*GPL[210] + 16*GPL[212] - 8*GPL[213] - 8*GPL[214] - 
       4*GPL[218] - 32*GPL[220] + 16*GPL[221] + 16*GPL[222] + 8*GPL[225] + 
       12*GPL[226] + 12*GPL[227] + 8*GPL[229] + 12*GPL[230] + 12*GPL[231] - 
       6*GPL[240] + 2*GPL[244] - 6*GPL[245] - 6*GPL[246] - 4*GPL[248] + 
       2*GPL[249] + 2*GPL[250] - 4*GPL[251] - 4*GPL[252] + 2*GPL[253] + 
       4*GPL[254] + 2*GPL[255] + 2*GPL[256] - 2*GPL[257] + 10*GPL[258] + 
       7*GPL[259] + 7*GPL[260] - 2*GPL[261] + 10*GPL[262] + 7*GPL[263] + 
       7*GPL[264] + 2*GPL[271] - 6*GPL[272] - 6*GPL[273] - 4*GPL[275] + 
       2*GPL[276] + 2*GPL[277] - 4*GPL[278] - 4*GPL[279] + 2*GPL[280] + 
       4*GPL[281] + 2*GPL[282] + 2*GPL[283] - 2*GPL[284] + 10*GPL[285] + 
       7*GPL[286] + 7*GPL[287] - 2*GPL[288] + 10*GPL[289] + 7*GPL[290] + 
       7*GPL[291] + 4*GPL[298] - 4*GPL[302] - 4*GPL[306] - 2*GPL[364] + 
       16*GPL[366] - 6*GPL[368] - 4*GPL[372] - 18*Zeta[3]) - 
     22*GPL[3]*Zeta[3] + 10*GPL[4]*Zeta[3] - 36*GPL[7]*Zeta[3] + 
     6*GPL[8]*Zeta[3] + 6*GPL[9]*Zeta[3])}


GPLs=
<|GPL[1] -> G[0, x1], GPL[2] -> G[1, x1], GPL[3] -> G[-1, y], 
 GPL[4] -> G[-1, z], GPL[5] -> G[-(-x1), z], GPL[6] -> G[-x1, y], 
 GPL[7] -> G[-x1, z], GPL[8] -> G[Sqrt[x1], z], GPL[9] -> G[-Sqrt[x1], z], 
 GPL[10] -> G[z, y], GPL[11] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), z], 
 GPL[12] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), z], 
 GPL[13] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), z], 
 GPL[14] -> G[-(z^2/x1), y], 
 GPL[15] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), y], 
 GPL[16] -> G[(I/2)*(I + Sqrt[3])*x1, z], 
 GPL[17] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, z], 
 GPL[18] -> G[(-x1^2 - x1*z - z^2)/x1, y], GPL[19] -> G[0, 0, x1], 
 GPL[20] -> G[0, 1, x1], GPL[21] -> G[0, -1, y], GPL[22] -> G[0, -1, z], 
 GPL[23] -> G[0, -(-x1), z], GPL[24] -> G[0, -x1, y], 
 GPL[25] -> G[0, -x1, z], GPL[26] -> G[0, Sqrt[x1], z], 
 GPL[27] -> G[0, -Sqrt[x1], z], GPL[28] -> G[0, z, y], 
 GPL[29] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), z], 
 GPL[30] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), z], 
 GPL[31] -> G[0, -(z^2/x1), y], GPL[32] -> G[1, 0, x1], 
 GPL[33] -> G[1, 1, x1], GPL[34] -> G[-1, -1, y], GPL[35] -> G[-1, -1, z], 
 GPL[36] -> G[-1, -x1, y], GPL[37] -> G[-1, -x1, z], 
 GPL[38] -> G[-1, Sqrt[x1], z], GPL[39] -> G[-1, -Sqrt[x1], z], 
 GPL[40] -> G[-1, z, y], GPL[41] -> 
  G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), z], 
 GPL[42] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), z], 
 GPL[43] -> G[-1, -(z^2/x1), y], 
 GPL[44] -> G[-1, -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), y], 
 GPL[45] -> G[-(-x1), -(-x1), z], GPL[46] -> G[-(-x1), -x1, z], 
 GPL[47] -> G[-(-x1), Sqrt[x1], z], GPL[48] -> G[-(-x1), -Sqrt[x1], z], 
 GPL[49] -> G[-x1, -1, y], GPL[50] -> G[-x1, -1, z], 
 GPL[51] -> G[-x1, -(-x1), z], GPL[52] -> G[-x1, -x1, y], 
 GPL[53] -> G[-x1, -x1, z], GPL[54] -> G[-x1, Sqrt[x1], z], 
 GPL[55] -> G[-x1, -Sqrt[x1], z], GPL[56] -> G[-x1, z, y], 
 GPL[57] -> G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), z], 
 GPL[58] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), z], 
 GPL[59] -> G[-x1, -(z^2/x1), y], 
 GPL[60] -> G[-x1, -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), y], 
 GPL[61] -> G[Sqrt[x1], -1, z], GPL[62] -> G[Sqrt[x1], -(-x1), z], 
 GPL[63] -> G[Sqrt[x1], -x1, z], GPL[64] -> G[Sqrt[x1], Sqrt[x1], z], 
 GPL[65] -> G[Sqrt[x1], -Sqrt[x1], z], 
 GPL[66] -> G[Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), z], 
 GPL[67] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), z], 
 GPL[68] -> G[-Sqrt[x1], -1, z], GPL[69] -> G[-Sqrt[x1], -(-x1), z], 
 GPL[70] -> G[-Sqrt[x1], -x1, z], GPL[71] -> G[-Sqrt[x1], Sqrt[x1], z], 
 GPL[72] -> G[-Sqrt[x1], -Sqrt[x1], z], 
 GPL[73] -> G[-Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), z], 
 GPL[74] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), z], 
 GPL[75] -> G[z, -1, y], GPL[76] -> G[z, -x1, y], GPL[77] -> G[z, z, y], 
 GPL[78] -> G[z, -(z^2/x1), y], 
 GPL[79] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, z], 
 GPL[80] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, z], 
 GPL[81] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], z], 
 GPL[82] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -Sqrt[x1], z], 
 GPL[83] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), z], 
 GPL[84] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), z], 
 GPL[85] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, z], 
 GPL[86] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], z], 
 GPL[87] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], z], 
 GPL[88] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, z], 
 GPL[89] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, z], 
 GPL[90] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], z], 
 GPL[91] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], z], 
 GPL[92] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), z], 
 GPL[93] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), z], 
 GPL[94] -> G[-(z^2/x1), -1, y], GPL[95] -> G[-(z^2/x1), -x1, y], 
 GPL[96] -> G[-(z^2/x1), z, y], GPL[97] -> G[-(z^2/x1), -(z^2/x1), y], 
 GPL[98] -> G[-(z^2/x1), -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), y], 
 GPL[99] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -1, y], 
 GPL[100] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -x1, y], 
 GPL[101] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, y], 
 GPL[102] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -(z^2/x1), y], 
 GPL[103] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), 
   -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), y], 
 GPL[104] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, z], 
 GPL[105] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), z], 
 GPL[106] -> G[(I/2)*(I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), z], GPL[107] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, z], 
 GPL[108] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), z], 
 GPL[109] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), z], GPL[110] -> G[(-x1^2 - x1*z - z^2)/x1, -x1, y], 
 GPL[111] -> G[(-x1^2 - x1*z - z^2)/x1, z, y], 
 GPL[112] -> G[(-x1^2 - x1*z - z^2)/x1, -(z^2/x1), y], 
 GPL[113] -> G[(-x1^2 - x1*z - z^2)/x1, 
   -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), y], 
 GPL[114] -> G[0, 0, 0, x1], GPL[115] -> G[0, 0, -1, y], 
 GPL[116] -> G[0, 0, -1, z], GPL[117] -> G[0, 0, Sqrt[x1], z], 
 GPL[118] -> G[0, 0, -Sqrt[x1], z], GPL[119] -> G[0, 0, z, y], 
 GPL[120] -> G[0, 1, 0, x1], GPL[121] -> G[0, -1, -1, y], 
 GPL[122] -> G[0, -1, -1, z], GPL[123] -> G[0, -1, -x1, z], 
 GPL[124] -> G[0, -1, Sqrt[x1], z], GPL[125] -> G[0, -1, -Sqrt[x1], z], 
 GPL[126] -> G[0, -1, z, y], GPL[127] -> G[0, -(-x1), Sqrt[x1], z], 
 GPL[128] -> G[0, -(-x1), -Sqrt[x1], z], GPL[129] -> G[0, -x1, -1, y], 
 GPL[130] -> G[0, -x1, -1, z], GPL[131] -> G[0, -x1, Sqrt[x1], z], 
 GPL[132] -> G[0, -x1, -Sqrt[x1], z], GPL[133] -> G[0, -x1, z, y], 
 GPL[134] -> G[0, Sqrt[x1], -1, z], GPL[135] -> G[0, Sqrt[x1], -x1, z], 
 GPL[136] -> G[0, Sqrt[x1], Sqrt[x1], z], 
 GPL[137] -> G[0, Sqrt[x1], -Sqrt[x1], z], 
 GPL[138] -> G[0, -Sqrt[x1], -1, z], GPL[139] -> G[0, -Sqrt[x1], -x1, z], 
 GPL[140] -> G[0, -Sqrt[x1], Sqrt[x1], z], 
 GPL[141] -> G[0, -Sqrt[x1], -Sqrt[x1], z], GPL[142] -> G[0, z, -1, y], 
 GPL[143] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, z], 
 GPL[144] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], z], 
 GPL[145] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], z], 
 GPL[146] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, z], 
 GPL[147] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], z], 
 GPL[148] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], z], 
 GPL[149] -> G[0, -(z^2/x1), -1, y], GPL[150] -> G[0, -(z^2/x1), z, y], 
 GPL[151] -> G[1, 0, 0, x1], GPL[152] -> G[1, 1, 0, x1], 
 GPL[153] -> G[-1, 0, -1, y], GPL[154] -> G[-1, 0, -1, z], 
 GPL[155] -> G[-1, 0, Sqrt[x1], z], GPL[156] -> G[-1, 0, -Sqrt[x1], z], 
 GPL[157] -> G[-1, 0, z, y], GPL[158] -> G[-1, -1, -1, y], 
 GPL[159] -> G[-1, -1, -1, z], GPL[160] -> G[-1, -1, -x1, z], 
 GPL[161] -> G[-1, -1, Sqrt[x1], z], GPL[162] -> G[-1, -1, -Sqrt[x1], z], 
 GPL[163] -> G[-1, -1, z, y], GPL[164] -> G[-1, -x1, -1, y], 
 GPL[165] -> G[-1, -x1, -1, z], GPL[166] -> G[-1, -x1, -x1, z], 
 GPL[167] -> G[-1, -x1, Sqrt[x1], z], GPL[168] -> G[-1, -x1, -Sqrt[x1], z], 
 GPL[169] -> G[-1, -x1, z, y], GPL[170] -> G[-1, Sqrt[x1], -1, z], 
 GPL[171] -> G[-1, Sqrt[x1], -x1, z], 
 GPL[172] -> G[-1, Sqrt[x1], Sqrt[x1], z], 
 GPL[173] -> G[-1, Sqrt[x1], -Sqrt[x1], z], 
 GPL[174] -> G[-1, -Sqrt[x1], -1, z], GPL[175] -> G[-1, -Sqrt[x1], -x1, z], 
 GPL[176] -> G[-1, -Sqrt[x1], Sqrt[x1], z], 
 GPL[177] -> G[-1, -Sqrt[x1], -Sqrt[x1], z], GPL[178] -> G[-1, z, -1, y], 
 GPL[179] -> G[-1, z, z, y], GPL[180] -> 
  G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, z], 
 GPL[181] -> G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], z], 
 GPL[182] -> G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], z], 
 GPL[183] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, z], 
 GPL[184] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], z], 
 GPL[185] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], z], 
 GPL[186] -> G[-1, -(z^2/x1), -1, y], GPL[187] -> G[-1, -(z^2/x1), z, y], 
 GPL[188] -> G[-1, -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -1, y], 
 GPL[189] -> G[-1, -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, y], 
 GPL[190] -> G[-(-x1), 0, -1, z], GPL[191] -> G[-(-x1), 0, Sqrt[x1], z], 
 GPL[192] -> G[-(-x1), 0, -Sqrt[x1], z], 
 GPL[193] -> G[-(-x1), -(-x1), Sqrt[x1], z], 
 GPL[194] -> G[-(-x1), -(-x1), -Sqrt[x1], z], 
 GPL[195] -> G[-(-x1), -x1, Sqrt[x1], z], 
 GPL[196] -> G[-(-x1), -x1, -Sqrt[x1], z], 
 GPL[197] -> G[-(-x1), Sqrt[x1], -1, z], 
 GPL[198] -> G[-(-x1), Sqrt[x1], -x1, z], 
 GPL[199] -> G[-(-x1), Sqrt[x1], Sqrt[x1], z], 
 GPL[200] -> G[-(-x1), Sqrt[x1], -Sqrt[x1], z], 
 GPL[201] -> G[-(-x1), -Sqrt[x1], -1, z], 
 GPL[202] -> G[-(-x1), -Sqrt[x1], -x1, z], 
 GPL[203] -> G[-(-x1), -Sqrt[x1], Sqrt[x1], z], 
 GPL[204] -> G[-(-x1), -Sqrt[x1], -Sqrt[x1], z], 
 GPL[205] -> G[-x1, 0, -1, y], GPL[206] -> G[-x1, 0, -1, z], 
 GPL[207] -> G[-x1, 0, Sqrt[x1], z], GPL[208] -> G[-x1, 0, -Sqrt[x1], z], 
 GPL[209] -> G[-x1, 0, z, y], GPL[210] -> G[-x1, -1, -1, y], 
 GPL[211] -> G[-x1, -1, -1, z], GPL[212] -> G[-x1, -1, -x1, z], 
 GPL[213] -> G[-x1, -1, Sqrt[x1], z], GPL[214] -> G[-x1, -1, -Sqrt[x1], z], 
 GPL[215] -> G[-x1, -1, z, y], GPL[216] -> G[-x1, -(-x1), Sqrt[x1], z], 
 GPL[217] -> G[-x1, -(-x1), -Sqrt[x1], z], GPL[218] -> G[-x1, -x1, -1, y], 
 GPL[219] -> G[-x1, -x1, -1, z], GPL[220] -> G[-x1, -x1, -x1, z], 
 GPL[221] -> G[-x1, -x1, Sqrt[x1], z], GPL[222] -> G[-x1, -x1, -Sqrt[x1], z], 
 GPL[223] -> G[-x1, -x1, z, y], GPL[224] -> G[-x1, Sqrt[x1], -1, z], 
 GPL[225] -> G[-x1, Sqrt[x1], -x1, z], 
 GPL[226] -> G[-x1, Sqrt[x1], Sqrt[x1], z], 
 GPL[227] -> G[-x1, Sqrt[x1], -Sqrt[x1], z], 
 GPL[228] -> G[-x1, -Sqrt[x1], -1, z], GPL[229] -> G[-x1, -Sqrt[x1], -x1, z], 
 GPL[230] -> G[-x1, -Sqrt[x1], Sqrt[x1], z], 
 GPL[231] -> G[-x1, -Sqrt[x1], -Sqrt[x1], z], GPL[232] -> G[-x1, z, -1, y], 
 GPL[233] -> G[-x1, z, z, y], GPL[234] -> 
  G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, z], 
 GPL[235] -> G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], z], 
 GPL[236] -> G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], 
   z], GPL[237] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, z], 
 GPL[238] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], z], 
 GPL[239] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], z], 
 GPL[240] -> G[-x1, -(z^2/x1), -1, y], GPL[241] -> G[-x1, -(z^2/x1), z, y], 
 GPL[242] -> G[-x1, -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -1, y], 
 GPL[243] -> G[-x1, -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, y], 
 GPL[244] -> G[Sqrt[x1], 0, -1, z], GPL[245] -> G[Sqrt[x1], 0, Sqrt[x1], z], 
 GPL[246] -> G[Sqrt[x1], 0, -Sqrt[x1], z], 
 GPL[247] -> G[Sqrt[x1], -1, -1, z], GPL[248] -> G[Sqrt[x1], -1, -x1, z], 
 GPL[249] -> G[Sqrt[x1], -1, Sqrt[x1], z], 
 GPL[250] -> G[Sqrt[x1], -1, -Sqrt[x1], z], 
 GPL[251] -> G[Sqrt[x1], -(-x1), Sqrt[x1], z], 
 GPL[252] -> G[Sqrt[x1], -(-x1), -Sqrt[x1], z], 
 GPL[253] -> G[Sqrt[x1], -x1, -1, z], GPL[254] -> G[Sqrt[x1], -x1, -x1, z], 
 GPL[255] -> G[Sqrt[x1], -x1, Sqrt[x1], z], 
 GPL[256] -> G[Sqrt[x1], -x1, -Sqrt[x1], z], 
 GPL[257] -> G[Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[258] -> G[Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[259] -> G[Sqrt[x1], Sqrt[x1], Sqrt[x1], z], 
 GPL[260] -> G[Sqrt[x1], Sqrt[x1], -Sqrt[x1], z], 
 GPL[261] -> G[Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[262] -> G[Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[263] -> G[Sqrt[x1], -Sqrt[x1], Sqrt[x1], z], 
 GPL[264] -> G[Sqrt[x1], -Sqrt[x1], -Sqrt[x1], z], 
 GPL[265] -> G[Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, z], 
 GPL[266] -> G[Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   Sqrt[x1], z], GPL[267] -> G[Sqrt[x1], 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], z], 
 GPL[268] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, z], 
 GPL[269] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], 
   z], GPL[270] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -Sqrt[x1], z], GPL[271] -> G[-Sqrt[x1], 0, -1, z], 
 GPL[272] -> G[-Sqrt[x1], 0, Sqrt[x1], z], 
 GPL[273] -> G[-Sqrt[x1], 0, -Sqrt[x1], z], 
 GPL[274] -> G[-Sqrt[x1], -1, -1, z], GPL[275] -> G[-Sqrt[x1], -1, -x1, z], 
 GPL[276] -> G[-Sqrt[x1], -1, Sqrt[x1], z], 
 GPL[277] -> G[-Sqrt[x1], -1, -Sqrt[x1], z], 
 GPL[278] -> G[-Sqrt[x1], -(-x1), Sqrt[x1], z], 
 GPL[279] -> G[-Sqrt[x1], -(-x1), -Sqrt[x1], z], 
 GPL[280] -> G[-Sqrt[x1], -x1, -1, z], GPL[281] -> G[-Sqrt[x1], -x1, -x1, z], 
 GPL[282] -> G[-Sqrt[x1], -x1, Sqrt[x1], z], 
 GPL[283] -> G[-Sqrt[x1], -x1, -Sqrt[x1], z], 
 GPL[284] -> G[-Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[285] -> G[-Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[286] -> G[-Sqrt[x1], Sqrt[x1], Sqrt[x1], z], 
 GPL[287] -> G[-Sqrt[x1], Sqrt[x1], -Sqrt[x1], z], 
 GPL[288] -> G[-Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[289] -> G[-Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[290] -> G[-Sqrt[x1], -Sqrt[x1], Sqrt[x1], z], 
 GPL[291] -> G[-Sqrt[x1], -Sqrt[x1], -Sqrt[x1], z], 
 GPL[292] -> G[-Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, z], 
 GPL[293] -> G[-Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   Sqrt[x1], z], GPL[294] -> G[-Sqrt[x1], 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], z], 
 GPL[295] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, z], 
 GPL[296] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], 
   z], GPL[297] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -Sqrt[x1], z], GPL[298] -> G[z, 0, -1, y], GPL[299] -> G[z, 0, z, y], 
 GPL[300] -> G[z, -1, -1, y], GPL[301] -> G[z, -1, z, y], 
 GPL[302] -> G[z, -x1, -1, y], GPL[303] -> G[z, -x1, z, y], 
 GPL[304] -> G[z, z, -1, y], GPL[305] -> G[z, z, z, y], 
 GPL[306] -> G[z, -(z^2/x1), -1, y], GPL[307] -> G[z, -(z^2/x1), z, y], 
 GPL[308] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 0, -1, z], 
 GPL[309] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 0, Sqrt[x1], 
   z], GPL[310] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 0, 
   -Sqrt[x1], z], GPL[311] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, -1, z], 
 GPL[312] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, -x1, z], 
 GPL[313] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, Sqrt[x1], 
   z], GPL[314] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, 
   -Sqrt[x1], z], GPL[315] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, -1, z], 
 GPL[316] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, Sqrt[x1], 
   z], GPL[317] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, 
   -Sqrt[x1], z], GPL[318] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], -1, z], 
 GPL[319] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], -x1, 
   z], GPL[320] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], 
   Sqrt[x1], z], GPL[321] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   Sqrt[x1], -Sqrt[x1], z], GPL[322] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -Sqrt[x1], -1, z], 
 GPL[323] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -Sqrt[x1], -x1, 
   z], GPL[324] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -Sqrt[x1], Sqrt[x1], z], GPL[325] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -Sqrt[x1], -Sqrt[x1], z], 
 GPL[326] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, z], 
 GPL[327] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], z], 
 GPL[328] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], z], 
 GPL[329] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, z], 
 GPL[330] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], z], 
 GPL[331] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], z], 
 GPL[332] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 0, -1, z], 
 GPL[333] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -1, z], 
 GPL[334] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -x1, z], 
 GPL[335] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -x1, -1, z], 
 GPL[336] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -1, z], 
 GPL[337] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -x1, z], 
 GPL[338] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -1, z], 
 GPL[339] -> G[-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -x1, 
   z], GPL[340] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, -1, z], 
 GPL[341] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, Sqrt[x1], z], 
 GPL[342] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, -Sqrt[x1], z], 
 GPL[343] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -1, z], 
 GPL[344] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -x1, z], 
 GPL[345] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, Sqrt[x1], z], 
 GPL[346] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -Sqrt[x1], z], 
 GPL[347] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, -1, z], 
 GPL[348] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, Sqrt[x1], z], 
 GPL[349] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, -Sqrt[x1], z], 
 GPL[350] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], -1, z], 
 GPL[351] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], -x1, z], 
 GPL[352] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], Sqrt[x1], 
   z], GPL[353] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], 
   -Sqrt[x1], z], GPL[354] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -Sqrt[x1], -1, z], GPL[355] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -Sqrt[x1], -x1, z], GPL[356] -> 
  G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], Sqrt[x1], z], 
 GPL[357] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], 
   -Sqrt[x1], z], GPL[358] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, z], 
 GPL[359] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], z], 
 GPL[360] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], z], 
 GPL[361] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, z], 
 GPL[362] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], z], 
 GPL[363] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], z], 
 GPL[364] -> G[-(z^2/x1), 0, -1, y], GPL[365] -> G[-(z^2/x1), 0, z, y], 
 GPL[366] -> G[-(z^2/x1), -1, -1, y], GPL[367] -> G[-(z^2/x1), -1, z, y], 
 GPL[368] -> G[-(z^2/x1), -x1, -1, y], GPL[369] -> G[-(z^2/x1), -x1, z, y], 
 GPL[370] -> G[-(z^2/x1), z, -1, y], GPL[371] -> G[-(z^2/x1), z, z, y], 
 GPL[372] -> G[-(z^2/x1), -(z^2/x1), -1, y], 
 GPL[373] -> G[-(z^2/x1), -(z^2/x1), z, y], 
 GPL[374] -> G[-(z^2/x1), -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -1, 
   y], GPL[375] -> G[-(z^2/x1), -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), 
   z, y], GPL[376] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -1, -1, 
   y], GPL[377] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -1, z, y], 
 GPL[378] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -x1, -1, y], 
 GPL[379] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -x1, z, y], 
 GPL[380] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, -1, y], 
 GPL[381] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -(z^2/x1), -1, 
   y], GPL[382] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -(z^2/x1), 
   z, y], GPL[383] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), 
   -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -1, y], 
 GPL[384] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), 
   -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, y], 
 GPL[385] -> G[(I/2)*(I + Sqrt[3])*x1, 0, -1, z], 
 GPL[386] -> G[(I/2)*(I + Sqrt[3])*x1, 0, Sqrt[x1], z], 
 GPL[387] -> G[(I/2)*(I + Sqrt[3])*x1, 0, -Sqrt[x1], z], 
 GPL[388] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, -1, z], 
 GPL[389] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, Sqrt[x1], z], 
 GPL[390] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, -Sqrt[x1], z], 
 GPL[391] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, z], 
 GPL[392] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], z], 
 GPL[393] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], z], 
 GPL[394] -> G[(I/2)*(I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -1, z], GPL[395] -> G[(I/2)*(I + Sqrt[3])*x1, 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], z], 
 GPL[396] -> G[(I/2)*(I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -Sqrt[x1], z], GPL[397] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   0, -1, z], GPL[398] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 0, Sqrt[x1], z], 
 GPL[399] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 0, -Sqrt[x1], z], 
 GPL[400] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, -1, z], 
 GPL[401] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, Sqrt[x1], z], 
 GPL[402] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, -Sqrt[x1], z], 
 GPL[403] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, z], 
 GPL[404] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], z], 
 GPL[405] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], z], 
 GPL[406] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -1, z], GPL[407] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], z], 
 GPL[408] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -Sqrt[x1], z], GPL[409] -> G[(-x1^2 - x1*z - z^2)/x1, -x1, 
   -1, y], GPL[410] -> G[(-x1^2 - x1*z - z^2)/x1, -x1, z, y], 
 GPL[411] -> G[(-x1^2 - x1*z - z^2)/x1, -(z^2/x1), -1, y], 
 GPL[412] -> G[(-x1^2 - x1*z - z^2)/x1, -(z^2/x1), z, y], 
 GPL[413] -> G[(-x1^2 - x1*z - z^2)/x1, 
   -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -1, y], 
 GPL[414] -> G[(-x1^2 - x1*z - z^2)/x1, 
   -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, y], 
 GPL[415] -> G[0, 0, 0, 0, x1], GPL[416] -> G[0, 0, 0, -1, y], 
 GPL[417] -> G[0, 0, 0, -1, z], GPL[418] -> G[0, 0, 1, 0, x1], 
 GPL[419] -> G[0, 0, -1, -1, y], GPL[420] -> G[0, 0, -1, -1, z], 
 GPL[421] -> G[0, 0, -1, -x1, z], GPL[422] -> G[0, 0, -x1, -1, z], 
 GPL[423] -> G[0, 0, Sqrt[x1], -1, z], GPL[424] -> G[0, 0, Sqrt[x1], -x1, z], 
 GPL[425] -> G[0, 0, -Sqrt[x1], -1, z], 
 GPL[426] -> G[0, 0, -Sqrt[x1], -x1, z], GPL[427] -> G[0, 0, z, -1, y], 
 GPL[428] -> G[0, 1, 0, 0, x1], GPL[429] -> G[0, 1, 1, 0, x1], 
 GPL[430] -> G[0, -1, 0, -1, y], GPL[431] -> G[0, -1, 0, -1, z], 
 GPL[432] -> G[0, -1, -1, -1, y], GPL[433] -> G[0, -1, -1, -1, z], 
 GPL[434] -> G[0, -1, -1, -x1, z], GPL[435] -> G[0, -1, -x1, -1, z], 
 GPL[436] -> G[0, -1, -x1, -x1, z], GPL[437] -> G[0, -1, Sqrt[x1], -1, z], 
 GPL[438] -> G[0, -1, Sqrt[x1], -x1, z], 
 GPL[439] -> G[0, -1, -Sqrt[x1], -1, z], 
 GPL[440] -> G[0, -1, -Sqrt[x1], -x1, z], GPL[441] -> G[0, -1, z, -1, y], 
 GPL[442] -> G[0, -(-x1), 0, -1, z], 
 GPL[443] -> G[0, -(-x1), Sqrt[x1], -1, z], 
 GPL[444] -> G[0, -(-x1), Sqrt[x1], -x1, z], 
 GPL[445] -> G[0, -(-x1), -Sqrt[x1], -1, z], 
 GPL[446] -> G[0, -(-x1), -Sqrt[x1], -x1, z], 
 GPL[447] -> G[0, -x1, 0, -1, y], GPL[448] -> G[0, -x1, 0, -1, z], 
 GPL[449] -> G[0, -x1, -1, -1, z], GPL[450] -> G[0, -x1, -1, -x1, z], 
 GPL[451] -> G[0, -x1, -x1, -1, z], GPL[452] -> G[0, -x1, Sqrt[x1], -1, z], 
 GPL[453] -> G[0, -x1, Sqrt[x1], -x1, z], 
 GPL[454] -> G[0, -x1, -Sqrt[x1], -1, z], 
 GPL[455] -> G[0, -x1, -Sqrt[x1], -x1, z], GPL[456] -> G[0, -x1, z, -1, y], 
 GPL[457] -> G[0, Sqrt[x1], 0, -1, z], GPL[458] -> G[0, Sqrt[x1], -1, -1, z], 
 GPL[459] -> G[0, Sqrt[x1], -1, -x1, z], 
 GPL[460] -> G[0, Sqrt[x1], -x1, -1, z], 
 GPL[461] -> G[0, Sqrt[x1], -x1, -x1, z], 
 GPL[462] -> G[0, Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[463] -> G[0, Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[464] -> G[0, Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[465] -> G[0, Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[466] -> G[0, -Sqrt[x1], 0, -1, z], 
 GPL[467] -> G[0, -Sqrt[x1], -1, -1, z], 
 GPL[468] -> G[0, -Sqrt[x1], -1, -x1, z], 
 GPL[469] -> G[0, -Sqrt[x1], -x1, -1, z], 
 GPL[470] -> G[0, -Sqrt[x1], -x1, -x1, z], 
 GPL[471] -> G[0, -Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[472] -> G[0, -Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[473] -> G[0, -Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[474] -> G[0, -Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[475] -> G[0, z, -1, -1, y], 
 GPL[476] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 0, -1, z], 
 GPL[477] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -1, z], 
 GPL[478] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -x1, z], 
 GPL[479] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -x1, -1, z], 
 GPL[480] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -1, 
   z], GPL[481] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], 
   -x1, z], GPL[482] -> G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   -Sqrt[x1], -1, z], GPL[483] -> 
  G[0, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -x1, z], 
 GPL[484] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, -1, z], 
 GPL[485] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -1, z], 
 GPL[486] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -x1, z], 
 GPL[487] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, -1, z], 
 GPL[488] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], -1, z], 
 GPL[489] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], -x1, 
   z], GPL[490] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], 
   -1, z], GPL[491] -> G[0, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -Sqrt[x1], -x1, z], GPL[492] -> G[0, -(z^2/x1), 0, -1, y], 
 GPL[493] -> G[0, -(z^2/x1), z, -1, y], GPL[494] -> G[1, 0, 0, 0, x1], 
 GPL[495] -> G[1, 0, 1, 0, x1], GPL[496] -> G[1, 1, 0, 0, x1], 
 GPL[497] -> G[1, 1, 1, 0, x1], GPL[498] -> G[-1, 0, 0, -1, y], 
 GPL[499] -> G[-1, 0, 0, -1, z], GPL[500] -> G[-1, 0, -1, -1, y], 
 GPL[501] -> G[-1, 0, -1, -1, z], GPL[502] -> G[-1, 0, -1, -x1, z], 
 GPL[503] -> G[-1, 0, -x1, -1, z], GPL[504] -> G[-1, 0, Sqrt[x1], -1, z], 
 GPL[505] -> G[-1, 0, Sqrt[x1], -x1, z], 
 GPL[506] -> G[-1, 0, -Sqrt[x1], -1, z], 
 GPL[507] -> G[-1, 0, -Sqrt[x1], -x1, z], GPL[508] -> G[-1, 0, z, -1, y], 
 GPL[509] -> G[-1, -1, 0, -1, y], GPL[510] -> G[-1, -1, 0, -1, z], 
 GPL[511] -> G[-1, -1, -1, -1, y], GPL[512] -> G[-1, -1, -1, -1, z], 
 GPL[513] -> G[-1, -1, -1, -x1, z], GPL[514] -> G[-1, -1, -x1, -1, z], 
 GPL[515] -> G[-1, -1, -x1, -x1, z], GPL[516] -> G[-1, -1, Sqrt[x1], -1, z], 
 GPL[517] -> G[-1, -1, Sqrt[x1], -x1, z], 
 GPL[518] -> G[-1, -1, -Sqrt[x1], -1, z], 
 GPL[519] -> G[-1, -1, -Sqrt[x1], -x1, z], GPL[520] -> G[-1, -1, z, -1, y], 
 GPL[521] -> G[-1, -x1, 0, -1, y], GPL[522] -> G[-1, -x1, 0, -1, z], 
 GPL[523] -> G[-1, -x1, -1, -1, z], GPL[524] -> G[-1, -x1, -1, -x1, z], 
 GPL[525] -> G[-1, -x1, -x1, -1, z], GPL[526] -> G[-1, -x1, -x1, -x1, z], 
 GPL[527] -> G[-1, -x1, Sqrt[x1], -1, z], 
 GPL[528] -> G[-1, -x1, Sqrt[x1], -x1, z], 
 GPL[529] -> G[-1, -x1, -Sqrt[x1], -1, z], 
 GPL[530] -> G[-1, -x1, -Sqrt[x1], -x1, z], GPL[531] -> G[-1, -x1, z, -1, y], 
 GPL[532] -> G[-1, Sqrt[x1], 0, -1, z], 
 GPL[533] -> G[-1, Sqrt[x1], -1, -1, z], 
 GPL[534] -> G[-1, Sqrt[x1], -1, -x1, z], 
 GPL[535] -> G[-1, Sqrt[x1], -x1, -1, z], 
 GPL[536] -> G[-1, Sqrt[x1], -x1, -x1, z], 
 GPL[537] -> G[-1, Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[538] -> G[-1, Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[539] -> G[-1, Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[540] -> G[-1, Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[541] -> G[-1, -Sqrt[x1], 0, -1, z], 
 GPL[542] -> G[-1, -Sqrt[x1], -1, -1, z], 
 GPL[543] -> G[-1, -Sqrt[x1], -1, -x1, z], 
 GPL[544] -> G[-1, -Sqrt[x1], -x1, -1, z], 
 GPL[545] -> G[-1, -Sqrt[x1], -x1, -x1, z], 
 GPL[546] -> G[-1, -Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[547] -> G[-1, -Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[548] -> G[-1, -Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[549] -> G[-1, -Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[550] -> G[-1, z, 0, -1, y], GPL[551] -> G[-1, z, -1, -1, y], 
 GPL[552] -> G[-1, z, z, -1, y], 
 GPL[553] -> G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 0, -1, z], 
 GPL[554] -> G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -1, z], 
 GPL[555] -> G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -x1, z], 
 GPL[556] -> G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -x1, -1, z], 
 GPL[557] -> G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -1, 
   z], GPL[558] -> G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   Sqrt[x1], -x1, z], GPL[559] -> 
  G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -1, z], 
 GPL[560] -> G[-1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], 
   -x1, z], GPL[561] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, 
   -1, z], GPL[562] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, 
   -1, z], GPL[563] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, 
   -x1, z], GPL[564] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, 
   -1, z], GPL[565] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   Sqrt[x1], -1, z], GPL[566] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), Sqrt[x1], -x1, z], 
 GPL[567] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], -1, 
   z], GPL[568] -> G[-1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], 
   -x1, z], GPL[569] -> G[-1, -(z^2/x1), 0, -1, y], 
 GPL[570] -> G[-1, -(z^2/x1), z, -1, y], 
 GPL[571] -> G[-1, -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, -1, y], 
 GPL[572] -> G[-(-x1), 0, 0, -1, z], GPL[573] -> G[-(-x1), 0, -1, -1, z], 
 GPL[574] -> G[-(-x1), 0, -1, -x1, z], GPL[575] -> G[-(-x1), 0, -x1, -1, z], 
 GPL[576] -> G[-(-x1), 0, Sqrt[x1], -1, z], 
 GPL[577] -> G[-(-x1), 0, Sqrt[x1], -x1, z], 
 GPL[578] -> G[-(-x1), 0, -Sqrt[x1], -1, z], 
 GPL[579] -> G[-(-x1), 0, -Sqrt[x1], -x1, z], 
 GPL[580] -> G[-(-x1), -(-x1), 0, -1, z], 
 GPL[581] -> G[-(-x1), -(-x1), Sqrt[x1], -1, z], 
 GPL[582] -> G[-(-x1), -(-x1), Sqrt[x1], -x1, z], 
 GPL[583] -> G[-(-x1), -(-x1), -Sqrt[x1], -1, z], 
 GPL[584] -> G[-(-x1), -(-x1), -Sqrt[x1], -x1, z], 
 GPL[585] -> G[-(-x1), -x1, 0, -1, z], 
 GPL[586] -> G[-(-x1), -x1, Sqrt[x1], -1, z], 
 GPL[587] -> G[-(-x1), -x1, Sqrt[x1], -x1, z], 
 GPL[588] -> G[-(-x1), -x1, -Sqrt[x1], -1, z], 
 GPL[589] -> G[-(-x1), -x1, -Sqrt[x1], -x1, z], 
 GPL[590] -> G[-(-x1), Sqrt[x1], 0, -1, z], 
 GPL[591] -> G[-(-x1), Sqrt[x1], -1, -1, z], 
 GPL[592] -> G[-(-x1), Sqrt[x1], -1, -x1, z], 
 GPL[593] -> G[-(-x1), Sqrt[x1], -x1, -1, z], 
 GPL[594] -> G[-(-x1), Sqrt[x1], -x1, -x1, z], 
 GPL[595] -> G[-(-x1), Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[596] -> G[-(-x1), Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[597] -> G[-(-x1), Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[598] -> G[-(-x1), Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[599] -> G[-(-x1), -Sqrt[x1], 0, -1, z], 
 GPL[600] -> G[-(-x1), -Sqrt[x1], -1, -1, z], 
 GPL[601] -> G[-(-x1), -Sqrt[x1], -1, -x1, z], 
 GPL[602] -> G[-(-x1), -Sqrt[x1], -x1, -1, z], 
 GPL[603] -> G[-(-x1), -Sqrt[x1], -x1, -x1, z], 
 GPL[604] -> G[-(-x1), -Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[605] -> G[-(-x1), -Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[606] -> G[-(-x1), -Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[607] -> G[-(-x1), -Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[608] -> G[-x1, 0, 0, -1, y], GPL[609] -> G[-x1, 0, 0, -1, z], 
 GPL[610] -> G[-x1, 0, -1, -1, y], GPL[611] -> G[-x1, 0, -1, -1, z], 
 GPL[612] -> G[-x1, 0, -1, -x1, z], GPL[613] -> G[-x1, 0, -x1, -1, z], 
 GPL[614] -> G[-x1, 0, Sqrt[x1], -1, z], 
 GPL[615] -> G[-x1, 0, Sqrt[x1], -x1, z], 
 GPL[616] -> G[-x1, 0, -Sqrt[x1], -1, z], 
 GPL[617] -> G[-x1, 0, -Sqrt[x1], -x1, z], GPL[618] -> G[-x1, 0, z, -1, y], 
 GPL[619] -> G[-x1, -1, 0, -1, y], GPL[620] -> G[-x1, -1, 0, -1, z], 
 GPL[621] -> G[-x1, -1, -1, -1, z], GPL[622] -> G[-x1, -1, -1, -x1, z], 
 GPL[623] -> G[-x1, -1, -x1, -1, z], GPL[624] -> G[-x1, -1, -x1, -x1, z], 
 GPL[625] -> G[-x1, -1, Sqrt[x1], -1, z], 
 GPL[626] -> G[-x1, -1, Sqrt[x1], -x1, z], 
 GPL[627] -> G[-x1, -1, -Sqrt[x1], -1, z], 
 GPL[628] -> G[-x1, -1, -Sqrt[x1], -x1, z], GPL[629] -> G[-x1, -1, z, -1, y], 
 GPL[630] -> G[-x1, -(-x1), 0, -1, z], 
 GPL[631] -> G[-x1, -(-x1), Sqrt[x1], -1, z], 
 GPL[632] -> G[-x1, -(-x1), Sqrt[x1], -x1, z], 
 GPL[633] -> G[-x1, -(-x1), -Sqrt[x1], -1, z], 
 GPL[634] -> G[-x1, -(-x1), -Sqrt[x1], -x1, z], 
 GPL[635] -> G[-x1, -x1, 0, -1, y], GPL[636] -> G[-x1, -x1, 0, -1, z], 
 GPL[637] -> G[-x1, -x1, -1, -1, z], GPL[638] -> G[-x1, -x1, -1, -x1, z], 
 GPL[639] -> G[-x1, -x1, -x1, -1, z], GPL[640] -> G[-x1, -x1, -x1, -x1, z], 
 GPL[641] -> G[-x1, -x1, Sqrt[x1], -1, z], 
 GPL[642] -> G[-x1, -x1, Sqrt[x1], -x1, z], 
 GPL[643] -> G[-x1, -x1, -Sqrt[x1], -1, z], 
 GPL[644] -> G[-x1, -x1, -Sqrt[x1], -x1, z], 
 GPL[645] -> G[-x1, -x1, z, -1, y], GPL[646] -> G[-x1, Sqrt[x1], 0, -1, z], 
 GPL[647] -> G[-x1, Sqrt[x1], -1, -1, z], 
 GPL[648] -> G[-x1, Sqrt[x1], -1, -x1, z], 
 GPL[649] -> G[-x1, Sqrt[x1], -x1, -1, z], 
 GPL[650] -> G[-x1, Sqrt[x1], -x1, -x1, z], 
 GPL[651] -> G[-x1, Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[652] -> G[-x1, Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[653] -> G[-x1, Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[654] -> G[-x1, Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[655] -> G[-x1, -Sqrt[x1], 0, -1, z], 
 GPL[656] -> G[-x1, -Sqrt[x1], -1, -1, z], 
 GPL[657] -> G[-x1, -Sqrt[x1], -1, -x1, z], 
 GPL[658] -> G[-x1, -Sqrt[x1], -x1, -1, z], 
 GPL[659] -> G[-x1, -Sqrt[x1], -x1, -x1, z], 
 GPL[660] -> G[-x1, -Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[661] -> G[-x1, -Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[662] -> G[-x1, -Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[663] -> G[-x1, -Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[664] -> G[-x1, z, 0, -1, y], GPL[665] -> G[-x1, z, -1, -1, y], 
 GPL[666] -> G[-x1, z, z, -1, y], 
 GPL[667] -> G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 0, -1, z], 
 GPL[668] -> G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -1, z], 
 GPL[669] -> G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -x1, z], 
 GPL[670] -> G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -x1, -1, z], 
 GPL[671] -> G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -1, 
   z], GPL[672] -> G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   Sqrt[x1], -x1, z], GPL[673] -> 
  G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -1, z], 
 GPL[674] -> G[-x1, -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], 
   -x1, z], GPL[675] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, 
   -1, z], GPL[676] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, 
   -1, z], GPL[677] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, 
   -x1, z], GPL[678] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, 
   -1, z], GPL[679] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   Sqrt[x1], -1, z], GPL[680] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), Sqrt[x1], -x1, z], 
 GPL[681] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], -1, 
   z], GPL[682] -> G[-x1, (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -Sqrt[x1], -x1, z], GPL[683] -> G[-x1, -(z^2/x1), 0, -1, y], 
 GPL[684] -> G[-x1, -(z^2/x1), z, -1, y], 
 GPL[685] -> G[-x1, -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, -1, y], 
 GPL[686] -> G[Sqrt[x1], 0, 0, -1, z], GPL[687] -> G[Sqrt[x1], 0, -1, -1, z], 
 GPL[688] -> G[Sqrt[x1], 0, -1, -x1, z], 
 GPL[689] -> G[Sqrt[x1], 0, -x1, -1, z], 
 GPL[690] -> G[Sqrt[x1], 0, Sqrt[x1], -1, z], 
 GPL[691] -> G[Sqrt[x1], 0, Sqrt[x1], -x1, z], 
 GPL[692] -> G[Sqrt[x1], 0, -Sqrt[x1], -1, z], 
 GPL[693] -> G[Sqrt[x1], 0, -Sqrt[x1], -x1, z], 
 GPL[694] -> G[Sqrt[x1], -1, 0, -1, z], 
 GPL[695] -> G[Sqrt[x1], -1, -1, -1, z], 
 GPL[696] -> G[Sqrt[x1], -1, -1, -x1, z], 
 GPL[697] -> G[Sqrt[x1], -1, -x1, -1, z], 
 GPL[698] -> G[Sqrt[x1], -1, -x1, -x1, z], 
 GPL[699] -> G[Sqrt[x1], -1, Sqrt[x1], -1, z], 
 GPL[700] -> G[Sqrt[x1], -1, Sqrt[x1], -x1, z], 
 GPL[701] -> G[Sqrt[x1], -1, -Sqrt[x1], -1, z], 
 GPL[702] -> G[Sqrt[x1], -1, -Sqrt[x1], -x1, z], 
 GPL[703] -> G[Sqrt[x1], -(-x1), 0, -1, z], 
 GPL[704] -> G[Sqrt[x1], -(-x1), Sqrt[x1], -1, z], 
 GPL[705] -> G[Sqrt[x1], -(-x1), Sqrt[x1], -x1, z], 
 GPL[706] -> G[Sqrt[x1], -(-x1), -Sqrt[x1], -1, z], 
 GPL[707] -> G[Sqrt[x1], -(-x1), -Sqrt[x1], -x1, z], 
 GPL[708] -> G[Sqrt[x1], -x1, 0, -1, z], 
 GPL[709] -> G[Sqrt[x1], -x1, -1, -1, z], 
 GPL[710] -> G[Sqrt[x1], -x1, -1, -x1, z], 
 GPL[711] -> G[Sqrt[x1], -x1, -x1, -1, z], 
 GPL[712] -> G[Sqrt[x1], -x1, -x1, -x1, z], 
 GPL[713] -> G[Sqrt[x1], -x1, Sqrt[x1], -1, z], 
 GPL[714] -> G[Sqrt[x1], -x1, Sqrt[x1], -x1, z], 
 GPL[715] -> G[Sqrt[x1], -x1, -Sqrt[x1], -1, z], 
 GPL[716] -> G[Sqrt[x1], -x1, -Sqrt[x1], -x1, z], 
 GPL[717] -> G[Sqrt[x1], Sqrt[x1], 0, -1, z], 
 GPL[718] -> G[Sqrt[x1], Sqrt[x1], -1, -1, z], 
 GPL[719] -> G[Sqrt[x1], Sqrt[x1], -1, -x1, z], 
 GPL[720] -> G[Sqrt[x1], Sqrt[x1], -x1, -1, z], 
 GPL[721] -> G[Sqrt[x1], Sqrt[x1], -x1, -x1, z], 
 GPL[722] -> G[Sqrt[x1], Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[723] -> G[Sqrt[x1], Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[724] -> G[Sqrt[x1], Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[725] -> G[Sqrt[x1], Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[726] -> G[Sqrt[x1], -Sqrt[x1], 0, -1, z], 
 GPL[727] -> G[Sqrt[x1], -Sqrt[x1], -1, -1, z], 
 GPL[728] -> G[Sqrt[x1], -Sqrt[x1], -1, -x1, z], 
 GPL[729] -> G[Sqrt[x1], -Sqrt[x1], -x1, -1, z], 
 GPL[730] -> G[Sqrt[x1], -Sqrt[x1], -x1, -x1, z], 
 GPL[731] -> G[Sqrt[x1], -Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[732] -> G[Sqrt[x1], -Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[733] -> G[Sqrt[x1], -Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[734] -> G[Sqrt[x1], -Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[735] -> G[Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 0, -1, 
   z], GPL[736] -> G[Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   -1, -1, z], GPL[737] -> G[Sqrt[x1], 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -x1, z], 
 GPL[738] -> G[Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -x1, -1, 
   z], GPL[739] -> G[Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   Sqrt[x1], -1, z], GPL[740] -> G[Sqrt[x1], 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -x1, z], 
 GPL[741] -> G[Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   -Sqrt[x1], -1, z], GPL[742] -> 
  G[Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -x1, z], 
 GPL[743] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, -1, z], 
 GPL[744] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -1, 
   z], GPL[745] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, 
   -x1, z], GPL[746] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -x1, -1, z], GPL[747] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), Sqrt[x1], -1, z], 
 GPL[748] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], 
   -x1, z], GPL[749] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -Sqrt[x1], -1, z], GPL[750] -> G[Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -Sqrt[x1], -x1, z], GPL[751] -> G[-Sqrt[x1], 0, 0, -1, z], 
 GPL[752] -> G[-Sqrt[x1], 0, -1, -1, z], 
 GPL[753] -> G[-Sqrt[x1], 0, -1, -x1, z], 
 GPL[754] -> G[-Sqrt[x1], 0, -x1, -1, z], 
 GPL[755] -> G[-Sqrt[x1], 0, Sqrt[x1], -1, z], 
 GPL[756] -> G[-Sqrt[x1], 0, Sqrt[x1], -x1, z], 
 GPL[757] -> G[-Sqrt[x1], 0, -Sqrt[x1], -1, z], 
 GPL[758] -> G[-Sqrt[x1], 0, -Sqrt[x1], -x1, z], 
 GPL[759] -> G[-Sqrt[x1], -1, 0, -1, z], 
 GPL[760] -> G[-Sqrt[x1], -1, -1, -1, z], 
 GPL[761] -> G[-Sqrt[x1], -1, -1, -x1, z], 
 GPL[762] -> G[-Sqrt[x1], -1, -x1, -1, z], 
 GPL[763] -> G[-Sqrt[x1], -1, -x1, -x1, z], 
 GPL[764] -> G[-Sqrt[x1], -1, Sqrt[x1], -1, z], 
 GPL[765] -> G[-Sqrt[x1], -1, Sqrt[x1], -x1, z], 
 GPL[766] -> G[-Sqrt[x1], -1, -Sqrt[x1], -1, z], 
 GPL[767] -> G[-Sqrt[x1], -1, -Sqrt[x1], -x1, z], 
 GPL[768] -> G[-Sqrt[x1], -(-x1), 0, -1, z], 
 GPL[769] -> G[-Sqrt[x1], -(-x1), Sqrt[x1], -1, z], 
 GPL[770] -> G[-Sqrt[x1], -(-x1), Sqrt[x1], -x1, z], 
 GPL[771] -> G[-Sqrt[x1], -(-x1), -Sqrt[x1], -1, z], 
 GPL[772] -> G[-Sqrt[x1], -(-x1), -Sqrt[x1], -x1, z], 
 GPL[773] -> G[-Sqrt[x1], -x1, 0, -1, z], 
 GPL[774] -> G[-Sqrt[x1], -x1, -1, -1, z], 
 GPL[775] -> G[-Sqrt[x1], -x1, -1, -x1, z], 
 GPL[776] -> G[-Sqrt[x1], -x1, -x1, -1, z], 
 GPL[777] -> G[-Sqrt[x1], -x1, -x1, -x1, z], 
 GPL[778] -> G[-Sqrt[x1], -x1, Sqrt[x1], -1, z], 
 GPL[779] -> G[-Sqrt[x1], -x1, Sqrt[x1], -x1, z], 
 GPL[780] -> G[-Sqrt[x1], -x1, -Sqrt[x1], -1, z], 
 GPL[781] -> G[-Sqrt[x1], -x1, -Sqrt[x1], -x1, z], 
 GPL[782] -> G[-Sqrt[x1], Sqrt[x1], 0, -1, z], 
 GPL[783] -> G[-Sqrt[x1], Sqrt[x1], -1, -1, z], 
 GPL[784] -> G[-Sqrt[x1], Sqrt[x1], -1, -x1, z], 
 GPL[785] -> G[-Sqrt[x1], Sqrt[x1], -x1, -1, z], 
 GPL[786] -> G[-Sqrt[x1], Sqrt[x1], -x1, -x1, z], 
 GPL[787] -> G[-Sqrt[x1], Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[788] -> G[-Sqrt[x1], Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[789] -> G[-Sqrt[x1], Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[790] -> G[-Sqrt[x1], Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[791] -> G[-Sqrt[x1], -Sqrt[x1], 0, -1, z], 
 GPL[792] -> G[-Sqrt[x1], -Sqrt[x1], -1, -1, z], 
 GPL[793] -> G[-Sqrt[x1], -Sqrt[x1], -1, -x1, z], 
 GPL[794] -> G[-Sqrt[x1], -Sqrt[x1], -x1, -1, z], 
 GPL[795] -> G[-Sqrt[x1], -Sqrt[x1], -x1, -x1, z], 
 GPL[796] -> G[-Sqrt[x1], -Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[797] -> G[-Sqrt[x1], -Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[798] -> G[-Sqrt[x1], -Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[799] -> G[-Sqrt[x1], -Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[800] -> G[-Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 0, -1, 
   z], GPL[801] -> G[-Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   -1, -1, z], GPL[802] -> G[-Sqrt[x1], 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -x1, z], 
 GPL[803] -> G[-Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -x1, 
   -1, z], GPL[804] -> G[-Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/
     (-1 + x1), Sqrt[x1], -1, z], 
 GPL[805] -> G[-Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   Sqrt[x1], -x1, z], GPL[806] -> G[-Sqrt[x1], 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -1, z], 
 GPL[807] -> G[-Sqrt[x1], -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 
   -Sqrt[x1], -x1, z], GPL[808] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), 0, -1, z], GPL[809] -> 
  G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -1, z], 
 GPL[810] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -x1, 
   z], GPL[811] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -x1, -1, z], GPL[812] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), Sqrt[x1], -1, z], 
 GPL[813] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], 
   -x1, z], GPL[814] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -Sqrt[x1], -1, z], 
 GPL[815] -> G[-Sqrt[x1], (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -Sqrt[x1], -x1, z], GPL[816] -> G[z, 0, 0, -1, y], 
 GPL[817] -> G[z, 0, -1, -1, y], GPL[818] -> G[z, 0, z, -1, y], 
 GPL[819] -> G[z, -1, 0, -1, y], GPL[820] -> G[z, -1, -1, -1, y], 
 GPL[821] -> G[z, -1, z, -1, y], GPL[822] -> G[z, -x1, 0, -1, y], 
 GPL[823] -> G[z, -x1, z, -1, y], GPL[824] -> G[z, z, 0, -1, y], 
 GPL[825] -> G[z, z, -1, -1, y], GPL[826] -> G[z, z, z, -1, y], 
 GPL[827] -> G[z, -(z^2/x1), 0, -1, y], 
 GPL[828] -> G[z, -(z^2/x1), z, -1, y], 
 GPL[829] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 0, -1, -1, z], 
 GPL[830] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 0, -1, -x1, z], 
 GPL[831] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 0, -x1, -1, z], 
 GPL[832] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 0, Sqrt[x1], 
   -1, z], GPL[833] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 0, 
   Sqrt[x1], -x1, z], GPL[834] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 0, -Sqrt[x1], -1, z], 
 GPL[835] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 0, -Sqrt[x1], 
   -x1, z], GPL[836] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, 
   -1, -1, z], GPL[837] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1, -1, -x1, z], GPL[838] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, -x1, -x1, z], 
 GPL[839] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, Sqrt[x1], 
   -1, z], GPL[840] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, 
   Sqrt[x1], -x1, z], GPL[841] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, -Sqrt[x1], -1, z], 
 GPL[842] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -1, -Sqrt[x1], 
   -x1, z], GPL[843] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, 
   0, -1, z], GPL[844] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -x1, -1, -1, z], GPL[845] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, -1, -x1, z], 
 GPL[846] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, -x1, -1, 
   z], GPL[847] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, 
   Sqrt[x1], -1, z], GPL[848] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, Sqrt[x1], -x1, z], 
 GPL[849] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, -Sqrt[x1], 
   -1, z], GPL[850] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -x1, 
   -Sqrt[x1], -x1, z], GPL[851] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], 0, -1, z], 
 GPL[852] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], -1, 
   -1, z], GPL[853] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   Sqrt[x1], -1, -x1, z], GPL[854] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], -x1, -x1, z], 
 GPL[855] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], 
   Sqrt[x1], -1, z], GPL[856] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], Sqrt[x1], -x1, 
   z], GPL[857] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], 
   -Sqrt[x1], -1, z], GPL[858] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), Sqrt[x1], -Sqrt[x1], -x1, 
   z], GPL[859] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -Sqrt[x1], 0, -1, z], GPL[860] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -Sqrt[x1], -1, -1, z], 
 GPL[861] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -Sqrt[x1], -1, 
   -x1, z], GPL[862] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -Sqrt[x1], -x1, -x1, z], GPL[863] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -Sqrt[x1], Sqrt[x1], -1, 
   z], GPL[864] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -Sqrt[x1], Sqrt[x1], -x1, z], 
 GPL[865] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -Sqrt[x1], 
   -Sqrt[x1], -1, z], GPL[866] -> 
  G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), -Sqrt[x1], -Sqrt[x1], -x1, 
   z], GPL[867] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 0, -1, z], 
 GPL[868] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -1, z], 
 GPL[869] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -x1, z], 
 GPL[870] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -x1, -1, z], 
 GPL[871] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -1, z], 
 GPL[872] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -x1, z], 
 GPL[873] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -1, z], 
 GPL[874] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -x1, z], 
 GPL[875] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, -1, z], 
 GPL[876] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -1, z], 
 GPL[877] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -x1, z], 
 GPL[878] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, -1, z], 
 GPL[879] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], -1, z], 
 GPL[880] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], -x1, z], 
 GPL[881] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], -1, z], 
 GPL[882] -> G[-(-1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], -x1, z], 
 GPL[883] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, -1, -1, z], 
 GPL[884] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, -1, -x1, z], 
 GPL[885] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, -x1, -1, z], 
 GPL[886] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, Sqrt[x1], -1, z], 
 GPL[887] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, Sqrt[x1], -x1, 
   z], GPL[888] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, -Sqrt[x1], 
   -1, z], GPL[889] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, 
   -Sqrt[x1], -x1, z], GPL[890] -> 
  G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -1, -1, z], 
 GPL[891] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -1, -x1, z], 
 GPL[892] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -x1, -x1, z], 
 GPL[893] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, Sqrt[x1], -1, 
   z], GPL[894] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, Sqrt[x1], 
   -x1, z], GPL[895] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, 
   -Sqrt[x1], -1, z], GPL[896] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1, -Sqrt[x1], -x1, z], GPL[897] -> 
  G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, 0, -1, z], 
 GPL[898] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, -1, -1, z], 
 GPL[899] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, -1, -x1, z], 
 GPL[900] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, -x1, -1, z], 
 GPL[901] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, Sqrt[x1], -1, 
   z], GPL[902] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, Sqrt[x1], 
   -x1, z], GPL[903] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, 
   -Sqrt[x1], -1, z], GPL[904] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -x1, -Sqrt[x1], -x1, z], GPL[905] -> 
  G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], 0, -1, z], 
 GPL[906] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], -1, -1, 
   z], GPL[907] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], -1, 
   -x1, z], GPL[908] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], 
   -x1, -x1, z], GPL[909] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[910] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], Sqrt[x1], 
   -x1, z], GPL[911] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], 
   -Sqrt[x1], -1, z], GPL[912] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   Sqrt[x1], -Sqrt[x1], -x1, z], 
 GPL[913] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], 0, -1, 
   z], GPL[914] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], -1, 
   -1, z], GPL[915] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], 
   -1, -x1, z], GPL[916] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -Sqrt[x1], -x1, -x1, z], GPL[917] -> 
  G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], Sqrt[x1], -1, z], 
 GPL[918] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], Sqrt[x1], 
   -x1, z], GPL[919] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -Sqrt[x1], -Sqrt[x1], -1, z], 
 GPL[920] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], 
   -Sqrt[x1], -x1, z], GPL[921] -> 
  G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 0, -1, z], 
 GPL[922] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -1, z], 
 GPL[923] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -x1, z], 
 GPL[924] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -x1, -1, z], 
 GPL[925] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -1, z], 
 GPL[926] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -x1, z], 
 GPL[927] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -1, z], 
 GPL[928] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -x1, z], 
 GPL[929] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 0, -1, z], 
 GPL[930] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -1, z], 
 GPL[931] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -x1, z], 
 GPL[932] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, -1, z], 
 GPL[933] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], -1, z], 
 GPL[934] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), Sqrt[x1], -x1, z], 
 GPL[935] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], -1, z], 
 GPL[936] -> G[(x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -Sqrt[x1], -x1, z], 
 GPL[937] -> G[-(z^2/x1), 0, 0, -1, y], 
 GPL[938] -> G[-(z^2/x1), 0, -1, -1, y], 
 GPL[939] -> G[-(z^2/x1), 0, z, -1, y], 
 GPL[940] -> G[-(z^2/x1), -1, 0, -1, y], 
 GPL[941] -> G[-(z^2/x1), -1, z, -1, y], 
 GPL[942] -> G[-(z^2/x1), -x1, 0, -1, y], 
 GPL[943] -> G[-(z^2/x1), -x1, z, -1, y], 
 GPL[944] -> G[-(z^2/x1), z, 0, -1, y], 
 GPL[945] -> G[-(z^2/x1), z, -1, -1, y], 
 GPL[946] -> G[-(z^2/x1), z, z, -1, y], 
 GPL[947] -> G[-(z^2/x1), -(z^2/x1), 0, -1, y], 
 GPL[948] -> G[-(z^2/x1), -(z^2/x1), z, -1, y], 
 GPL[949] -> G[-(z^2/x1), -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, -1, 
   y], GPL[950] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -1, 0, -1, 
   y], GPL[951] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -1, z, -1, 
   y], GPL[952] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -x1, 0, -1, 
   y], GPL[953] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -x1, z, -1, 
   y], GPL[954] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, 0, -1, 
   y], GPL[955] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, -1, -1, 
   y], GPL[956] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), -(z^2/x1), 
   0, -1, y], GPL[957] -> G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), 
   -(z^2/x1), z, -1, y], GPL[958] -> 
  G[-((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), 
   -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, -1, y], 
 GPL[959] -> G[(I/2)*(I + Sqrt[3])*x1, 0, -1, -1, z], 
 GPL[960] -> G[(I/2)*(I + Sqrt[3])*x1, 0, -1, -x1, z], 
 GPL[961] -> G[(I/2)*(I + Sqrt[3])*x1, 0, -x1, -1, z], 
 GPL[962] -> G[(I/2)*(I + Sqrt[3])*x1, 0, Sqrt[x1], -1, z], 
 GPL[963] -> G[(I/2)*(I + Sqrt[3])*x1, 0, Sqrt[x1], -x1, z], 
 GPL[964] -> G[(I/2)*(I + Sqrt[3])*x1, 0, -Sqrt[x1], -1, z], 
 GPL[965] -> G[(I/2)*(I + Sqrt[3])*x1, 0, -Sqrt[x1], -x1, z], 
 GPL[966] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, 0, -1, z], 
 GPL[967] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, -1, -1, z], 
 GPL[968] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, -1, -x1, z], 
 GPL[969] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, Sqrt[x1], -1, z], 
 GPL[970] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, Sqrt[x1], -x1, z], 
 GPL[971] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, -Sqrt[x1], -1, z], 
 GPL[972] -> G[(I/2)*(I + Sqrt[3])*x1, -x1, -Sqrt[x1], -x1, z], 
 GPL[973] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 0, -1, z], 
 GPL[974] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -1, z], 
 GPL[975] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -x1, z], 
 GPL[976] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -x1, -1, z], 
 GPL[977] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -1, z], 
 GPL[978] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -x1, z], 
 GPL[979] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -1, z], 
 GPL[980] -> G[(I/2)*(I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -x1, z], 
 GPL[981] -> G[(I/2)*(I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), 0, -1, z], GPL[982] -> G[(I/2)*(I + Sqrt[3])*x1, 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -1, z], 
 GPL[983] -> G[(I/2)*(I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -1, -x1, z], GPL[984] -> G[(I/2)*(I + Sqrt[3])*x1, 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, -1, z], 
 GPL[985] -> G[(I/2)*(I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), Sqrt[x1], -1, z], 
 GPL[986] -> G[(I/2)*(I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), Sqrt[x1], -x1, z], 
 GPL[987] -> G[(I/2)*(I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -Sqrt[x1], -1, z], 
 GPL[988] -> G[(I/2)*(I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -Sqrt[x1], -x1, z], 
 GPL[989] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 0, -1, -1, z], 
 GPL[990] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 0, -1, -x1, z], 
 GPL[991] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 0, -x1, -1, z], 
 GPL[992] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 0, Sqrt[x1], -1, z], 
 GPL[993] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 0, Sqrt[x1], -x1, z], 
 GPL[994] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 0, -Sqrt[x1], -1, z], 
 GPL[995] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 0, -Sqrt[x1], -x1, z], 
 GPL[996] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, 0, -1, z], 
 GPL[997] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, -1, -1, z], 
 GPL[998] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, -1, -x1, z], 
 GPL[999] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, Sqrt[x1], -1, z], 
 GPL[1000] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, Sqrt[x1], -x1, z], 
 GPL[1001] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, -Sqrt[x1], -1, z], 
 GPL[1002] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, -x1, -Sqrt[x1], -x1, z], 
 GPL[1003] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), 0, -1, z], 
 GPL[1004] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -1, z], 
 GPL[1005] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -1, -x1, z], 
 GPL[1006] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -x1, -1, z], 
 GPL[1007] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -1, z], 
 GPL[1008] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), Sqrt[x1], -x1, z], 
 GPL[1009] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -1, z], 
 GPL[1010] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   -1/2*(x1*(-1 + Sqrt[-3 + 4*x1]))/(-1 + x1), -Sqrt[x1], -x1, z], 
 GPL[1011] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), 0, -1, z], GPL[1012] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -1, -1, z], 
 GPL[1013] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -1, -x1, z], GPL[1014] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, 
   (x1*(1 + Sqrt[-3 + 4*x1]))/(2*(-1 + x1)), -x1, -1, z], 
 GPL[1015] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), Sqrt[x1], -1, z], 
 GPL[1016] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), Sqrt[x1], -x1, z], 
 GPL[1017] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -Sqrt[x1], -1, z], 
 GPL[1018] -> G[(-1/2*I)*(-I + Sqrt[3])*x1, (x1*(1 + Sqrt[-3 + 4*x1]))/
    (2*(-1 + x1)), -Sqrt[x1], -x1, z], 
 GPL[1019] -> G[(-x1^2 - x1*z - z^2)/x1, -x1, 0, -1, y], 
 GPL[1020] -> G[(-x1^2 - x1*z - z^2)/x1, -x1, z, -1, y], 
 GPL[1021] -> G[(-x1^2 - x1*z - z^2)/x1, z, 0, -1, y], 
 GPL[1022] -> G[(-x1^2 - x1*z - z^2)/x1, -(z^2/x1), 0, -1, y], 
 GPL[1023] -> G[(-x1^2 - x1*z - z^2)/x1, -(z^2/x1), z, -1, y], 
 GPL[1024] -> G[(-x1^2 - x1*z - z^2)/x1, 
   -((x1^2 + x1*z + z^2 - x1*z^2)/(x1 + x1*z)), z, -1, y]|>


==> analytic_T3.m <==
(* ::Package:: *)

(*

Description:

This is the supplementary file of the article 
"Two-loop planar master integrals for NNLO QCD corrections to W-pair production in quark-antiquark annihilation"
by Wen-Jie He, Ren-You Zhang, Liang Han, Zhe Li, Xiao-Feng Wang, Shu-Xiang Li, Pan-Feng Li, and Qing-hai Wang.

This file contains the explicit expressions of the master integrals g[i] (i = 1,...,15) defined in eq. (3.38) for the top-branch T3F.
These master integrals are expressed as the Mathematica replacement rules, listed in "MIsT3".


Conventions:

	- Dimensional regularization is implemented in d = 4 - 2 ep dimensions.

	- The integration measure is defined in eq. (2.4).

	- The variables y and z are defined in eq. (3.1) and the variable x3 is defined in eq. (3.47).
	
	- Each master integral is expanded as a Taylor series in ep up to the order of ep^4.

	- The J[f1,f2,...] presents the iterated integral defined in eq. (B.8).

    - The a[i,j] and b[i,j] in the expressions stand for the matrix elements of A and B defined in eq. (B.7), given by the replacement rules "Elements".

    - The involved GPLs in the expressions are replaced by their avatars GPL[n], given by the replacement rules "GPLs".

*)




MIsSet3=
{g[1] -> 1, g[2] -> 1 - ep*GPL[18] + ep^2*(-1/6*Pi^2 + GPL[181]) + 
   ep^3*((Pi^2*GPL[18])/6 - GPL[432] - 2*Zeta[3]) + 
   ep^4*(-1/40*Pi^4 - (Pi^2*GPL[181])/6 + GPL[1367] + 2*GPL[18]*Zeta[3]), 
 g[3] -> 1 - ep*GPL[19] + ep^2*(-1/6*Pi^2 + GPL[182]) + 
   ep^3*((Pi^2*GPL[19])/6 - GPL[433] - 2*Zeta[3]) + 
   ep^4*(-1/40*Pi^4 - (Pi^2*GPL[182])/6 + GPL[1368] + 2*GPL[19]*Zeta[3]), 
 g[4] -> 1 - ep*GPL[22] + ep^2*(-1/6*Pi^2 + GPL[184]) + 
   ep^3*((Pi^2*GPL[22])/6 - GPL[435] - 2*Zeta[3]) + 
   ep^4*(-1/40*Pi^4 - (Pi^2*GPL[184])/6 + GPL[1370] + 2*GPL[22]*Zeta[3]), 
 g[5] -> ep^2*(-1/3*Pi^2 + 2*GPL[20]*GPL[22] + 4*GPL[28] - 2*GPL[183] - 
     2*GPL[184]) + ep^3*(GPL[20]*(-1/3*Pi^2 + 4*GPL[3]*GPL[22] - 4*GPL[28] - 
       4*GPL[29] - 4*GPL[184]) + 
     (2*(GPL[22]*(Pi^2 + 6*GPL[29] + 3*GPL[183]) - 
        GPL[3]*(Pi^2 + 6*GPL[183] + 6*GPL[184]) - 
        3*(4*GPL[188] + 2*GPL[189] + 4*GPL[242] - 4*GPL[340] - 3*GPL[435] + 
          Zeta[3])))/3) + ep^4*((-2*Pi^4)/45 - (2*Pi^2*GPL[28])/3 - 
     (4*Pi^2*GPL[78])/3 + 4*GPL[28]*GPL[183] + 4*GPL[29]*GPL[183] - 
     8*GPL[78]*GPL[183] - Pi^2*GPL[184] - 4*GPL[29]*GPL[184] - 
     8*GPL[78]*GPL[184] - 4*GPL[183]*GPL[184] + 12*GPL[3]*GPL[435] + 
     16*GPL[439] + 12*GPL[440] + 16*GPL[493] - 8*GPL[494] + 16*GPL[612] - 
     16*GPL[613] - 8*GPL[614] - 16*GPL[946] - 8*GPL[947] - 16*GPL[948] + 
     16*GPL[949] - 2*GPL[1369] - 14*GPL[1370] + 
     (GPL[20]*(GPL[22]*(Pi^2 + 24*GPL[78]) - 2*GPL[3]*(Pi^2 + 12*GPL[184]) + 
        6*(4*GPL[188] + 4*GPL[189] + 4*GPL[242] - 4*GPL[243] - 4*GPL[340] - 
          4*GPL[341] + 4*GPL[435] - Zeta[3])))/3 - 4*GPL[3]*Zeta[3] + 
     (2*GPL[22]*(2*GPL[3]*(Pi^2 + 3*GPL[183]) + 
        3*(-2*GPL[189] + 4*GPL[243] + 4*GPL[341] + GPL[434] + 2*Zeta[3])))/
      3), g[6] -> 1 + ep*(-GPL[18] + 2*(-GPL[19] + GPL[22])) + 
   ep^2*(-1/6*Pi^2 - GPL[21]^2 + GPL[22]^2/2 - GPL[22]*(-GPL[18] + GPL[22]) + 
     (3*(-GPL[18] + GPL[22])^2)/2 - 2*GPL[21]*(-GPL[19] + GPL[22]) - 
     2*GPL[22]*(-GPL[19] + GPL[22]) + (-GPL[19] + GPL[22])^2 + 
     2*(-GPL[19] + GPL[22])*GPL[23] - 2*GPL[26] + 2*GPL[27] + 2*GPL[30] - 
     2*GPL[73]) + ep^3*(Pi^2*GPL[21] + GPL[21]^3 + (Pi^2*GPL[22])/6 + 
     GPL[21]^2*GPL[22] - GPL[22]^3/6 - (Pi^2*(-GPL[18] + GPL[22]))/6 + 
     (GPL[22]^2*(-GPL[18] + GPL[22]))/2 - (3*GPL[22]*(-GPL[18] + GPL[22])^2)/
      2 + (7*(-GPL[18] + GPL[22])^3)/6 - (Pi^2*(-GPL[19] + GPL[22]))/3 + 
     GPL[21]^2*(-GPL[19] + GPL[22]) + 2*GPL[21]*GPL[22]*
      (-GPL[19] + GPL[22]) + GPL[22]^2*(-GPL[19] + GPL[22]) - 
     GPL[21]*(-GPL[19] + GPL[22])^2 - GPL[22]*(-GPL[19] + GPL[22])^2 + 
     (-GPL[19] + GPL[22])^3/3 - 2*GPL[22]*(-GPL[19] + GPL[22])*GPL[23] + 
     (-GPL[19] + GPL[22])^2*GPL[23] + 2*GPL[22]*GPL[26] - 2*GPL[22]*GPL[27] + 
     2*(-GPL[19] + GPL[22])*GPL[27] - 2*GPL[22]*GPL[30] - 
     2*(-GPL[19] + GPL[22])*GPL[30] + 2*GPL[22]*GPL[73] - 
     2*(-GPL[19] + GPL[22])*GPL[79] - 2*GPL[186] + 2*GPL[187] - 4*GPL[190] + 
     2*GPL[211] + 2*GPL[212] + 2*GPL[235] - 4*GPL[236] + 2*GPL[237] + 
     2*GPL[238] - 2*GPL[239] + 2*GPL[240] - 2*GPL[241] - 4*GPL[244] - 
     2*GPL[246] - 2*GPL[325] - 4*GPL[326] - 2*GPL[327] - 2*GPL[328] + 
     2*GPL[329] - 2*GPL[330] + 2*GPL[331] - 2*GPL[332] + 2*GPL[333] - 
     2*GPL[334] + 2*GPL[335] - 2*GPL[336] + 2*GPL[337] - 2*GPL[338] + 
     2*GPL[339] - 2*GPL[344] - 2*GPL[345] - 2*Zeta[3]) + 
   ep^4*(-1/40*Pi^4 - (5*Pi^2*GPL[21]^2)/6 - (7*GPL[21]^4)/12 - 
     Pi^2*GPL[21]*GPL[22] - GPL[21]^3*GPL[22] - (Pi^2*GPL[22]^2)/12 - 
     (GPL[21]^2*GPL[22]^2)/2 + GPL[22]^4/24 + 
     (Pi^2*GPL[22]*(-GPL[18] + GPL[22]))/6 - (GPL[22]^3*(-GPL[18] + GPL[22]))/
      6 - (Pi^2*(-GPL[18] + GPL[22])^2)/4 + 
     (3*GPL[22]^2*(-GPL[18] + GPL[22])^2)/4 - 
     (7*GPL[22]*(-GPL[18] + GPL[22])^3)/6 + (5*(-GPL[18] + GPL[22])^4)/8 + 
     (Pi^2*GPL[21]*(-GPL[19] + GPL[22]))/3 - (GPL[21]^3*(-GPL[19] + GPL[22]))/
      3 + (Pi^2*GPL[22]*(-GPL[19] + GPL[22]))/3 - 
     GPL[21]^2*GPL[22]*(-GPL[19] + GPL[22]) - GPL[21]*GPL[22]^2*
      (-GPL[19] + GPL[22]) - (GPL[22]^3*(-GPL[19] + GPL[22]))/3 - 
     (Pi^2*(-GPL[19] + GPL[22])^2)/6 + (GPL[21]^2*(-GPL[19] + GPL[22])^2)/2 + 
     GPL[21]*GPL[22]*(-GPL[19] + GPL[22])^2 + 
     (GPL[22]^2*(-GPL[19] + GPL[22])^2)/2 - (GPL[21]*(-GPL[19] + GPL[22])^3)/
      3 - (GPL[22]*(-GPL[19] + GPL[22])^3)/3 + (-GPL[19] + GPL[22])^4/12 - 
     (Pi^2*(-GPL[19] + GPL[22])*GPL[23])/3 + GPL[22]^2*(-GPL[19] + GPL[22])*
      GPL[23] - GPL[22]*(-GPL[19] + GPL[22])^2*GPL[23] + 
     ((-GPL[19] + GPL[22])^3*GPL[23])/3 - GPL[22]^2*GPL[26] - 
     (Pi^2*GPL[27])/3 + GPL[22]^2*GPL[27] - 2*GPL[22]*(-GPL[19] + GPL[22])*
      GPL[27] + (-GPL[19] + GPL[22])^2*GPL[27] + (Pi^2*GPL[30])/3 + 
     GPL[22]^2*GPL[30] + 2*GPL[22]*(-GPL[19] + GPL[22])*GPL[30] - 
     (-GPL[19] + GPL[22])^2*GPL[30] + (2*Pi^2*GPL[73])/3 - 
     GPL[22]^2*GPL[73] + (Pi^2*GPL[74])/3 - (Pi^2*GPL[75])/3 + 
     (Pi^2*GPL[76])/3 - (Pi^2*GPL[77])/3 + (Pi^2*GPL[79])/3 + 
     2*GPL[22]*(-GPL[19] + GPL[22])*GPL[79] - (-GPL[19] + GPL[22])^2*
      GPL[79] + 2*GPL[22]*GPL[186] - 2*GPL[22]*GPL[187] + 
     2*(-GPL[19] + GPL[22])*GPL[187] + 4*GPL[22]*GPL[190] - 
     2*(-GPL[19] + GPL[22])*GPL[190] - 2*GPL[22]*GPL[211] - 
     2*GPL[22]*GPL[212] - 2*GPL[22]*GPL[235] + 4*GPL[22]*GPL[236] - 
     2*GPL[22]*GPL[237] - 2*GPL[22]*GPL[238] + 2*GPL[22]*GPL[239] - 
     2*GPL[22]*GPL[240] + 2*GPL[22]*GPL[241] + 4*GPL[22]*GPL[244] - 
     2*(-GPL[19] + GPL[22])*GPL[245] + 2*GPL[22]*GPL[246] + 
     2*(-GPL[19] + GPL[22])*GPL[246] + 2*GPL[22]*GPL[325] + 
     4*GPL[22]*GPL[326] + 2*GPL[22]*GPL[327] + 2*GPL[22]*GPL[328] - 
     2*GPL[22]*GPL[329] + 2*GPL[22]*GPL[330] - 2*GPL[22]*GPL[331] + 
     2*GPL[22]*GPL[332] - 2*GPL[22]*GPL[333] + 2*GPL[22]*GPL[334] - 
     2*GPL[22]*GPL[335] + 2*GPL[22]*GPL[336] - 2*GPL[22]*GPL[337] + 
     2*GPL[22]*GPL[338] - 2*GPL[22]*GPL[339] - 2*(-GPL[19] + GPL[22])*
      GPL[342] + 2*(-GPL[19] + GPL[22])*GPL[343] + 2*GPL[22]*GPL[344] + 
     2*GPL[22]*GPL[345] + 2*(-GPL[19] + GPL[22])*GPL[346] - 2*GPL[437] + 
     2*GPL[438] + 8*GPL[441] + 2*GPL[462] - 4*GPL[463] + 2*GPL[486] - 
     4*GPL[487] + 2*GPL[488] + 2*GPL[489] - 2*GPL[490] + 2*GPL[491] - 
     2*GPL[492] + 2*GPL[495] + 4*GPL[496] - 2*GPL[545] - 2*GPL[546] - 
     2*GPL[547] + 4*GPL[548] - 2*GPL[549] - 2*GPL[550] - 2*GPL[581] + 
     4*GPL[582] - 2*GPL[583] + 4*GPL[584] - 8*GPL[585] + 4*GPL[586] - 
     2*GPL[587] + 2*GPL[588] - 2*GPL[589] + 2*GPL[590] - 2*GPL[591] - 
     2*GPL[592] + 2*GPL[593] - 2*GPL[594] + 4*GPL[595] - 4*GPL[596] + 
     2*GPL[597] - 2*GPL[598] + 2*GPL[599] - 2*GPL[600] + 2*GPL[601] - 
     2*GPL[602] + 2*GPL[603] - 2*GPL[604] + 4*GPL[605] - 4*GPL[606] + 
     2*GPL[607] - 2*GPL[608] + 2*GPL[609] - 2*GPL[610] + 2*GPL[611] + 
     4*GPL[615] - 2*GPL[616] + 4*GPL[617] - 2*GPL[618] + 4*GPL[619] + 
     2*GPL[620] + 2*GPL[863] - 4*GPL[864] + 2*GPL[865] - 2*GPL[866] + 
     2*GPL[867] - 2*GPL[868] + 2*GPL[869] - 4*GPL[870] - 8*GPL[871] - 
     4*GPL[872] - 4*GPL[873] + 4*GPL[874] - 4*GPL[875] + 4*GPL[876] + 
     2*GPL[877] - 2*GPL[878] + 2*GPL[879] - 2*GPL[880] - 4*GPL[881] + 
     4*GPL[882] + 2*GPL[883] + 2*GPL[884] - 2*GPL[885] + 2*GPL[886] - 
     2*GPL[887] - 2*GPL[888] + 2*GPL[889] - 2*GPL[890] - 4*GPL[891] + 
     4*GPL[892] + 2*GPL[893] + 2*GPL[894] - 2*GPL[895] + 2*GPL[896] - 
     2*GPL[897] + 2*GPL[898] - 2*GPL[899] + 2*GPL[900] - 4*GPL[901] + 
     4*GPL[902] - 2*GPL[903] + 2*GPL[904] - 2*GPL[905] + 2*GPL[906] - 
     2*GPL[907] + 2*GPL[908] - 4*GPL[909] + 4*GPL[910] - 4*GPL[911] + 
     4*GPL[912] - 2*GPL[913] + 2*GPL[914] - 2*GPL[915] + 2*GPL[916] - 
     2*GPL[917] + 2*GPL[918] - 2*GPL[919] + 2*GPL[920] - 2*GPL[921] + 
     2*GPL[922] - 2*GPL[923] + 2*GPL[924] - 4*GPL[925] + 4*GPL[926] - 
     2*GPL[927] + 2*GPL[928] - 2*GPL[929] + 2*GPL[930] - 2*GPL[931] + 
     2*GPL[932] - 4*GPL[933] + 4*GPL[934] - 4*GPL[935] + 4*GPL[936] - 
     2*GPL[937] + 2*GPL[938] - 2*GPL[939] + 2*GPL[940] - 2*GPL[941] + 
     2*GPL[942] - 2*GPL[943] + 2*GPL[944] - 2*GPL[945] - 2*GPL[950] + 
     2*GPL[951] - 2*GPL[952] + 2*GPL[953] - 2*GPL[954] + 2*GPL[955] + 
     2*GPL[956] + 2*GPL[957] + 2*GPL[958] + 2*GPL[959] + 2*GPL[960] + 
     2*GPL[961] + 2*GPL[22]*Zeta[3] - 2*(-GPL[18] + GPL[22])*Zeta[3] - 
     4*(-GPL[19] + GPL[22])*Zeta[3]), 
 g[7] -> -2*ep^2*GPL[71] + ep^3*(-4*GPL[233] + 4*GPL[319] - 6*GPL[320] + 
     12*GPL[321]) + ep^4*(-8*GPL[484] + 8*GPL[575] - 12*GPL[576] + 
     24*GPL[577] - 8*GPL[845] + 20*GPL[846] - 24*GPL[847] + 12*GPL[848] - 
     14*GPL[849] + 36*GPL[850] - 24*GPL[851] + 48*GPL[852] - 72*GPL[853]), 
 g[8] -> ep*GPL[2] + ep^2*(-2*GPL[25] + 4*GPL[71] - 6*GPL[72]) + 
   ep^3*(4*GPL[185] - 8*GPL[233] + 12*GPL[234] - 8*GPL[319] + 10*GPL[320] - 
     24*GPL[321] + 12*GPL[322] - 24*GPL[323] + 36*GPL[324]) + 
   ep^4*(-8*GPL[436] + 16*GPL[484] - 24*GPL[485] + 16*GPL[575] - 
     20*GPL[576] + 48*GPL[577] - 24*GPL[578] + 48*GPL[579] - 72*GPL[580] + 
     16*GPL[845] - 44*GPL[846] + 48*GPL[847] - 20*GPL[848] + 22*GPL[849] - 
     60*GPL[850] + 48*GPL[851] - 96*GPL[852] + 144*GPL[853] - 24*GPL[854] + 
     48*GPL[855] - 72*GPL[856] + 48*GPL[857] - 60*GPL[858] + 144*GPL[859] - 
     72*GPL[860] + 144*GPL[861] - 216*GPL[862]), 
 g[9] -> ep^3*((Pi^2*GPL[10])/3 + 8*GPL[390] - 8*GPL[391] - 8*GPL[392] - 
     2*Zeta[3]) + ep^4*(Pi^4/72 - (4*Pi^2*GPL[121])/3 + (2*Pi^2*GPL[122])/3 - 
     (2*Pi^2*GPL[123])/3 - (2*Pi^2*GPL[124])/3 - (4*Pi^2*GPL[125])/3 + 
     (2*Pi^2*GPL[131])/3 + (2*Pi^2*GPL[136])/3 - 32*GPL[1127] + 
     32*GPL[1128] + 32*GPL[1129] + 48*GPL[1130] - 48*GPL[1131] - 
     48*GPL[1132] - 16*GPL[1133] + 16*GPL[1134] + 16*GPL[1135] - 
     16*GPL[1136] + 16*GPL[1137] + 16*GPL[1138] - 16*GPL[1139] + 
     16*GPL[1140] + 16*GPL[1141] - 16*GPL[1148] + 16*GPL[1149] + 
     16*GPL[1150] - 32*GPL[1157] + 32*GPL[1158] + 32*GPL[1159] + 
     16*GPL[1175] - 16*GPL[1176] - 16*GPL[1177] + 16*GPL[1196] - 
     16*GPL[1197] - 16*GPL[1198] - 4*GPL[10]*Zeta[3] - 4*GPL[11]*Zeta[3] - 
     4*GPL[12]*Zeta[3]), 
 g[10] -> ep^2*(Pi^2/6 + 4*GPL[122] - 4*GPL[123] - 4*GPL[124]) + 
   ep^3*((-2*Pi^2*GPL[9])/3 + (2*Pi^2*GPL[10])/3 - (Pi^2*GPL[11])/3 - 
     (Pi^2*GPL[12])/3 - (2*Pi^2*GPL[13])/3 - 16*GPL[387] + 16*GPL[388] + 
     16*GPL[389] + 32*GPL[390] - 32*GPL[391] - 32*GPL[392] - 8*GPL[393] + 
     8*GPL[394] + 8*GPL[395] - 8*GPL[396] + 8*GPL[397] + 8*GPL[398] - 
     8*GPL[399] + 8*GPL[400] + 8*GPL[401] - 8*GPL[408] + 8*GPL[409] + 
     8*GPL[410] - 16*GPL[417] + 16*GPL[418] + 16*GPL[419] - 4*Zeta[3]) + 
   ep^4*(-1/36*Pi^4 + (8*Pi^2*GPL[112])/3 - (8*Pi^2*GPL[113])/3 + 
     (4*Pi^2*GPL[114])/3 + (4*Pi^2*GPL[115])/3 + (8*Pi^2*GPL[116])/3 - 
     4*Pi^2*GPL[121] + (4*Pi^2*GPL[122])/3 - (4*Pi^2*GPL[123])/3 - 
     (4*Pi^2*GPL[124])/3 - 4*Pi^2*GPL[125] + (4*Pi^2*GPL[130])/3 - 
     (4*Pi^2*GPL[131])/3 + (2*Pi^2*GPL[132])/3 + (2*Pi^2*GPL[133])/3 + 
     (4*Pi^2*GPL[134])/3 + (4*Pi^2*GPL[135])/3 - (4*Pi^2*GPL[136])/3 + 
     (2*Pi^2*GPL[137])/3 + (2*Pi^2*GPL[138])/3 + (4*Pi^2*GPL[139])/3 + 
     (8*Pi^2*GPL[140])/3 - (8*Pi^2*GPL[141])/3 + (4*Pi^2*GPL[142])/3 + 
     (4*Pi^2*GPL[143])/3 + (8*Pi^2*GPL[144])/3 + 64*GPL[1094] - 
     64*GPL[1095] - 64*GPL[1096] - 128*GPL[1097] + 128*GPL[1098] + 
     128*GPL[1099] + 32*GPL[1100] - 32*GPL[1101] - 32*GPL[1102] + 
     32*GPL[1103] - 32*GPL[1104] - 32*GPL[1105] + 32*GPL[1106] - 
     32*GPL[1107] - 32*GPL[1108] + 32*GPL[1109] - 32*GPL[1110] - 
     32*GPL[1111] + 64*GPL[1112] - 64*GPL[1113] - 64*GPL[1114] - 
     96*GPL[1127] + 96*GPL[1128] + 96*GPL[1129] + 160*GPL[1130] - 
     160*GPL[1131] - 160*GPL[1132] - 64*GPL[1133] + 64*GPL[1134] + 
     64*GPL[1135] - 64*GPL[1136] + 64*GPL[1137] + 64*GPL[1138] - 
     64*GPL[1139] + 64*GPL[1140] + 64*GPL[1141] + 16*GPL[1142] - 
     16*GPL[1143] - 16*GPL[1144] + 16*GPL[1145] - 16*GPL[1146] - 
     16*GPL[1147] - 64*GPL[1148] + 64*GPL[1149] + 64*GPL[1150] + 
     16*GPL[1151] - 16*GPL[1152] - 16*GPL[1153] + 16*GPL[1154] - 
     16*GPL[1155] - 16*GPL[1156] - 96*GPL[1157] + 96*GPL[1158] + 
     96*GPL[1159] + 32*GPL[1172] - 32*GPL[1173] - 32*GPL[1174] - 
     64*GPL[1175] + 64*GPL[1176] + 64*GPL[1177] + 16*GPL[1178] - 
     16*GPL[1179] - 16*GPL[1180] + 16*GPL[1181] - 16*GPL[1182] - 
     16*GPL[1183] + 16*GPL[1184] - 16*GPL[1185] - 16*GPL[1186] + 
     16*GPL[1187] - 16*GPL[1188] - 16*GPL[1189] + 32*GPL[1190] - 
     32*GPL[1191] - 32*GPL[1192] + 32*GPL[1193] - 32*GPL[1194] - 
     32*GPL[1195] - 64*GPL[1196] + 64*GPL[1197] + 64*GPL[1198] + 
     16*GPL[1199] - 16*GPL[1200] - 16*GPL[1201] + 16*GPL[1202] - 
     16*GPL[1203] - 16*GPL[1204] + 16*GPL[1205] - 16*GPL[1206] - 
     16*GPL[1207] + 16*GPL[1208] - 16*GPL[1209] - 16*GPL[1210] + 
     32*GPL[1211] - 32*GPL[1212] - 32*GPL[1213] + 64*GPL[1214] - 
     64*GPL[1215] - 64*GPL[1216] - 128*GPL[1217] + 128*GPL[1218] + 
     128*GPL[1219] + 32*GPL[1220] - 32*GPL[1221] - 32*GPL[1222] + 
     32*GPL[1223] - 32*GPL[1224] - 32*GPL[1225] + 32*GPL[1226] - 
     32*GPL[1227] - 32*GPL[1228] + 32*GPL[1229] - 32*GPL[1230] - 
     32*GPL[1231] + 64*GPL[1232] - 64*GPL[1233] - 64*GPL[1234] + 
     16*GPL[9]*Zeta[3] - 16*GPL[10]*Zeta[3] + 8*GPL[11]*Zeta[3] + 
     8*GPL[12]*Zeta[3] + 16*GPL[13]*Zeta[3]), 
 g[11] -> ep^3*(2*Cl2[Pi/3]*J[a[11, 12]] + J[a[3, 3], a[7, 8], a[7, 8]]/4 - 
     J[a[4, 4], a[7, 8], a[7, 8]]/4 + J[a[11, 12], a[11, 12], a[4, 4]] + 
     J[a[11, 12], a[12, 8], a[7, 8]]/2 + (4*Zeta[3])/3) + 
   ep^4*((-283*Pi^4)/1944 + ((4*I)/27)*Pi^2*Cl[2, Pi/3] - 
     (4*Pi^2*GPL[31])/9 - (4*Pi^2*GPL[33])/9 - ((32*I)/3)*Pi*GPL[191] - 
     ((32*I)/3)*Pi*GPL[193] + 64*GPL[442] + 64*GPL[444] - 16*GPL[503] - 
     16*GPL[505] - 16*GPL[519] - 16*GPL[520] - 32*GPL[553] - 32*GPL[555] - 
     32*GPL[571] - 32*GPL[573] - 16*GPL[627] - 16*GPL[629] - 16*GPL[647] - 
     16*GPL[648] + 16*GPL[968] + 16*GPL[970] + 16*GPL[1034] + 16*GPL[1036] + 
     48*(GPL[1373] - GPL[1374]) + 48*(GPL[1373] + GPL[1374]) + 
     48*(-GPL[1375] + GPL[1376]) + 48*(GPL[1375] + GPL[1376]) - 
     (41*Pi^3*J[a[11, 12]])/135 + (48*Im[GPL[8]]*J[a[11, 12]])/5 + 
     2*Cl2[Pi/3]*J[a[11, 11], a[11, 12]] - (Pi^2*J[a[11, 12], a[11, 12]])/6 + 
     2*Cl2[Pi/3]*J[a[11, 12], a[12, 12]] - 
     J[a[11, 7], a[3, 3], a[7, 8], a[7, 8]]/2 + 
     J[a[11, 7], a[7, 8], a[8, 8], a[7, 8]]/2 + 
     J[a[11, 11], a[3, 3], a[7, 8], a[7, 8]]/4 - 
     J[a[11, 11], a[4, 4], a[7, 8], a[7, 8]]/4 + J[a[11, 11], a[11, 12], 
      a[11, 12], a[4, 4]] + J[a[11, 11], a[11, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[11, 12], a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[a[11, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[a[11, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + J[a[11, 12], a[12, 12], 
      a[11, 12], a[4, 4]] + J[a[11, 12], a[12, 12], a[12, 8], a[7, 8]]/2 - 
     (Pi*J[a[11, 12]]*Log[3]^2)/5 - ((28*I)/27)*Pi*Zeta[3] + 
     (4*J[a[11, 11]]*Zeta[3])/3 + GPL[4]*(((-10*I)/81)*Pi^3 + 4*Zeta[3]) + 
     GPL[6]*(((-10*I)/81)*Pi^3 + 4*Zeta[3])), 
 g[12] -> ep^2*(2*Cl2[Pi/3] + J[a[11, 12], a[4, 4]] + 
     J[a[12, 8], a[7, 8]]/2) + ep^3*((-41*Pi^3)/135 + (48*Im[GPL[8]])/5 - 
     (Pi^2*J[a[11, 12]])/6 + 2*Cl2[Pi/3]*J[a[12, 12]] + 
     J[a[11, 12], a[4, 4], a[4, 4]] + (3*J[a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[a[12, 8], a[8, 8], a[7, 8]]/2 + J[a[12, 12], a[11, 12], a[4, 4]] + 
     J[a[12, 12], a[12, 8], a[7, 8]]/2 - (Pi*Log[3]^2)/5) + 
   ep^4*(((-11*I)/972)*Pi^4 - (28*Pi^2*Cl[2, Pi/3])/27 - 
     ((4*I)/9)*Pi^2*GPL[53] - ((4*I)/9)*Pi^2*GPL[55] - 
     ((4*I)/9)*Pi^2*GPL[67] - ((4*I)/9)*Pi^2*GPL[69] - 
     ((4*I)/9)*Pi^2*GPL[82] - ((4*I)/9)*Pi^2*GPL[85] - 
     ((2*I)/9)*Pi^2*GPL[86] - ((2*I)/9)*Pi^2*GPL[88] - 
     ((4*I)/9)*Pi^2*GPL[98] - ((4*I)/9)*Pi^2*GPL[101] - 
     ((2*I)/9)*Pi^2*GPL[102] - ((2*I)/9)*Pi^2*GPL[103] + (32*Pi*GPL[215])/3 + 
     (32*Pi*GPL[217])/3 + (32*Pi*GPL[229])/3 + (32*Pi*GPL[231])/3 + 
     (32*Pi*GPL[249])/3 + (32*Pi*GPL[252])/3 + (32*Pi*GPL[265])/3 + 
     (32*Pi*GPL[268])/3 + (32*Pi*GPL[349])/3 + (32*Pi*GPL[352])/3 + 
     (32*Pi*GPL[367])/3 + (32*Pi*GPL[370])/3 - (96*I)*GPL[442] - 
     (96*I)*GPL[444] + (32*I)*GPL[466] + (32*I)*GPL[468] + (32*I)*GPL[480] + 
     (32*I)*GPL[482] + (32*I)*GPL[499] + (32*I)*GPL[502] + (48*I)*GPL[503] + 
     (48*I)*GPL[505] + (32*I)*GPL[515] + (32*I)*GPL[518] + (48*I)*GPL[519] + 
     (48*I)*GPL[520] + (96*I)*GPL[553] + (96*I)*GPL[555] + (96*I)*GPL[571] + 
     (96*I)*GPL[573] + (32*I)*GPL[623] + (32*I)*GPL[626] + (48*I)*GPL[627] + 
     (48*I)*GPL[629] - (16*I)*GPL[630] - (16*I)*GPL[631] - (16*I)*GPL[632] - 
     (16*I)*GPL[633] + (32*I)*GPL[643] + (32*I)*GPL[646] + (48*I)*GPL[647] + 
     (48*I)*GPL[648] - (16*I)*GPL[650] - (16*I)*GPL[651] - (16*I)*GPL[652] - 
     (16*I)*GPL[653] + (96*I)*GPL[751] + (96*I)*GPL[753] - (32*I)*GPL[755] - 
     (32*I)*GPL[756] - (32*I)*GPL[757] - (32*I)*GPL[758] - (64*I)*GPL[763] - 
     (64*I)*GPL[764] - (64*I)*GPL[765] - (64*I)*GPL[766] - (32*I)*GPL[767] - 
     (32*I)*GPL[768] - (32*I)*GPL[771] - (32*I)*GPL[772] + (96*I)*GPL[821] + 
     (96*I)*GPL[823] - (32*I)*GPL[825] - (32*I)*GPL[826] - (32*I)*GPL[827] - 
     (32*I)*GPL[828] - (64*I)*GPL[833] - (64*I)*GPL[834] - (64*I)*GPL[835] - 
     (64*I)*GPL[836] - (32*I)*GPL[837] - (32*I)*GPL[838] - (32*I)*GPL[841] - 
     (32*I)*GPL[842] + (32*I)*GPL[964] + (32*I)*GPL[967] + (48*I)*GPL[968] + 
     (48*I)*GPL[970] - (16*I)*GPL[972] - (16*I)*GPL[973] - (16*I)*GPL[976] - 
     (16*I)*GPL[977] - (32*I)*GPL[984] - (32*I)*GPL[985] - (32*I)*GPL[990] - 
     (32*I)*GPL[991] - (16*I)*GPL[992] - (16*I)*GPL[994] - (16*I)*GPL[998] - 
     (16*I)*GPL[1000] + (32*I)*GPL[1030] + (32*I)*GPL[1033] + 
     (48*I)*GPL[1034] + (48*I)*GPL[1036] - (16*I)*GPL[1038] - 
     (16*I)*GPL[1039] - (16*I)*GPL[1042] - (16*I)*GPL[1043] - 
     (32*I)*GPL[1050] - (32*I)*GPL[1051] - (32*I)*GPL[1056] - 
     (32*I)*GPL[1057] - (16*I)*GPL[1058] - (16*I)*GPL[1060] - 
     (16*I)*GPL[1062] - (16*I)*GPL[1064] - (8*Pi*(GPL[1371] - GPL[1372]))/3 - 
     (80*I)*(GPL[1373] - GPL[1374]) - (80*I)*(GPL[1373] + GPL[1374]) - 
     (80*I)*(-GPL[1375] + GPL[1376]) - (80*I)*(GPL[1375] + GPL[1376]) + 
     (32*I)*(GPL[1385] - GPL[1387]) + (32*I)*(GPL[1385] + GPL[1387]) + 
     (32*I)*(GPL[1386] - GPL[1388]) + (32*I)*(GPL[1386] + GPL[1388]) + 
     (32*I)*(-GPL[1389] + GPL[1391]) + (32*I)*(GPL[1389] + GPL[1391]) + 
     (32*I)*(-GPL[1390] + GPL[1392]) + (32*I)*(GPL[1390] + GPL[1392]) + 
     (32*I)*(GPL[1409] - GPL[1411]) + (32*I)*(GPL[1409] + GPL[1411]) + 
     (32*I)*(GPL[1410] - GPL[1412]) + (32*I)*(GPL[1410] + GPL[1412]) + 
     (32*I)*(-GPL[1413] + GPL[1415]) + (32*I)*(GPL[1413] + GPL[1415]) + 
     (32*I)*(-GPL[1414] + GPL[1416]) + (32*I)*(GPL[1414] + GPL[1416]) + 
     (32*I)*(GPL[1433] - GPL[1435]) + (32*I)*(GPL[1433] + GPL[1435]) + 
     (32*I)*(GPL[1434] - GPL[1436]) + (32*I)*(GPL[1434] + GPL[1436]) + 
     (32*I)*(-GPL[1437] + GPL[1439]) + (32*I)*(GPL[1437] + GPL[1439]) + 
     (32*I)*(-GPL[1438] + GPL[1440]) + (32*I)*(GPL[1438] + GPL[1440]) - 
     (41*Pi^3*J[a[12, 12]])/135 + (48*Im[GPL[8]]*J[a[12, 12]])/5 - 
     (Pi^2*J[a[11, 12], a[4, 4]])/6 + 6*Cl2[Pi/3]*J[a[11, 12], a[11, 12]] - 
     (Pi^2*J[a[12, 12], a[11, 12]])/6 + 2*Cl2[Pi/3]*J[a[12, 12], a[12, 12]] + 
     J[a[11, 12], a[4, 4], a[4, 4], a[4, 4]] - 
     (3*J[a[11, 12], a[4, 4], a[7, 8], a[7, 8]])/4 + 
     (3*J[a[11, 12], a[7, 8], a[8, 8], a[7, 8]])/4 + 
     3*J[a[11, 12], a[11, 12], a[11, 12], a[4, 4]] + 
     (3*J[a[11, 12], a[11, 12], a[12, 8], a[7, 8]])/2 - 
     (3*J[a[12, 8], a[7, 8], a[7, 8], a[7, 8]])/4 + 
     J[a[12, 8], a[8, 8], a[8, 8], a[7, 8]]/2 + J[a[12, 12], a[11, 12], 
      a[4, 4], a[4, 4]] + (3*J[a[12, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[a[12, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + J[a[12, 12], a[12, 12], 
      a[11, 12], a[4, 4]] + J[a[12, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     (22*Pi^3*Log[3])/81 - ((16*I)/9)*Pi*Cl[2, Pi/3]*Log[3] - 
     (I/9)*Pi^2*Log[3]^2 - (Pi*J[a[12, 12]]*Log[3]^2)/5 + 
     GPL[4]*((4*Pi^3)/81 + (8*I)*Zeta[3]) + 
     GPL[6]*((4*Pi^3)/81 + (8*I)*Zeta[3]) + (8*Pi*Zeta[3])/3 + 
     2*J[a[11, 12]]*Zeta[3] + (8*I)*Log[3]*Zeta[3]), 
 g[13] -> ep^3*(GPL[16]*((I/12)*Pi^2 - (3*I)*GPL[24]) + 
     GPL[17]*(((-5*I)/12)*Pi^2 - (3*I)*GPL[24]) + 
     GPL[14]*((-1/12*I)*Pi^2 + (3*I)*GPL[24]) + 
     GPL[15]*(((5*I)/12)*Pi^2 + (3*I)*GPL[24]) - (4*I)*GPL[399] + 
     (4*I)*GPL[400] + (4*I)*GPL[401] + (4*I)*GPL[408] - (4*I)*GPL[409] - 
     (4*I)*GPL[410] - (6*I)*GPL[420] + (6*I)*GPL[421] + (6*I)*GPL[422] + 
     (6*I)*GPL[423] - (6*I)*GPL[424] - (6*I)*GPL[425] + (6*I)*GPL[426] - 
     (6*I)*GPL[427] - (6*I)*GPL[428] - (6*I)*GPL[429] + (6*I)*GPL[430] + 
     (6*I)*GPL[431] + (Pi^2*J[a[13, 5]])/3 + (Pi^2*J[a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[13, 12]] + (Pi^2*J[a[13, 15], b[15, 5]])/3 + 
     GPL[123]*(-8*J[a[13, 5]] - 4*J[a[13, 10]] - 8*J[a[13, 15], b[15, 5]] - 
       4*J[a[13, 15], b[15, 10]]) + GPL[124]*(-8*J[a[13, 5]] - 
       4*J[a[13, 10]] - 8*J[a[13, 15], b[15, 5]] - 
       4*J[a[13, 15], b[15, 10]]) + (Pi^2*J[a[13, 15], b[15, 10]])/6 + 
     GPL[122]*(8*J[a[13, 5]] + 4*J[a[13, 10]] + 8*J[a[13, 15], b[15, 5]] + 
       4*J[a[13, 15], b[15, 10]]) + 2*Cl2[Pi/3]*J[a[13, 15], b[15, 12]] + 
     J[a[13, 5], a[5, 2], a[4, 4]] + J[a[13, 12], a[11, 12], a[4, 4]] + 
     J[a[13, 12], a[12, 8], a[7, 8]]/2 - J[a[13, 15], a[15, 1], a[4, 4]] + 
     J[a[13, 15], a[15, 2], a[4, 4]] + J[a[13, 15], a[15, 8], a[7, 8]]/2 + 
     GPL[10]*(-2*J[a[13, 5], a[5, 2]] - 2*J[a[13, 15], a[15, 2]] - 
       2*J[a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[11]*((-1/6*I)*Pi^2 + 2*J[a[13, 5], a[5, 2]] + 
       2*J[a[13, 15], a[15, 2]] + 2*J[a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[12]*((I/6)*Pi^2 + 2*J[a[13, 5], a[5, 2]] + 
       2*J[a[13, 15], a[15, 2]] + 2*J[a[13, 15], b[15, 5], a[5, 2]]) + 
     J[a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + J[a[13, 15], b[15, 12], 
      a[11, 12], a[4, 4]] + J[a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2) + 
   ep^4*(((I/6)*Pi^2 - (6*I)*GPL[24])*GPL[126] + 
     (((-5*I)/6)*Pi^2 - (6*I)*GPL[24])*GPL[127] + 
     ((-1/6*I)*Pi^2 + (6*I)*GPL[24])*GPL[128] + 
     (((5*I)/6)*Pi^2 + (6*I)*GPL[24])*GPL[129] + ((2*I)/3)*Pi^2*GPL[130] + 
     ((2*I)/3)*Pi^2*GPL[134] - ((2*I)/3)*Pi^2*GPL[135] - 
     ((2*I)/3)*Pi^2*GPL[139] - I*Pi^2*GPL[149] - (I/2)*Pi^2*GPL[150] + 
     (I/3)*Pi^2*GPL[151] - I*Pi^2*GPL[152] + ((I/6)*Pi^2 - (6*I)*GPL[24])*
      GPL[153] + (((5*I)/3)*Pi^2 + (12*I)*GPL[24])*GPL[154] + 
     ((I/3)*Pi^2 - (12*I)*GPL[24])*GPL[155] + 
     (((5*I)/6)*Pi^2 + (6*I)*GPL[24])*GPL[156] + I*Pi^2*GPL[157] + 
     (I/2)*Pi^2*GPL[158] - (I/3)*Pi^2*GPL[159] + I*Pi^2*GPL[160] + 
     ((-1/3*I)*Pi^2 + (12*I)*GPL[24])*GPL[161] + 
     (((-5*I)/6)*Pi^2 - (6*I)*GPL[24])*GPL[162] + 
     ((-1/6*I)*Pi^2 + (6*I)*GPL[24])*GPL[163] + 
     (((-5*I)/3)*Pi^2 - (12*I)*GPL[24])*GPL[164] + I*Pi^2*GPL[165] + 
     (I/2)*Pi^2*GPL[166] - (I/3)*Pi^2*GPL[167] + I*Pi^2*GPL[168] + 
     ((-1/3*I)*Pi^2 + (12*I)*GPL[24])*GPL[169] + 
     (((-5*I)/6)*Pi^2 - (6*I)*GPL[24])*GPL[170] + 
     ((-1/6*I)*Pi^2 + (6*I)*GPL[24])*GPL[171] + 
     (((-5*I)/3)*Pi^2 - (12*I)*GPL[24])*GPL[172] - I*Pi^2*GPL[173] - 
     (I/2)*Pi^2*GPL[174] + (I/3)*Pi^2*GPL[175] - I*Pi^2*GPL[176] + 
     ((I/6)*Pi^2 - (6*I)*GPL[24])*GPL[177] + 
     (((5*I)/3)*Pi^2 + (12*I)*GPL[24])*GPL[178] + 
     ((I/3)*Pi^2 - (12*I)*GPL[24])*GPL[179] + 
     (((5*I)/6)*Pi^2 + (6*I)*GPL[24])*GPL[180] + (8*I)*GPL[1139] - 
     (8*I)*GPL[1140] - (8*I)*GPL[1141] - (8*I)*GPL[1148] + (8*I)*GPL[1149] + 
     (8*I)*GPL[1150] + (12*I)*GPL[1160] - (12*I)*GPL[1161] - 
     (12*I)*GPL[1162] - (12*I)*GPL[1163] + (12*I)*GPL[1164] + 
     (12*I)*GPL[1165] - (12*I)*GPL[1166] + (12*I)*GPL[1167] + 
     (12*I)*GPL[1168] + (12*I)*GPL[1169] - (12*I)*GPL[1170] - 
     (12*I)*GPL[1171] + (16*I)*GPL[1172] - (16*I)*GPL[1173] - 
     (16*I)*GPL[1174] - (32*I)*GPL[1175] + (32*I)*GPL[1176] + 
     (32*I)*GPL[1177] + (8*I)*GPL[1178] - (8*I)*GPL[1179] - (8*I)*GPL[1180] + 
     (8*I)*GPL[1181] - (8*I)*GPL[1182] - (8*I)*GPL[1183] + (8*I)*GPL[1184] - 
     (8*I)*GPL[1185] - (8*I)*GPL[1186] + (8*I)*GPL[1187] - (8*I)*GPL[1188] - 
     (8*I)*GPL[1189] + (16*I)*GPL[1190] - (16*I)*GPL[1191] - 
     (16*I)*GPL[1192] - (16*I)*GPL[1193] + (16*I)*GPL[1194] + 
     (16*I)*GPL[1195] + (32*I)*GPL[1196] - (32*I)*GPL[1197] - 
     (32*I)*GPL[1198] - (8*I)*GPL[1199] + (8*I)*GPL[1200] + (8*I)*GPL[1201] - 
     (8*I)*GPL[1202] + (8*I)*GPL[1203] + (8*I)*GPL[1204] - (8*I)*GPL[1205] + 
     (8*I)*GPL[1206] + (8*I)*GPL[1207] - (8*I)*GPL[1208] + (8*I)*GPL[1209] + 
     (8*I)*GPL[1210] - (16*I)*GPL[1211] + (16*I)*GPL[1212] + 
     (16*I)*GPL[1213] - (24*I)*GPL[1247] + (24*I)*GPL[1248] + 
     (24*I)*GPL[1249] - (28*I)*GPL[1250] + (28*I)*GPL[1251] + 
     (28*I)*GPL[1252] + (12*I)*GPL[1253] - (12*I)*GPL[1254] - 
     (12*I)*GPL[1255] + (12*I)*GPL[1256] - (12*I)*GPL[1257] - 
     (12*I)*GPL[1258] + (8*I)*GPL[1259] - (8*I)*GPL[1260] - (8*I)*GPL[1261] - 
     (24*I)*GPL[1262] + (24*I)*GPL[1263] + (24*I)*GPL[1264] + 
     (12*I)*GPL[1265] - (12*I)*GPL[1266] - (12*I)*GPL[1267] + 
     (24*I)*GPL[1268] - (24*I)*GPL[1269] - (24*I)*GPL[1270] + 
     (24*I)*GPL[1271] - (24*I)*GPL[1272] - (24*I)*GPL[1273] + 
     (12*I)*GPL[1274] - (12*I)*GPL[1275] - (12*I)*GPL[1276] + 
     (24*I)*GPL[1277] - (24*I)*GPL[1278] - (24*I)*GPL[1279] + 
     (28*I)*GPL[1280] - (28*I)*GPL[1281] - (28*I)*GPL[1282] - 
     (12*I)*GPL[1283] + (12*I)*GPL[1284] + (12*I)*GPL[1285] - 
     (12*I)*GPL[1286] + (12*I)*GPL[1287] + (12*I)*GPL[1288] - 
     (8*I)*GPL[1289] + (8*I)*GPL[1290] + (8*I)*GPL[1291] + (24*I)*GPL[1292] - 
     (24*I)*GPL[1293] - (24*I)*GPL[1294] - (24*I)*GPL[1295] + 
     (24*I)*GPL[1296] + (24*I)*GPL[1297] - (12*I)*GPL[1298] + 
     (12*I)*GPL[1299] + (12*I)*GPL[1300] - (12*I)*GPL[1301] + 
     (12*I)*GPL[1302] + (12*I)*GPL[1303] - (24*I)*GPL[1304] + 
     (24*I)*GPL[1305] + (24*I)*GPL[1306] + (24*I)*GPL[1307] - 
     (24*I)*GPL[1308] - (24*I)*GPL[1309] + (28*I)*GPL[1310] - 
     (28*I)*GPL[1311] - (28*I)*GPL[1312] - (12*I)*GPL[1313] + 
     (12*I)*GPL[1314] + (12*I)*GPL[1315] - (12*I)*GPL[1316] + 
     (12*I)*GPL[1317] + (12*I)*GPL[1318] - (8*I)*GPL[1319] + 
     (8*I)*GPL[1320] + (8*I)*GPL[1321] + (24*I)*GPL[1322] - 
     (24*I)*GPL[1323] - (24*I)*GPL[1324] - (24*I)*GPL[1325] + 
     (24*I)*GPL[1326] + (24*I)*GPL[1327] - (12*I)*GPL[1328] + 
     (12*I)*GPL[1329] + (12*I)*GPL[1330] - (12*I)*GPL[1331] + 
     (12*I)*GPL[1332] + (12*I)*GPL[1333] - (24*I)*GPL[1334] + 
     (24*I)*GPL[1335] + (24*I)*GPL[1336] - (24*I)*GPL[1337] + 
     (24*I)*GPL[1338] + (24*I)*GPL[1339] - (28*I)*GPL[1340] + 
     (28*I)*GPL[1341] + (28*I)*GPL[1342] + (12*I)*GPL[1343] - 
     (12*I)*GPL[1344] - (12*I)*GPL[1345] + (12*I)*GPL[1346] - 
     (12*I)*GPL[1347] - (12*I)*GPL[1348] + (8*I)*GPL[1349] - 
     (8*I)*GPL[1350] - (8*I)*GPL[1351] - (24*I)*GPL[1352] + 
     (24*I)*GPL[1353] + (24*I)*GPL[1354] + (12*I)*GPL[1355] - 
     (12*I)*GPL[1356] - (12*I)*GPL[1357] + (24*I)*GPL[1358] - 
     (24*I)*GPL[1359] - (24*I)*GPL[1360] + (24*I)*GPL[1361] - 
     (24*I)*GPL[1362] - (24*I)*GPL[1363] + (12*I)*GPL[1364] - 
     (12*I)*GPL[1365] - (12*I)*GPL[1366] - (41*Pi^3*J[a[13, 12]])/135 + 
     (48*Im[GPL[8]]*J[a[13, 12]])/5 + (Pi^2*J[a[13, 5], a[5, 5]])/3 - 
     Pi^2*J[a[13, 5], a[14, 5]] - (Pi^2*J[a[13, 5], a[14, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[13, 5], a[14, 12]] - (Pi^2*J[a[13, 12], a[11, 12]])/6 + 
     2*Cl2[Pi/3]*J[a[13, 12], a[12, 12]] + (Pi^2*J[a[13, 13], a[13, 5]])/3 + 
     (Pi^2*J[a[13, 13], a[13, 10]])/6 + 2*Cl2[Pi/3]*J[a[13, 13], a[13, 12]] + 
     (Pi^2*J[a[13, 15], a[15, 1]])/6 + (Pi^2*J[a[13, 15], a[15, 5]])/3 + 
     (Pi^2*J[a[13, 15], a[15, 10]])/6 + 2*Cl2[Pi/3]*J[a[13, 15], a[15, 12]] + 
     GPL[391]*(-24*J[a[13, 5]] - 32*J[a[13, 10]] - 
       24*J[a[13, 15], b[15, 5]] - 32*J[a[13, 15], b[15, 10]]) + 
     GPL[392]*(-24*J[a[13, 5]] - 32*J[a[13, 10]] - 
       24*J[a[13, 15], b[15, 5]] - 32*J[a[13, 15], b[15, 10]]) + 
     GPL[387]*(64*J[a[13, 5]] - 16*J[a[13, 10]] + 64*J[a[13, 15], b[15, 5]] - 
       16*J[a[13, 15], b[15, 10]]) + GPL[417]*(64*J[a[13, 5]] - 
       16*J[a[13, 10]] + 64*J[a[13, 15], b[15, 5]] - 
       16*J[a[13, 15], b[15, 10]]) + GPL[393]*(-16*J[a[13, 5]] - 
       8*J[a[13, 10]] - 16*J[a[13, 15], b[15, 5]] - 
       8*J[a[13, 15], b[15, 10]]) + GPL[396]*(-16*J[a[13, 5]] - 
       8*J[a[13, 10]] - 16*J[a[13, 15], b[15, 5]] - 
       8*J[a[13, 15], b[15, 10]]) + GPL[394]*(16*J[a[13, 5]] + 
       8*J[a[13, 10]] + 16*J[a[13, 15], b[15, 5]] + 
       8*J[a[13, 15], b[15, 10]]) + GPL[395]*(16*J[a[13, 5]] + 
       8*J[a[13, 10]] + 16*J[a[13, 15], b[15, 5]] + 
       8*J[a[13, 15], b[15, 10]]) + GPL[397]*(16*J[a[13, 5]] + 
       8*J[a[13, 10]] + 16*J[a[13, 15], b[15, 5]] + 
       8*J[a[13, 15], b[15, 10]]) + GPL[398]*(16*J[a[13, 5]] + 
       8*J[a[13, 10]] + 16*J[a[13, 15], b[15, 5]] + 
       8*J[a[13, 15], b[15, 10]]) + GPL[388]*(-64*J[a[13, 5]] + 
       16*J[a[13, 10]] - 64*J[a[13, 15], b[15, 5]] + 
       16*J[a[13, 15], b[15, 10]]) + GPL[389]*(-64*J[a[13, 5]] + 
       16*J[a[13, 10]] - 64*J[a[13, 15], b[15, 5]] + 
       16*J[a[13, 15], b[15, 10]]) + GPL[418]*(-64*J[a[13, 5]] + 
       16*J[a[13, 10]] - 64*J[a[13, 15], b[15, 5]] + 
       16*J[a[13, 15], b[15, 10]]) + GPL[419]*(-64*J[a[13, 5]] + 
       16*J[a[13, 10]] - 64*J[a[13, 15], b[15, 5]] + 
       16*J[a[13, 15], b[15, 10]]) + GPL[390]*(24*J[a[13, 5]] + 
       32*J[a[13, 10]] + 24*J[a[13, 15], b[15, 5]] + 
       32*J[a[13, 15], b[15, 10]]) + GPL[9]*((8*Pi^2*J[a[13, 5]])/3 - 
       (2*Pi^2*J[a[13, 10]])/3 + (8*Pi^2*J[a[13, 15], b[15, 5]])/3 - 
       (2*Pi^2*J[a[13, 15], b[15, 10]])/3) + 
     GPL[13]*((8*Pi^2*J[a[13, 5]])/3 - (2*Pi^2*J[a[13, 10]])/3 + 
       (8*Pi^2*J[a[13, 15], b[15, 5]])/3 - (2*Pi^2*J[a[13, 15], b[15, 10]])/
        3) - (41*Pi^3*J[a[13, 15], b[15, 12]])/135 + 
     (48*Im[GPL[8]]*J[a[13, 15], b[15, 12]])/5 - 
     Pi^2*J[a[13, 5], a[14, 15], b[15, 5]] - 
     (Pi^2*J[a[13, 5], a[14, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[13, 5], a[14, 15], b[15, 12]] - 
     Pi^2*J[a[13, 5], b[14, 13], a[13, 5]] - 
     (Pi^2*J[a[13, 5], b[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[13, 5], b[14, 13], a[13, 12]] + 
     (Pi^2*J[a[13, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[13, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[13, 13], a[13, 15], b[15, 12]] + 
     (Pi^2*J[a[13, 15], a[15, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[13, 15], a[15, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[13, 15], a[15, 15], b[15, 12]] + 
     GPL[137]*((-1/3*I)*Pi^2 - 4*J[a[13, 5], a[5, 2]] - 
       4*J[a[13, 15], a[15, 2]] - 4*J[a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[138]*((-1/3*I)*Pi^2 - 4*J[a[13, 5], a[5, 2]] - 
       4*J[a[13, 15], a[15, 2]] - 4*J[a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[132]*((I/3)*Pi^2 - 4*J[a[13, 5], a[5, 2]] - 
       4*J[a[13, 15], a[15, 2]] - 4*J[a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[133]*((I/3)*Pi^2 - 4*J[a[13, 5], a[5, 2]] - 
       4*J[a[13, 15], a[15, 2]] - 4*J[a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[131]*(((-2*I)/3)*Pi^2 + 4*J[a[13, 5], a[5, 2]] + 
       4*J[a[13, 15], a[15, 2]] + 4*J[a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[136]*(((2*I)/3)*Pi^2 + 4*J[a[13, 5], a[5, 2]] + 
       4*J[a[13, 15], a[15, 2]] + 4*J[a[13, 15], b[15, 5], a[5, 2]]) + 
     (Pi^2*J[a[13, 15], b[15, 5], a[5, 5]])/3 - 
     Pi^2*J[a[13, 15], b[15, 5], a[14, 5]] - 
     (Pi^2*J[a[13, 15], b[15, 5], a[14, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[13, 15], b[15, 5], a[14, 12]] + 
     GPL[408]*(-8*J[a[13, 10]] + (4*I)*J[a[13, 13]] - 
       (12*I)*J[a[13, 5], b[14, 13]] - 8*J[a[13, 15], b[15, 10]] + 
       (4*I)*J[a[13, 15], b[15, 13]] - (12*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[400]*(8*J[a[13, 10]] + (4*I)*J[a[13, 13]] - 
       (12*I)*J[a[13, 5], b[14, 13]] + 8*J[a[13, 15], b[15, 10]] + 
       (4*I)*J[a[13, 15], b[15, 13]] - (12*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[401]*(8*J[a[13, 10]] + (4*I)*J[a[13, 13]] - 
       (12*I)*J[a[13, 5], b[14, 13]] + 8*J[a[13, 15], b[15, 10]] + 
       (4*I)*J[a[13, 15], b[15, 13]] - (12*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[399]*(-8*J[a[13, 10]] - (4*I)*J[a[13, 13]] + 
       (12*I)*J[a[13, 5], b[14, 13]] - 8*J[a[13, 15], b[15, 10]] - 
       (4*I)*J[a[13, 15], b[15, 13]] + (12*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[409]*(8*J[a[13, 10]] - (4*I)*J[a[13, 13]] + 
       (12*I)*J[a[13, 5], b[14, 13]] + 8*J[a[13, 15], b[15, 10]] - 
       (4*I)*J[a[13, 15], b[15, 13]] + (12*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[410]*(8*J[a[13, 10]] - (4*I)*J[a[13, 13]] + 
       (12*I)*J[a[13, 5], b[14, 13]] + 8*J[a[13, 15], b[15, 10]] - 
       (4*I)*J[a[13, 15], b[15, 13]] + (12*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[423]*(-36*J[a[13, 5]] + (6*I)*J[a[13, 13]] - 
       (18*I)*J[a[13, 5], b[14, 13]] - 36*J[a[13, 15], b[15, 5]] + 
       (6*I)*J[a[13, 15], b[15, 13]] - (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[426]*(-36*J[a[13, 5]] + (6*I)*J[a[13, 13]] - 
       (18*I)*J[a[13, 5], b[14, 13]] - 36*J[a[13, 15], b[15, 5]] + 
       (6*I)*J[a[13, 15], b[15, 13]] - (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[421]*(36*J[a[13, 5]] + (6*I)*J[a[13, 13]] - 
       (18*I)*J[a[13, 5], b[14, 13]] + 36*J[a[13, 15], b[15, 5]] + 
       (6*I)*J[a[13, 15], b[15, 13]] - (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[422]*(36*J[a[13, 5]] + (6*I)*J[a[13, 13]] - 
       (18*I)*J[a[13, 5], b[14, 13]] + 36*J[a[13, 15], b[15, 5]] + 
       (6*I)*J[a[13, 15], b[15, 13]] - (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[430]*(36*J[a[13, 5]] + (6*I)*J[a[13, 13]] - 
       (18*I)*J[a[13, 5], b[14, 13]] + 36*J[a[13, 15], b[15, 5]] + 
       (6*I)*J[a[13, 15], b[15, 13]] - (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[431]*(36*J[a[13, 5]] + (6*I)*J[a[13, 13]] - 
       (18*I)*J[a[13, 5], b[14, 13]] + 36*J[a[13, 15], b[15, 5]] + 
       (6*I)*J[a[13, 15], b[15, 13]] - (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[420]*(-36*J[a[13, 5]] - (6*I)*J[a[13, 13]] + 
       (18*I)*J[a[13, 5], b[14, 13]] - 36*J[a[13, 15], b[15, 5]] - 
       (6*I)*J[a[13, 15], b[15, 13]] + (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[429]*(-36*J[a[13, 5]] - (6*I)*J[a[13, 13]] + 
       (18*I)*J[a[13, 5], b[14, 13]] - 36*J[a[13, 15], b[15, 5]] - 
       (6*I)*J[a[13, 15], b[15, 13]] + (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[424]*(36*J[a[13, 5]] - (6*I)*J[a[13, 13]] + 
       (18*I)*J[a[13, 5], b[14, 13]] + 36*J[a[13, 15], b[15, 5]] - 
       (6*I)*J[a[13, 15], b[15, 13]] + (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[425]*(36*J[a[13, 5]] - (6*I)*J[a[13, 13]] + 
       (18*I)*J[a[13, 5], b[14, 13]] + 36*J[a[13, 15], b[15, 5]] - 
       (6*I)*J[a[13, 15], b[15, 13]] + (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[427]*(36*J[a[13, 5]] - (6*I)*J[a[13, 13]] + 
       (18*I)*J[a[13, 5], b[14, 13]] + 36*J[a[13, 15], b[15, 5]] - 
       (6*I)*J[a[13, 15], b[15, 13]] + (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[428]*(36*J[a[13, 5]] - (6*I)*J[a[13, 13]] + 
       (18*I)*J[a[13, 5], b[14, 13]] + 36*J[a[13, 15], b[15, 5]] - 
       (6*I)*J[a[13, 15], b[15, 13]] + (18*I)*J[a[13, 15], b[15, 5], 
         b[14, 13]]) + GPL[14]*(-1/2*(Pi^2*J[a[13, 5]]) + 
       18*GPL[24]*J[a[13, 5]] - (I/12)*Pi^2*J[a[13, 13]] + 
       (3*I)*GPL[24]*J[a[13, 13]] + (I/4)*Pi^2*J[a[13, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[a[13, 5], b[14, 13]] - (Pi^2*J[a[13, 15], b[15, 5]])/
        2 + 18*GPL[24]*J[a[13, 15], b[15, 5]] - (I/12)*Pi^2*
        J[a[13, 15], b[15, 13]] + (3*I)*GPL[24]*J[a[13, 15], b[15, 13]] + 
       (I/4)*Pi^2*J[a[13, 15], b[15, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[15]*((-5*Pi^2*J[a[13, 5]])/2 - 18*GPL[24]*J[a[13, 5]] + 
       ((5*I)/12)*Pi^2*J[a[13, 13]] + (3*I)*GPL[24]*J[a[13, 13]] - 
       ((5*I)/4)*Pi^2*J[a[13, 5], b[14, 13]] - (9*I)*GPL[24]*
        J[a[13, 5], b[14, 13]] - (5*Pi^2*J[a[13, 15], b[15, 5]])/2 - 
       18*GPL[24]*J[a[13, 15], b[15, 5]] + ((5*I)/12)*Pi^2*
        J[a[13, 15], b[15, 13]] + (3*I)*GPL[24]*J[a[13, 15], b[15, 13]] - 
       ((5*I)/4)*Pi^2*J[a[13, 15], b[15, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[16]*(-1/2*(Pi^2*J[a[13, 5]]) + 18*GPL[24]*J[a[13, 5]] + 
       (I/12)*Pi^2*J[a[13, 13]] - (3*I)*GPL[24]*J[a[13, 13]] - 
       (I/4)*Pi^2*J[a[13, 5], b[14, 13]] + (9*I)*GPL[24]*
        J[a[13, 5], b[14, 13]] - (Pi^2*J[a[13, 15], b[15, 5]])/2 + 
       18*GPL[24]*J[a[13, 15], b[15, 5]] + (I/12)*Pi^2*
        J[a[13, 15], b[15, 13]] - (3*I)*GPL[24]*J[a[13, 15], b[15, 13]] - 
       (I/4)*Pi^2*J[a[13, 15], b[15, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[17]*((-5*Pi^2*J[a[13, 5]])/2 - 18*GPL[24]*J[a[13, 5]] - 
       ((5*I)/12)*Pi^2*J[a[13, 13]] - (3*I)*GPL[24]*J[a[13, 13]] + 
       ((5*I)/4)*Pi^2*J[a[13, 5], b[14, 13]] + (9*I)*GPL[24]*
        J[a[13, 5], b[14, 13]] - (5*Pi^2*J[a[13, 15], b[15, 5]])/2 - 
       18*GPL[24]*J[a[13, 15], b[15, 5]] - ((5*I)/12)*Pi^2*
        J[a[13, 15], b[15, 13]] - (3*I)*GPL[24]*J[a[13, 15], b[15, 13]] + 
       ((5*I)/4)*Pi^2*J[a[13, 15], b[15, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[a[13, 15], b[15, 5], b[14, 13]]) - 
     (Pi^2*J[a[13, 15], b[15, 12], a[11, 12]])/6 + 
     2*Cl2[Pi/3]*J[a[13, 15], b[15, 12], a[12, 12]] + 
     (Pi^2*J[a[13, 15], b[15, 13], a[13, 5]])/3 + 
     (Pi^2*J[a[13, 15], b[15, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[13, 15], b[15, 13], a[13, 12]] + 
     J[a[13, 5], a[5, 2], a[4, 4], a[4, 4]] + 
     (3*J[a[13, 5], a[5, 2], a[7, 8], a[7, 8]])/4 + 
     J[a[13, 5], a[5, 5], a[5, 2], a[4, 4]] - 
     3*J[a[13, 5], a[14, 5], a[5, 2], a[4, 4]] - 
     3*J[a[13, 5], a[14, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[13, 5], a[14, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[a[13, 5], a[14, 15], a[15, 1], a[4, 4]] - 
     3*J[a[13, 5], a[14, 15], a[15, 2], a[4, 4]] - 
     (3*J[a[13, 5], a[14, 15], a[15, 8], a[7, 8]])/2 - 
     Pi^2*J[a[13, 5], b[14, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[a[13, 5], b[14, 13], a[13, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[13, 5], b[14, 13], a[13, 15], b[15, 12]] + 
     J[a[13, 12], a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[a[13, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[a[13, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + J[a[13, 12], a[12, 12], 
      a[11, 12], a[4, 4]] + J[a[13, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[13, 13], a[13, 5], a[5, 2], a[4, 4]] + J[a[13, 13], a[13, 12], 
      a[11, 12], a[4, 4]] + J[a[13, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[13, 13], a[13, 15], a[15, 1], a[4, 4]] + J[a[13, 13], a[13, 15], 
      a[15, 2], a[4, 4]] + J[a[13, 13], a[13, 15], a[15, 8], a[7, 8]]/2 - 
     J[a[13, 15], a[15, 1], a[4, 4], a[4, 4]] - 
     (3*J[a[13, 15], a[15, 1], a[7, 8], a[7, 8]])/4 + 
     J[a[13, 15], a[15, 2], a[4, 4], a[4, 4]] + 
     (3*J[a[13, 15], a[15, 2], a[7, 8], a[7, 8]])/4 + 
     J[a[13, 15], a[15, 5], a[5, 2], a[4, 4]] + 
     J[a[13, 15], a[15, 8], a[8, 8], a[7, 8]]/2 + J[a[13, 15], a[15, 12], 
      a[11, 12], a[4, 4]] + J[a[13, 15], a[15, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[13, 15], a[15, 15], a[15, 1], a[4, 4]] + J[a[13, 15], a[15, 15], 
      a[15, 2], a[4, 4]] + J[a[13, 15], a[15, 15], a[15, 8], a[7, 8]]/2 - 
     Pi^2*J[a[13, 15], b[15, 5], a[14, 15], b[15, 5]] - 
     (Pi^2*J[a[13, 15], b[15, 5], a[14, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[13, 15], b[15, 5], a[14, 15], b[15, 12]] - 
     Pi^2*J[a[13, 15], b[15, 5], b[14, 13], a[13, 5]] - 
     (Pi^2*J[a[13, 15], b[15, 5], b[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[13, 15], b[15, 5], b[14, 13], a[13, 12]] + 
     (Pi^2*J[a[13, 15], b[15, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[13, 15], b[15, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[13, 15], b[15, 13], a[13, 15], b[15, 12]] - 
     3*J[a[13, 5], a[14, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[a[13, 5], a[14, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[13, 5], a[14, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[a[13, 5], b[14, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[a[13, 5], b[14, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[13, 5], b[14, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[a[13, 5], b[14, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[a[13, 5], b[14, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[a[13, 5], b[14, 13], a[13, 15], a[15, 8], a[7, 8]])/2 + 
     J[a[13, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[13, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[13, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[13, 15], a[15, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[13, 15], a[15, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[13, 15], a[15, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[13, 15], b[15, 5], a[5, 2], a[4, 4], a[4, 4]] + 
     (3*J[a[13, 15], b[15, 5], a[5, 2], a[7, 8], a[7, 8]])/4 + 
     J[a[13, 15], b[15, 5], a[5, 5], a[5, 2], a[4, 4]] - 
     3*J[a[13, 15], b[15, 5], a[14, 5], a[5, 2], a[4, 4]] - 
     3*J[a[13, 15], b[15, 5], a[14, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[13, 15], b[15, 5], a[14, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[a[13, 15], b[15, 5], a[14, 15], a[15, 1], a[4, 4]] - 
     3*J[a[13, 15], b[15, 5], a[14, 15], a[15, 2], a[4, 4]] - 
     (3*J[a[13, 15], b[15, 5], a[14, 15], a[15, 8], a[7, 8]])/2 - 
     Pi^2*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
     GPL[122]*(-4*J[a[13, 5], a[5, 2]] + 8*J[a[13, 5], a[5, 5]] - 
       24*J[a[13, 5], a[14, 5]] - 12*J[a[13, 5], a[14, 10]] + 
       8*J[a[13, 13], a[13, 5]] + 4*J[a[13, 13], a[13, 10]] - 
       4*J[a[13, 15], a[15, 2]] + 8*J[a[13, 15], a[15, 5]] + 
       4*J[a[13, 15], a[15, 10]] - 24*J[a[13, 5], a[14, 15], b[15, 5]] - 
       12*J[a[13, 5], a[14, 15], b[15, 10]] - 
       24*J[a[13, 5], b[14, 13], a[13, 5]] - 
       12*J[a[13, 5], b[14, 13], a[13, 10]] + 
       8*J[a[13, 13], a[13, 15], b[15, 5]] + 
       4*J[a[13, 13], a[13, 15], b[15, 10]] + 
       8*J[a[13, 15], a[15, 15], b[15, 5]] + 
       4*J[a[13, 15], a[15, 15], b[15, 10]] - 
       4*J[a[13, 15], b[15, 5], a[5, 2]] + 8*J[a[13, 15], b[15, 5], 
         a[5, 5]] - 24*J[a[13, 15], b[15, 5], a[14, 5]] - 
       12*J[a[13, 15], b[15, 5], a[14, 10]] + 
       8*J[a[13, 15], b[15, 13], a[13, 5]] + 
       4*J[a[13, 15], b[15, 13], a[13, 10]] - 
       24*J[a[13, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       12*J[a[13, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       24*J[a[13, 15], b[15, 5], a[14, 15], b[15, 5]] - 
       12*J[a[13, 15], b[15, 5], a[14, 15], b[15, 10]] - 
       24*J[a[13, 15], b[15, 5], b[14, 13], a[13, 5]] - 
       12*J[a[13, 15], b[15, 5], b[14, 13], a[13, 10]] + 
       8*J[a[13, 15], b[15, 13], a[13, 15], b[15, 5]] + 
       4*J[a[13, 15], b[15, 13], a[13, 15], b[15, 10]] - 
       24*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       12*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) - 
     (Pi^2*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]])/2 + 
     GPL[124]*((-1/3*I)*Pi^2 + 4*J[a[13, 5], a[5, 2]] - 
       8*J[a[13, 5], a[5, 5]] + 24*J[a[13, 5], a[14, 5]] + 
       12*J[a[13, 5], a[14, 10]] - 8*J[a[13, 13], a[13, 5]] - 
       4*J[a[13, 13], a[13, 10]] + 4*J[a[13, 15], a[15, 2]] - 
       8*J[a[13, 15], a[15, 5]] - 4*J[a[13, 15], a[15, 10]] + 
       24*J[a[13, 5], a[14, 15], b[15, 5]] + 
       12*J[a[13, 5], a[14, 15], b[15, 10]] + 
       24*J[a[13, 5], b[14, 13], a[13, 5]] + 
       12*J[a[13, 5], b[14, 13], a[13, 10]] - 
       8*J[a[13, 13], a[13, 15], b[15, 5]] - 
       4*J[a[13, 13], a[13, 15], b[15, 10]] - 
       8*J[a[13, 15], a[15, 15], b[15, 5]] - 
       4*J[a[13, 15], a[15, 15], b[15, 10]] + 
       4*J[a[13, 15], b[15, 5], a[5, 2]] - 8*J[a[13, 15], b[15, 5], 
         a[5, 5]] + 24*J[a[13, 15], b[15, 5], a[14, 5]] + 
       12*J[a[13, 15], b[15, 5], a[14, 10]] - 
       8*J[a[13, 15], b[15, 13], a[13, 5]] - 
       4*J[a[13, 15], b[15, 13], a[13, 10]] + 
       24*J[a[13, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[a[13, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[a[13, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[a[13, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[a[13, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[a[13, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[a[13, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[a[13, 15], b[15, 13], a[13, 15], b[15, 10]] + 
       24*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[123]*((I/3)*Pi^2 + 4*J[a[13, 5], a[5, 2]] - 8*J[a[13, 5], a[5, 5]] + 
       24*J[a[13, 5], a[14, 5]] + 12*J[a[13, 5], a[14, 10]] - 
       8*J[a[13, 13], a[13, 5]] - 4*J[a[13, 13], a[13, 10]] + 
       4*J[a[13, 15], a[15, 2]] - 8*J[a[13, 15], a[15, 5]] - 
       4*J[a[13, 15], a[15, 10]] + 24*J[a[13, 5], a[14, 15], b[15, 5]] + 
       12*J[a[13, 5], a[14, 15], b[15, 10]] + 
       24*J[a[13, 5], b[14, 13], a[13, 5]] + 
       12*J[a[13, 5], b[14, 13], a[13, 10]] - 
       8*J[a[13, 13], a[13, 15], b[15, 5]] - 
       4*J[a[13, 13], a[13, 15], b[15, 10]] - 
       8*J[a[13, 15], a[15, 15], b[15, 5]] - 
       4*J[a[13, 15], a[15, 15], b[15, 10]] + 
       4*J[a[13, 15], b[15, 5], a[5, 2]] - 8*J[a[13, 15], b[15, 5], 
         a[5, 5]] + 24*J[a[13, 15], b[15, 5], a[14, 5]] + 
       12*J[a[13, 15], b[15, 5], a[14, 10]] - 
       8*J[a[13, 15], b[15, 13], a[13, 5]] - 
       4*J[a[13, 15], b[15, 13], a[13, 10]] + 
       24*J[a[13, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[a[13, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[a[13, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[a[13, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[a[13, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[a[13, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[a[13, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[a[13, 15], b[15, 13], a[13, 15], b[15, 10]] + 
       24*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) - 
     6*Cl2[Pi/3]*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 12]] + 
     J[a[13, 15], b[15, 12], a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[a[13, 15], b[15, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[a[13, 15], b[15, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + 
     J[a[13, 15], b[15, 12], a[12, 12], a[11, 12], a[4, 4]] + 
     J[a[13, 15], b[15, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[13, 15], b[15, 13], a[13, 5], a[5, 2], a[4, 4]] + 
     J[a[13, 15], b[15, 13], a[13, 12], a[11, 12], a[4, 4]] + 
     J[a[13, 15], b[15, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[13, 15], b[15, 13], a[13, 15], a[15, 1], a[4, 4]] + 
     J[a[13, 15], b[15, 13], a[13, 15], a[15, 2], a[4, 4]] + 
     J[a[13, 15], b[15, 13], a[13, 15], a[15, 8], a[7, 8]]/2 - 
     3*J[a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[a[13, 5], b[14, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[13, 5], b[14, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[a[13, 15], b[15, 5], a[14, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[13, 15], b[15, 5], a[14, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[a[13, 15], b[15, 5], b[14, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[13, 15], b[15, 5], b[14, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 8], a[7, 8]])/2 + 
     GPL[10]*((Pi^2*J[a[13, 5]])/3 + (2*Pi^2*J[a[13, 10]])/3 + 
       (Pi^2*J[a[13, 15], b[15, 5]])/3 + (2*Pi^2*J[a[13, 15], b[15, 10]])/3 - 
       2*J[a[13, 5], a[5, 5], a[5, 2]] + 6*J[a[13, 5], a[14, 5], a[5, 2]] + 
       6*J[a[13, 5], a[14, 15], a[15, 2]] - 
       2*J[a[13, 13], a[13, 5], a[5, 2]] - 2*J[a[13, 13], a[13, 15], 
         a[15, 2]] - 2*J[a[13, 15], a[15, 5], a[5, 2]] - 
       2*J[a[13, 15], a[15, 15], a[15, 2]] + 
       6*J[a[13, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       6*J[a[13, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       6*J[a[13, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[a[13, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       2*J[a[13, 15], a[15, 15], b[15, 5], a[5, 2]] - 
       2*J[a[13, 15], b[15, 5], a[5, 5], a[5, 2]] + 
       6*J[a[13, 15], b[15, 5], a[14, 5], a[5, 2]] + 
       6*J[a[13, 15], b[15, 5], a[14, 15], a[15, 2]] - 
       2*J[a[13, 15], b[15, 13], a[13, 5], a[5, 2]] - 
       2*J[a[13, 15], b[15, 13], a[13, 15], a[15, 2]] + 
       6*J[a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       6*J[a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       6*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[a[13, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     J[a[13, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[13, 15], b[15, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[13, 15], b[15, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 - 
     3*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2], 
       a[4, 4]] - 3*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 12], 
       a[11, 12], a[4, 4]] - (3*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 - (Pi*J[a[13, 12]]*Log[3]^2)/5 - 
     (Pi*J[a[13, 15], b[15, 12]]*Log[3]^2)/5 + 
     GPL[12]*(-1/3*(Pi^2*J[a[13, 10]]) + (I/6)*Pi^2*J[a[13, 13]] - 
       (I/2)*Pi^2*J[a[13, 5], b[14, 13]] - (Pi^2*J[a[13, 15], b[15, 10]])/3 + 
       (I/6)*Pi^2*J[a[13, 15], b[15, 13]] + 2*J[a[13, 5], a[5, 5], a[5, 2]] - 
       6*J[a[13, 5], a[14, 5], a[5, 2]] - 6*J[a[13, 5], a[14, 15], 
         a[15, 2]] + 2*J[a[13, 13], a[13, 5], a[5, 2]] + 
       2*J[a[13, 13], a[13, 15], a[15, 2]] + 
       2*J[a[13, 15], a[15, 5], a[5, 2]] + 2*J[a[13, 15], a[15, 15], 
         a[15, 2]] - (I/2)*Pi^2*J[a[13, 15], b[15, 5], b[14, 13]] - 
       6*J[a[13, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[a[13, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[a[13, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[13, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       2*J[a[13, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       2*J[a[13, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       2*J[a[13, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[a[13, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[13, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       (4*I)*Zeta[3]) + GPL[11]*(-1/3*(Pi^2*J[a[13, 10]]) - 
       (I/6)*Pi^2*J[a[13, 13]] + (I/2)*Pi^2*J[a[13, 5], b[14, 13]] - 
       (Pi^2*J[a[13, 15], b[15, 10]])/3 - (I/6)*Pi^2*
        J[a[13, 15], b[15, 13]] + 2*J[a[13, 5], a[5, 5], a[5, 2]] - 
       6*J[a[13, 5], a[14, 5], a[5, 2]] - 6*J[a[13, 5], a[14, 15], 
         a[15, 2]] + 2*J[a[13, 13], a[13, 5], a[5, 2]] + 
       2*J[a[13, 13], a[13, 15], a[15, 2]] + 
       2*J[a[13, 15], a[15, 5], a[5, 2]] + 2*J[a[13, 15], a[15, 15], 
         a[15, 2]] + (I/2)*Pi^2*J[a[13, 15], b[15, 5], b[14, 13]] - 
       6*J[a[13, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[a[13, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[a[13, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[13, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       2*J[a[13, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       2*J[a[13, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       2*J[a[13, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[a[13, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[13, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       (4*I)*Zeta[3]) + GPL[16]*((-32*Pi^3)/81 - (7*Pi*GPL[24])/3 - 
       (16*I)*GPL[383] - (16*I)*GPL[384] - (24*I)*GPL[385] - 
       (24*I)*GPL[386] - (I/9)*Pi^2*Log[3] - ((68*I)/9)*Zeta[3]) + 
     GPL[17]*((-32*Pi^3)/81 - (7*Pi*GPL[24])/3 - (16*I)*GPL[383] - 
       (16*I)*GPL[384] - (24*I)*GPL[385] - (24*I)*GPL[386] - 
       (I/9)*Pi^2*Log[3] - ((68*I)/9)*Zeta[3]) + 
     GPL[14]*((32*Pi^3)/81 + (7*Pi*GPL[24])/3 + (16*I)*GPL[383] + 
       (16*I)*GPL[384] + (24*I)*GPL[385] + (24*I)*GPL[386] + 
       (I/9)*Pi^2*Log[3] + ((68*I)/9)*Zeta[3]) + 
     GPL[15]*((32*Pi^3)/81 + (7*Pi*GPL[24])/3 + (16*I)*GPL[383] + 
       (16*I)*GPL[384] + (24*I)*GPL[385] + (24*I)*GPL[386] + 
       (I/9)*Pi^2*Log[3] + ((68*I)/9)*Zeta[3]) + 4*J[a[13, 5]]*Zeta[3] - 
     4*J[a[13, 10]]*Zeta[3] + 4*J[a[13, 15], b[15, 5]]*Zeta[3] - 
     4*J[a[13, 15], b[15, 10]]*Zeta[3]), 
 g[14] -> ep^3*((-2*Pi^2*GPL[9])/3 - (2*Pi^2*GPL[13])/3 - 16*GPL[387] + 
     16*GPL[388] + 16*GPL[389] - 8*GPL[390] + 8*GPL[391] + 8*GPL[392] - 
     16*GPL[417] + 16*GPL[418] + 16*GPL[419] + (Pi^2*J[a[14, 5]])/3 + 
     (Pi^2*J[a[14, 10]])/6 + 2*Cl2[Pi/3]*J[a[14, 12]] + 
     GPL[424]*(-12 - (6*I)*J[b[14, 13]]) + 
     GPL[425]*(-12 - (6*I)*J[b[14, 13]]) + 
     GPL[427]*(-12 - (6*I)*J[b[14, 13]]) + 
     GPL[428]*(-12 - (6*I)*J[b[14, 13]]) + 
     GPL[420]*(12 - (6*I)*J[b[14, 13]]) + 
     GPL[429]*(12 - (6*I)*J[b[14, 13]]) + 
     GPL[421]*(-12 + (6*I)*J[b[14, 13]]) + 
     GPL[422]*(-12 + (6*I)*J[b[14, 13]]) + 
     GPL[430]*(-12 + (6*I)*J[b[14, 13]]) + 
     GPL[431]*(-12 + (6*I)*J[b[14, 13]]) + 
     GPL[423]*(12 + (6*I)*J[b[14, 13]]) + 
     GPL[426]*(12 + (6*I)*J[b[14, 13]]) - (4*I)*GPL[399]*J[b[14, 13]] + 
     (4*I)*GPL[400]*J[b[14, 13]] + (4*I)*GPL[401]*J[b[14, 13]] + 
     (4*I)*GPL[408]*J[b[14, 13]] - (4*I)*GPL[409]*J[b[14, 13]] - 
     (4*I)*GPL[410]*J[b[14, 13]] + GPL[16]*(Pi^2/6 - 6*GPL[24] + 
       (I/12)*Pi^2*J[b[14, 13]] - (3*I)*GPL[24]*J[b[14, 13]]) + 
     GPL[17]*((5*Pi^2)/6 + 6*GPL[24] - ((5*I)/12)*Pi^2*J[b[14, 13]] - 
       (3*I)*GPL[24]*J[b[14, 13]]) + GPL[14]*(Pi^2/6 - 6*GPL[24] - 
       (I/12)*Pi^2*J[b[14, 13]] + (3*I)*GPL[24]*J[b[14, 13]]) + 
     GPL[15]*((5*Pi^2)/6 + 6*GPL[24] + ((5*I)/12)*Pi^2*J[b[14, 13]] + 
       (3*I)*GPL[24]*J[b[14, 13]]) + (Pi^2*J[a[14, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[14, 15], b[15, 10]])/6 + 2*Cl2[Pi/3]*J[a[14, 15], b[15, 12]] + 
     (Pi^2*J[b[14, 13], a[13, 5]])/3 + (Pi^2*J[b[14, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[14, 13], a[13, 12]] - J[a[5, 2], a[7, 8], a[7, 8]]/4 + 
     J[a[14, 5], a[5, 2], a[4, 4]] + J[a[14, 12], a[11, 12], a[4, 4]] + 
     J[a[14, 12], a[12, 8], a[7, 8]]/2 - J[a[14, 15], a[15, 1], a[4, 4]] + 
     J[a[14, 15], a[15, 2], a[4, 4]] + J[a[14, 15], a[15, 8], a[7, 8]]/2 + 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 5]])/3 + 
     GPL[123]*(-8*J[a[14, 5]] - 4*J[a[14, 10]] - 8*J[a[14, 15], b[15, 5]] - 
       4*J[a[14, 15], b[15, 10]] - 8*J[b[14, 13], a[13, 5]] - 
       4*J[b[14, 13], a[13, 10]] - 8*J[b[14, 13], a[13, 15], b[15, 5]] - 
       4*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[124]*(-8*J[a[14, 5]] - 4*J[a[14, 10]] - 8*J[a[14, 15], b[15, 5]] - 
       4*J[a[14, 15], b[15, 10]] - 8*J[b[14, 13], a[13, 5]] - 
       4*J[b[14, 13], a[13, 10]] - 8*J[b[14, 13], a[13, 15], b[15, 5]] - 
       4*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 10]])/6 + 
     GPL[122]*(8*J[a[14, 5]] + 4*J[a[14, 10]] + 8*J[a[14, 15], b[15, 5]] + 
       4*J[a[14, 15], b[15, 10]] + 8*J[b[14, 13], a[13, 5]] + 
       4*J[b[14, 13], a[13, 10]] + 8*J[b[14, 13], a[13, 15], b[15, 5]] + 
       4*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     2*Cl2[Pi/3]*J[b[14, 13], a[13, 15], b[15, 12]] + 
     J[a[14, 15], b[15, 5], a[5, 2], a[4, 4]] + J[a[14, 15], b[15, 12], 
      a[11, 12], a[4, 4]] + J[a[14, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[14, 13], a[13, 5], a[5, 2], a[4, 4]] + J[b[14, 13], a[13, 12], 
      a[11, 12], a[4, 4]] + J[b[14, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[b[14, 13], a[13, 15], a[15, 1], a[4, 4]] + J[b[14, 13], a[13, 15], 
      a[15, 2], a[4, 4]] + J[b[14, 13], a[13, 15], a[15, 8], a[7, 8]]/2 + 
     GPL[10]*(-1/3*Pi^2 - 2*J[a[14, 5], a[5, 2]] - 2*J[a[14, 15], a[15, 2]] - 
       2*J[a[14, 15], b[15, 5], a[5, 2]] - 2*J[b[14, 13], a[13, 5], 
         a[5, 2]] - 2*J[b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[11]*((-1/6*I)*Pi^2*J[b[14, 13]] + 2*J[a[14, 5], a[5, 2]] + 
       2*J[a[14, 15], a[15, 2]] + 2*J[a[14, 15], b[15, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 5], a[5, 2]] + 2*J[b[14, 13], a[13, 15], 
         a[15, 2]] + 2*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[12]*((I/6)*Pi^2*J[b[14, 13]] + 2*J[a[14, 5], a[5, 2]] + 
       2*J[a[14, 15], a[15, 2]] + 2*J[a[14, 15], b[15, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 5], a[5, 2]] + 2*J[b[14, 13], a[13, 15], 
         a[15, 2]] + 2*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     J[b[14, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[b[14, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[b[14, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 - 
     (2*Zeta[3])/3) + ep^4*((6713*Pi^4)/38880 + 6*GPL[1] + 
     ((-10*Pi^2)/9 - 6*GPL[24])*GPL[31] + ((-4*Pi^2)/9 + 6*GPL[24])*GPL[32] + 
     ((-10*Pi^2)/9 - 6*GPL[24])*GPL[33] + ((-4*Pi^2)/9 + 6*GPL[24])*GPL[34] + 
     (Pi^2*GPL[35])/3 + (Pi^2*GPL[36])/3 + (Pi^2*GPL[37])/3 + 
     (Pi^2*GPL[38])/3 + (Pi^2/6 + 6*GPL[24])*GPL[39] + 
     ((-10*Pi^2)/9 - 12*GPL[24])*GPL[40] + ((2*Pi^2)/9 + 12*GPL[24])*
      GPL[41] + (-1/2*Pi^2 - 6*GPL[24])*GPL[42] + (Pi^2*GPL[43])/3 + 
     (Pi^2*GPL[44])/3 + (Pi^2*GPL[45])/3 + (Pi^2*GPL[46])/3 + 
     ((2*Pi^2)/9 + 12*GPL[24])*GPL[47] + (-1/2*Pi^2 - 6*GPL[24])*GPL[48] + 
     (Pi^2/6 + 6*GPL[24])*GPL[49] + ((-10*Pi^2)/9 - 12*GPL[24])*GPL[50] + 
     (-1/3*Pi^2 - 12*GPL[24])*GPL[51] + (-1/3*Pi^2 - 12*GPL[24])*GPL[52] + 
     (Pi^2 + 12*GPL[24])*GPL[54] + (Pi^2 + 12*GPL[24])*GPL[56] + 
     (Pi^2 + 12*GPL[24])*GPL[57] + (Pi^2 + 12*GPL[24])*GPL[58] + 
     (-1/3*Pi^2 - 12*GPL[24])*GPL[59] + (-1/3*Pi^2 - 12*GPL[24])*GPL[60] + 
     (Pi^2 + 12*GPL[24])*GPL[61] + (Pi^2 + 12*GPL[24])*GPL[62] + 
     (-1/3*Pi^2 - 12*GPL[24])*GPL[63] + (-1/3*Pi^2 - 12*GPL[24])*GPL[64] + 
     (-1/3*Pi^2 - 12*GPL[24])*GPL[65] + (-1/3*Pi^2 - 12*GPL[24])*GPL[66] + 
     (Pi^2 + 12*GPL[24])*GPL[68] + (Pi^2 + 12*GPL[24])*GPL[70] + 
     (-1/2*Pi^2 - 6*GPL[24])*GPL[80] + (-Pi^2 - 12*GPL[24])*GPL[81] + 
     (Pi^2*GPL[83])/3 + (Pi^2*GPL[84])/3 + (Pi^2/6 + 6*GPL[24])*GPL[86] - 
     (Pi^2*GPL[87])/9 + (Pi^2/3 + 12*GPL[24])*GPL[88] + 
     (Pi^2/3 + 12*GPL[24])*GPL[89] + (Pi^2/6 + 6*GPL[24])*GPL[90] + 
     (Pi^2*GPL[91])/3 + (Pi^2*GPL[92])/3 - (Pi^2*GPL[93])/9 + 
     (-1/2*Pi^2 - 6*GPL[24])*GPL[94] + (-Pi^2 - 12*GPL[24])*GPL[95] + 
     (-Pi^2 - 12*GPL[24])*GPL[96] + (-1/2*Pi^2 - 6*GPL[24])*GPL[97] + 
     (Pi^2*GPL[99])/3 + (Pi^2*GPL[100])/3 + (Pi^2/3 + 12*GPL[24])*GPL[102] + 
     (Pi^2/6 + 6*GPL[24])*GPL[103] - (Pi^2*GPL[104])/9 + 
     (Pi^2/6 + 6*GPL[24])*GPL[105] + (Pi^2/3 + 12*GPL[24])*GPL[106] + 
     (Pi^2*GPL[107])/3 + (Pi^2*GPL[108])/3 + (-Pi^2 - 12*GPL[24])*GPL[109] - 
     (Pi^2*GPL[110])/9 + (-1/2*Pi^2 - 6*GPL[24])*GPL[111] - 4*Pi^2*GPL[112] - 
     4*Pi^2*GPL[116] + ((2*Pi^2)/3 - 24*GPL[24])*GPL[117] + 
     ((10*Pi^2)/3 + 24*GPL[24])*GPL[118] + ((2*Pi^2)/3 - 24*GPL[24])*
      GPL[119] + ((10*Pi^2)/3 + 24*GPL[24])*GPL[120] + 
     (Pi^2/3 - 12*GPL[24])*GPL[126] + ((5*Pi^2)/3 + 12*GPL[24])*GPL[127] - 
     4*Pi^2*GPL[140] - 4*Pi^2*GPL[144] + ((2*Pi^2)/3 - 24*GPL[24])*GPL[145] + 
     ((10*Pi^2)/3 + 24*GPL[24])*GPL[146] + ((2*Pi^2)/3 - 24*GPL[24])*
      GPL[147] + ((10*Pi^2)/3 + 24*GPL[24])*GPL[148] + 2*Pi^2*GPL[149] + 
     Pi^2*GPL[150] - (2*Pi^2*GPL[151])/3 + 2*Pi^2*GPL[152] + 
     (-1/3*Pi^2 + 12*GPL[24])*GPL[153] + ((-10*Pi^2)/3 - 24*GPL[24])*
      GPL[154] + ((-2*Pi^2)/3 + 24*GPL[24])*GPL[155] + 
     ((-5*Pi^2)/3 - 12*GPL[24])*GPL[156] + 2*Pi^2*GPL[157] + Pi^2*GPL[158] - 
     (2*Pi^2*GPL[159])/3 + 2*Pi^2*GPL[160] + ((-2*Pi^2)/3 + 24*GPL[24])*
      GPL[161] + ((-5*Pi^2)/3 - 12*GPL[24])*GPL[162] + 
     (-1/3*Pi^2 + 12*GPL[24])*GPL[163] + ((-10*Pi^2)/3 - 24*GPL[24])*
      GPL[164] + 2*Pi^2*GPL[165] + Pi^2*GPL[166] - (2*Pi^2*GPL[167])/3 + 
     2*Pi^2*GPL[168] + ((-2*Pi^2)/3 + 24*GPL[24])*GPL[169] + 
     ((-5*Pi^2)/3 - 12*GPL[24])*GPL[170] + 2*Pi^2*GPL[173] + Pi^2*GPL[174] - 
     (2*Pi^2*GPL[175])/3 + 2*Pi^2*GPL[176] + (-1/3*Pi^2 + 12*GPL[24])*
      GPL[177] + ((-10*Pi^2)/3 - 24*GPL[24])*GPL[178] + (4*I)*Pi*GPL[191] - 
     (4*I)*Pi*GPL[192] + (4*I)*Pi*GPL[193] - (4*I)*Pi*GPL[194] + 
     (8*I)*Pi*GPL[195] - (8*I)*Pi*GPL[196] - (8*I)*Pi*GPL[197] + 
     (8*I)*Pi*GPL[198] + (4*I)*Pi*GPL[199] - ((16*I)/3)*Pi*GPL[200] + 
     ((16*I)/3)*Pi*GPL[201] - (4*I)*Pi*GPL[202] + (8*I)*Pi*GPL[203] - 
     (8*I)*Pi*GPL[204] - (8*I)*Pi*GPL[205] + (8*I)*Pi*GPL[206] + 
     ((16*I)/3)*Pi*GPL[207] - (4*I)*Pi*GPL[208] + (4*I)*Pi*GPL[209] - 
     ((16*I)/3)*Pi*GPL[210] + (8*I)*Pi*GPL[213] + (8*I)*Pi*GPL[214] + 
     (8*I)*Pi*GPL[216] + (8*I)*Pi*GPL[218] - (8*I)*Pi*GPL[219] - 
     (8*I)*Pi*GPL[220] - (8*I)*Pi*GPL[221] - (8*I)*Pi*GPL[222] - 
     (8*I)*Pi*GPL[223] - (8*I)*Pi*GPL[224] - (8*I)*Pi*GPL[225] - 
     (8*I)*Pi*GPL[226] + (8*I)*Pi*GPL[227] + (8*I)*Pi*GPL[228] + 
     (8*I)*Pi*GPL[230] + (8*I)*Pi*GPL[232] + (4*I)*Pi*GPL[247] + 
     (8*I)*Pi*GPL[248] - (8*I)*Pi*GPL[250] - (8*I)*Pi*GPL[251] + 
     (4*I)*Pi*GPL[253] + ((8*I)/3)*Pi*GPL[254] + (8*I)*Pi*GPL[255] - 
     (8*I)*Pi*GPL[256] - (4*I)*Pi*GPL[257] + (8*I)*Pi*GPL[258] + 
     (8*I)*Pi*GPL[259] - ((8*I)/3)*Pi*GPL[260] - (4*I)*Pi*GPL[261] - 
     (8*I)*Pi*GPL[262] + (8*I)*Pi*GPL[263] + (4*I)*Pi*GPL[264] - 
     (8*I)*Pi*GPL[266] - (8*I)*Pi*GPL[267] + (8*I)*Pi*GPL[269] + 
     (4*I)*Pi*GPL[270] + ((8*I)/3)*Pi*GPL[271] - (4*I)*Pi*GPL[272] - 
     (8*I)*Pi*GPL[273] + (8*I)*Pi*GPL[274] + (8*I)*Pi*GPL[275] - 
     (8*I)*Pi*GPL[276] - ((8*I)/3)*Pi*GPL[277] - (4*I)*Pi*GPL[278] + 
     (8*I)*Pi*GPL[279] - (8*I)*Pi*GPL[280] - (8*I)*Pi*GPL[281] + 
     (8*I)*Pi*GPL[282] + (8*I)*Pi*GPL[283] - ((28*I)/3)*Pi*GPL[284] + 
     ((28*I)/3)*Pi*GPL[285] - (8*I)*Pi*GPL[286] + (8*I)*Pi*GPL[287] - 
     (8*I)*Pi*GPL[288] - (8*I)*Pi*GPL[289] + (8*I)*Pi*GPL[290] + 
     ((28*I)/3)*Pi*GPL[291] - (8*I)*Pi*GPL[292] + (8*I)*Pi*GPL[293] - 
     ((28*I)/3)*Pi*GPL[294] + (8*I)*Pi*GPL[295] + (8*I)*Pi*GPL[296] - 
     ((16*I)/3)*Pi*GPL[297] + (8*I)*Pi*GPL[298] - ((16*I)/3)*Pi*GPL[299] + 
     (8*I)*Pi*GPL[300] - (8*I)*Pi*GPL[301] - (8*I)*Pi*GPL[302] - 
     (8*I)*Pi*GPL[303] + ((16*I)/3)*Pi*GPL[304] - (8*I)*Pi*GPL[305] + 
     ((16*I)/3)*Pi*GPL[306] - (8*I)*Pi*GPL[307] - (8*I)*Pi*GPL[308] - 
     (8*I)*Pi*GPL[309] + ((16*I)/3)*Pi*GPL[310] - (8*I)*Pi*GPL[311] + 
     ((16*I)/3)*Pi*GPL[312] + (8*I)*Pi*GPL[313] + (8*I)*Pi*GPL[314] - 
     ((16*I)/3)*Pi*GPL[315] + (8*I)*Pi*GPL[316] - ((16*I)/3)*Pi*GPL[317] + 
     (8*I)*Pi*GPL[318] + (4*I)*Pi*GPL[347] + (8*I)*Pi*GPL[348] - 
     (8*I)*Pi*GPL[350] - (8*I)*Pi*GPL[351] + (4*I)*Pi*GPL[353] - 
     ((4*I)/3)*Pi*GPL[354] + (8*I)*Pi*GPL[355] - (4*I)*Pi*GPL[356] - 
     (8*I)*Pi*GPL[357] - (4*I)*Pi*GPL[358] + (8*I)*Pi*GPL[359] + 
     (8*I)*Pi*GPL[360] + ((4*I)/3)*Pi*GPL[361] - (4*I)*Pi*GPL[362] + 
     (4*I)*Pi*GPL[363] - (8*I)*Pi*GPL[364] + (8*I)*Pi*GPL[365] + 
     (4*I)*Pi*GPL[366] - (8*I)*Pi*GPL[368] - (8*I)*Pi*GPL[369] + 
     (8*I)*Pi*GPL[371] - (4*I)*Pi*GPL[372] + (4*I)*Pi*GPL[373] - 
     ((4*I)/3)*Pi*GPL[374] - (4*I)*Pi*GPL[375] - (8*I)*Pi*GPL[376] + 
     (8*I)*Pi*GPL[377] + (8*I)*Pi*GPL[378] + (4*I)*Pi*GPL[379] - 
     (8*I)*Pi*GPL[380] + ((4*I)/3)*Pi*GPL[381] - (4*I)*Pi*GPL[382] - 
     32*GPL[442] - 32*GPL[443] - 32*GPL[444] - 32*GPL[445] - 24*GPL[446] - 
     24*GPL[447] - 24*GPL[448] - 24*GPL[449] + 12*GPL[450] + 32*GPL[451] + 
     32*GPL[452] + 12*GPL[453] - 24*GPL[454] - 24*GPL[455] - 24*GPL[456] - 
     24*GPL[457] + 32*GPL[458] + 12*GPL[459] + 12*GPL[460] + 32*GPL[461] - 
     24*GPL[464] - 24*GPL[465] - 24*GPL[467] - 24*GPL[469] - 24*GPL[470] - 
     24*GPL[471] - 24*GPL[472] - 24*GPL[473] - 24*GPL[474] - 24*GPL[475] - 
     24*GPL[476] - 24*GPL[477] - 24*GPL[478] - 24*GPL[479] - 24*GPL[481] - 
     24*GPL[483] + 12*GPL[497] + 24*GPL[498] - 24*GPL[500] - 24*GPL[501] + 
     20*GPL[503] + 8*GPL[504] + 32*GPL[505] + 24*GPL[506] + 12*GPL[507] - 
     24*GPL[508] - 24*GPL[509] + 8*GPL[510] + 20*GPL[511] + 32*GPL[512] + 
     24*GPL[513] + 12*GPL[514] - 24*GPL[516] - 24*GPL[517] + 32*GPL[519] + 
     20*GPL[520] + 8*GPL[521] + 12*GPL[522] + 24*GPL[523] - 24*GPL[524] - 
     24*GPL[525] + 32*GPL[526] + 8*GPL[527] + 20*GPL[528] - 24*GPL[529] - 
     24*GPL[530] - 24*GPL[531] - 24*GPL[532] + 12*GPL[533] + 32*GPL[534] + 
     32*GPL[535] + 12*GPL[536] - 24*GPL[537] - 24*GPL[538] - 24*GPL[539] - 
     24*GPL[540] + 32*GPL[541] + 12*GPL[542] + 12*GPL[543] + 32*GPL[544] - 
     24*GPL[551] - 24*GPL[552] + 16*GPL[553] - 24*GPL[554] + 16*GPL[555] - 
     24*GPL[556] - 24*GPL[557] - 24*GPL[558] - 24*GPL[559] + 16*GPL[560] - 
     24*GPL[561] + 16*GPL[562] - 24*GPL[563] - 24*GPL[564] - 24*GPL[565] + 
     16*GPL[566] - 24*GPL[567] + 16*GPL[568] - 24*GPL[569] - 24*GPL[570] + 
     16*GPL[571] - 24*GPL[572] + 16*GPL[573] - 24*GPL[574] + 12*GPL[621] + 
     24*GPL[622] - 24*GPL[624] - 24*GPL[625] + 20*GPL[627] + 8*GPL[628] + 
     32*GPL[629] + 24*GPL[634] + 12*GPL[635] - 24*GPL[636] - 24*GPL[637] + 
     8*GPL[638] + 20*GPL[639] + 32*GPL[640] + 24*GPL[641] + 12*GPL[642] - 
     24*GPL[644] - 24*GPL[645] + 32*GPL[647] + 20*GPL[648] + 8*GPL[649] + 
     12*GPL[654] + 24*GPL[655] - 24*GPL[656] - 24*GPL[657] + 32*GPL[658] + 
     8*GPL[659] + 20*GPL[660] - 24*GPL[661] - 24*GPL[662] - 24*GPL[663] - 
     24*GPL[664] + 16*GPL[665] + 36*GPL[666] + 36*GPL[667] + 16*GPL[668] - 
     12*GPL[669] - 12*GPL[670] - 12*GPL[671] - 12*GPL[672] - 12*GPL[673] - 
     12*GPL[674] - 12*GPL[675] - 12*GPL[676] - 12*GPL[677] - 12*GPL[678] - 
     12*GPL[679] - 12*GPL[680] - 24*GPL[681] - 24*GPL[682] - 24*GPL[683] - 
     24*GPL[684] + 24*GPL[685] + 24*GPL[686] + 24*GPL[687] + 24*GPL[688] + 
     24*GPL[689] + 24*GPL[690] + 24*GPL[691] + 24*GPL[692] - 12*GPL[693] - 
     12*GPL[694] - 24*GPL[695] - 8*GPL[696] - 24*GPL[697] - 8*GPL[698] - 
     8*GPL[699] - 24*GPL[700] - 8*GPL[701] - 24*GPL[702] - 12*GPL[703] - 
     12*GPL[704] - 24*GPL[705] - 24*GPL[706] - 24*GPL[707] - 24*GPL[708] + 
     36*GPL[709] + 16*GPL[710] + 16*GPL[711] + 36*GPL[712] - 12*GPL[713] - 
     12*GPL[714] - 12*GPL[715] - 12*GPL[716] - 12*GPL[717] - 12*GPL[718] - 
     12*GPL[719] - 12*GPL[720] - 24*GPL[721] - 24*GPL[722] - 24*GPL[723] - 
     24*GPL[724] - 12*GPL[725] - 12*GPL[726] - 12*GPL[727] - 12*GPL[728] + 
     24*GPL[729] + 24*GPL[730] + 24*GPL[731] + 24*GPL[732] + 24*GPL[733] + 
     24*GPL[734] + 24*GPL[735] + 24*GPL[736] - 8*GPL[737] - 24*GPL[738] - 
     8*GPL[739] - 24*GPL[740] - 12*GPL[741] - 12*GPL[742] - 12*GPL[743] - 
     12*GPL[744] - 24*GPL[745] - 8*GPL[746] - 24*GPL[747] - 8*GPL[748] - 
     24*GPL[749] - 24*GPL[750] + 16*GPL[751] - 24*GPL[752] + 16*GPL[753] - 
     24*GPL[754] + 16*GPL[755] + 16*GPL[756] + 16*GPL[757] + 16*GPL[758] + 
     24*GPL[759] + 24*GPL[760] + 24*GPL[761] + 24*GPL[762] - 48*GPL[763] - 
     48*GPL[764] - 48*GPL[765] - 48*GPL[766] + 24*GPL[769] + 24*GPL[770] + 
     24*GPL[773] + 24*GPL[774] - 24*GPL[775] - 24*GPL[776] - 24*GPL[777] + 
     16*GPL[778] - 24*GPL[779] + 16*GPL[780] + 16*GPL[781] + 16*GPL[782] + 
     16*GPL[783] + 16*GPL[784] + 24*GPL[785] + 24*GPL[786] + 24*GPL[787] + 
     24*GPL[788] - 48*GPL[789] - 48*GPL[790] - 48*GPL[791] - 48*GPL[792] + 
     24*GPL[793] + 24*GPL[794] + 24*GPL[795] + 24*GPL[796] - 24*GPL[797] - 
     24*GPL[798] - 24*GPL[799] + 16*GPL[800] - 24*GPL[801] + 16*GPL[802] + 
     16*GPL[803] + 16*GPL[804] + 16*GPL[805] + 16*GPL[806] + 24*GPL[807] + 
     24*GPL[808] + 24*GPL[809] + 24*GPL[810] - 48*GPL[811] - 48*GPL[812] - 
     48*GPL[813] - 48*GPL[814] + 24*GPL[815] + 24*GPL[816] + 24*GPL[817] + 
     24*GPL[818] - 24*GPL[819] - 24*GPL[820] + 16*GPL[821] - 24*GPL[822] + 
     16*GPL[823] - 24*GPL[824] + 16*GPL[825] + 16*GPL[826] + 16*GPL[827] + 
     16*GPL[828] + 24*GPL[829] + 24*GPL[830] + 24*GPL[831] + 24*GPL[832] - 
     48*GPL[833] - 48*GPL[834] - 48*GPL[835] - 48*GPL[836] + 24*GPL[839] + 
     24*GPL[840] + 24*GPL[843] + 24*GPL[844] + 12*GPL[962] + 24*GPL[963] - 
     24*GPL[965] - 24*GPL[966] + 12*GPL[968] + 12*GPL[969] + 24*GPL[970] + 
     4*GPL[971] - 12*GPL[974] - 12*GPL[975] - 12*GPL[978] - 12*GPL[979] - 
     12*GPL[980] - 12*GPL[981] - 24*GPL[982] - 24*GPL[983] + 24*GPL[986] + 
     24*GPL[987] + 24*GPL[988] + 24*GPL[989] - 12*GPL[993] - 12*GPL[995] - 
     8*GPL[996] - 8*GPL[997] - 24*GPL[999] - 24*GPL[1001] + 24*GPL[1002] + 
     12*GPL[1003] - 24*GPL[1004] - 24*GPL[1005] + 12*GPL[1006] + 
     12*GPL[1007] + 4*GPL[1008] + 24*GPL[1009] - 12*GPL[1010] - 
     12*GPL[1011] - 12*GPL[1012] - 12*GPL[1013] - 24*GPL[1014] - 
     24*GPL[1015] - 12*GPL[1016] - 12*GPL[1017] + 24*GPL[1018] + 
     24*GPL[1019] + 24*GPL[1020] + 24*GPL[1021] - 8*GPL[1022] - 8*GPL[1023] - 
     12*GPL[1024] - 12*GPL[1025] - 24*GPL[1026] - 24*GPL[1027] + 
     24*GPL[1028] + 12*GPL[1029] - 24*GPL[1031] - 24*GPL[1032] + 
     24*GPL[1034] + 4*GPL[1035] + 12*GPL[1036] + 12*GPL[1037] - 
     12*GPL[1040] - 12*GPL[1041] - 12*GPL[1044] - 12*GPL[1045] - 
     24*GPL[1046] - 24*GPL[1047] - 12*GPL[1048] - 12*GPL[1049] + 
     24*GPL[1052] + 24*GPL[1053] + 24*GPL[1054] + 24*GPL[1055] - 
     24*GPL[1059] - 24*GPL[1061] - 12*GPL[1063] - 12*GPL[1065] - 
     8*GPL[1066] - 8*GPL[1067] + 12*GPL[1068] + 24*GPL[1069] - 24*GPL[1070] - 
     24*GPL[1071] + 4*GPL[1072] + 24*GPL[1073] + 12*GPL[1074] + 
     12*GPL[1075] - 12*GPL[1076] - 12*GPL[1077] - 12*GPL[1078] - 
     12*GPL[1079] - 12*GPL[1080] - 12*GPL[1081] - 24*GPL[1082] - 
     24*GPL[1083] + 24*GPL[1084] + 24*GPL[1085] + 24*GPL[1086] + 
     24*GPL[1087] - 24*GPL[1088] - 24*GPL[1089] - 8*GPL[1090] - 8*GPL[1091] - 
     12*GPL[1092] - 12*GPL[1093] - 96*GPL[1094] + 96*GPL[1095] + 
     96*GPL[1096] - 32*GPL[1097] + 32*GPL[1098] + 32*GPL[1099] + 
     32*GPL[1100] - 32*GPL[1101] - 32*GPL[1102] + 32*GPL[1103] - 
     32*GPL[1104] - 32*GPL[1105] - 96*GPL[1112] + 96*GPL[1113] + 
     96*GPL[1114] + 48*GPL[1115] - 48*GPL[1116] - 48*GPL[1117] + 
     48*GPL[1118] - 48*GPL[1119] - 48*GPL[1120] + 48*GPL[1121] - 
     48*GPL[1122] - 48*GPL[1123] + 48*GPL[1124] - 48*GPL[1125] - 
     48*GPL[1126] - 48*GPL[1130] + 48*GPL[1131] + 48*GPL[1132] + 
     16*GPL[1133] - 16*GPL[1134] - 16*GPL[1135] + 16*GPL[1136] - 
     16*GPL[1137] - 16*GPL[1138] + 24*GPL[1160] - 24*GPL[1161] - 
     24*GPL[1162] + 24*GPL[1163] - 24*GPL[1164] - 24*GPL[1165] - 
     96*GPL[1214] + 96*GPL[1215] + 96*GPL[1216] - 32*GPL[1217] + 
     32*GPL[1218] + 32*GPL[1219] + 32*GPL[1220] - 32*GPL[1221] - 
     32*GPL[1222] + 32*GPL[1223] - 32*GPL[1224] - 32*GPL[1225] - 
     96*GPL[1232] + 96*GPL[1233] + 96*GPL[1234] + 48*GPL[1235] - 
     48*GPL[1236] - 48*GPL[1237] + 48*GPL[1238] - 48*GPL[1239] - 
     48*GPL[1240] + 48*GPL[1241] - 48*GPL[1242] - 48*GPL[1243] + 
     48*GPL[1244] - 48*GPL[1245] - 48*GPL[1246] + 48*GPL[1247] - 
     48*GPL[1248] - 48*GPL[1249] + 56*GPL[1250] - 56*GPL[1251] - 
     56*GPL[1252] - 24*GPL[1253] + 24*GPL[1254] + 24*GPL[1255] - 
     24*GPL[1256] + 24*GPL[1257] + 24*GPL[1258] - 16*GPL[1259] + 
     16*GPL[1260] + 16*GPL[1261] + 48*GPL[1262] - 48*GPL[1263] - 
     48*GPL[1264] - 24*GPL[1265] + 24*GPL[1266] + 24*GPL[1267] - 
     48*GPL[1268] + 48*GPL[1269] + 48*GPL[1270] - 48*GPL[1271] + 
     48*GPL[1272] + 48*GPL[1273] - 24*GPL[1274] + 24*GPL[1275] + 
     24*GPL[1276] + 48*GPL[1277] - 48*GPL[1278] - 48*GPL[1279] + 
     56*GPL[1280] - 56*GPL[1281] - 56*GPL[1282] - 24*GPL[1283] + 
     24*GPL[1284] + 24*GPL[1285] - 24*GPL[1286] + 24*GPL[1287] + 
     24*GPL[1288] - 16*GPL[1289] + 16*GPL[1290] + 16*GPL[1291] + 
     48*GPL[1292] - 48*GPL[1293] - 48*GPL[1294] - 48*GPL[1295] + 
     48*GPL[1296] + 48*GPL[1297] - 24*GPL[1298] + 24*GPL[1299] + 
     24*GPL[1300] - 24*GPL[1301] + 24*GPL[1302] + 24*GPL[1303] - 
     48*GPL[1304] + 48*GPL[1305] + 48*GPL[1306] + 48*GPL[1307] - 
     48*GPL[1308] - 48*GPL[1309] + 56*GPL[1310] - 56*GPL[1311] - 
     56*GPL[1312] - 24*GPL[1313] + 24*GPL[1314] + 24*GPL[1315] - 
     24*GPL[1316] + 24*GPL[1317] + 24*GPL[1318] - 16*GPL[1319] + 
     16*GPL[1320] + 16*GPL[1321] + 48*GPL[1322] - 48*GPL[1323] - 
     48*GPL[1324] - 48*GPL[1325] + 48*GPL[1326] + 48*GPL[1327] - 
     24*GPL[1328] + 24*GPL[1329] + 24*GPL[1330] + 48*GPL[1337] - 
     48*GPL[1338] - 48*GPL[1339] + 56*GPL[1340] - 56*GPL[1341] - 
     56*GPL[1342] - 24*GPL[1343] + 24*GPL[1344] + 24*GPL[1345] - 
     24*GPL[1346] + 24*GPL[1347] + 24*GPL[1348] - 16*GPL[1349] + 
     16*GPL[1350] + 16*GPL[1351] + 48*GPL[1352] - 48*GPL[1353] - 
     48*GPL[1354] - 24*GPL[1355] + 24*GPL[1356] + 24*GPL[1357] - 
     48*GPL[1358] + 48*GPL[1359] + 48*GPL[1360] + 
     (4*I)*Pi*(GPL[1371] - GPL[1372]) - 8*(-GPL[1377] + GPL[1381]) - 
     8*(GPL[1377] + GPL[1381]) - 8*(-GPL[1378] + GPL[1382]) - 
     8*(GPL[1378] + GPL[1382]) - 8*(-GPL[1379] + GPL[1383]) - 
     8*(GPL[1379] + GPL[1383]) - 8*(-GPL[1380] + GPL[1384]) - 
     8*(GPL[1380] + GPL[1384]) + 24*(-GPL[1393] + GPL[1401]) + 
     24*(GPL[1393] + GPL[1401]) + 24*(-GPL[1394] + GPL[1402]) + 
     24*(GPL[1394] + GPL[1402]) + 24*(-GPL[1395] + GPL[1403]) + 
     24*(GPL[1395] + GPL[1403]) + 24*(-GPL[1396] + GPL[1404]) + 
     24*(GPL[1396] + GPL[1404]) + 24*(-GPL[1397] + GPL[1405]) + 
     24*(GPL[1397] + GPL[1405]) + 24*(-GPL[1398] + GPL[1406]) + 
     24*(GPL[1398] + GPL[1406]) + 24*(-GPL[1399] + GPL[1407]) + 
     24*(GPL[1399] + GPL[1407]) + 24*(-GPL[1400] + GPL[1408]) + 
     24*(GPL[1400] + GPL[1408]) + 24*(-GPL[1417] + GPL[1425]) + 
     24*(GPL[1417] + GPL[1425]) + 24*(-GPL[1418] + GPL[1426]) + 
     24*(GPL[1418] + GPL[1426]) + 24*(-GPL[1419] + GPL[1427]) + 
     24*(GPL[1419] + GPL[1427]) + 24*(-GPL[1420] + GPL[1428]) + 
     24*(GPL[1420] + GPL[1428]) + 24*(-GPL[1421] + GPL[1429]) + 
     24*(GPL[1421] + GPL[1429]) + 24*(-GPL[1422] + GPL[1430]) + 
     24*(GPL[1422] + GPL[1430]) + 24*(-GPL[1423] + GPL[1431]) + 
     24*(GPL[1423] + GPL[1431]) + 24*(-GPL[1424] + GPL[1432]) + 
     24*(GPL[1424] + GPL[1432]) + 24*(-GPL[1441] + GPL[1449]) + 
     24*(GPL[1441] + GPL[1449]) + 24*(-GPL[1442] + GPL[1450]) + 
     24*(GPL[1442] + GPL[1450]) + 24*(-GPL[1443] + GPL[1451]) + 
     24*(GPL[1443] + GPL[1451]) + 24*(-GPL[1444] + GPL[1452]) + 
     24*(GPL[1444] + GPL[1452]) + 24*(-GPL[1445] + GPL[1453]) + 
     24*(GPL[1445] + GPL[1453]) + 24*(-GPL[1446] + GPL[1454]) + 
     24*(GPL[1446] + GPL[1454]) + 24*(-GPL[1447] + GPL[1455]) + 
     24*(GPL[1447] + GPL[1455]) + 24*(-GPL[1448] + GPL[1456]) + 
     24*(GPL[1448] + GPL[1456]) - (41*Pi^3*J[a[14, 12]])/135 + 
     (48*Im[GPL[8]]*J[a[14, 12]])/5 + GPL[1140]*(-16 - (8*I)*J[b[14, 13]]) + 
     GPL[1141]*(-16 - (8*I)*J[b[14, 13]]) + 
     GPL[1148]*(16 - (8*I)*J[b[14, 13]]) + 
     GPL[1149]*(-16 + (8*I)*J[b[14, 13]]) + 
     GPL[1150]*(-16 + (8*I)*J[b[14, 13]]) + 
     GPL[1139]*(16 + (8*I)*J[b[14, 13]]) + 
     GPL[1170]*(-24 - (12*I)*J[b[14, 13]]) + 
     GPL[1171]*(-24 - (12*I)*J[b[14, 13]]) + 
     GPL[1331]*(-24 - (12*I)*J[b[14, 13]]) + 
     GPL[1166]*(24 - (12*I)*J[b[14, 13]]) + 
     GPL[1365]*(24 - (12*I)*J[b[14, 13]]) + 
     GPL[1366]*(24 - (12*I)*J[b[14, 13]]) + 
     GPL[1167]*(-24 + (12*I)*J[b[14, 13]]) + 
     GPL[1168]*(-24 + (12*I)*J[b[14, 13]]) + 
     GPL[1364]*(-24 + (12*I)*J[b[14, 13]]) + 
     GPL[1169]*(24 + (12*I)*J[b[14, 13]]) + 
     GPL[1332]*(24 + (12*I)*J[b[14, 13]]) + 
     GPL[1333]*(24 + (12*I)*J[b[14, 13]]) + 
     GPL[1334]*(-48 - (24*I)*J[b[14, 13]]) + 
     GPL[1362]*(48 - (24*I)*J[b[14, 13]]) + 
     GPL[1363]*(48 - (24*I)*J[b[14, 13]]) + 
     GPL[1361]*(-48 + (24*I)*J[b[14, 13]]) + 
     GPL[1335]*(48 + (24*I)*J[b[14, 13]]) + 
     GPL[1336]*(48 + (24*I)*J[b[14, 13]]) + ((2*I)/3)*Pi^2*GPL[130]*
      J[b[14, 13]] + ((2*I)/3)*Pi^2*GPL[134]*J[b[14, 13]] - 
     ((2*I)/3)*Pi^2*GPL[135]*J[b[14, 13]] - ((2*I)/3)*Pi^2*GPL[139]*
      J[b[14, 13]] - I*Pi^2*GPL[149]*J[b[14, 13]] - 
     (I/2)*Pi^2*GPL[150]*J[b[14, 13]] + (I/3)*Pi^2*GPL[151]*J[b[14, 13]] - 
     I*Pi^2*GPL[152]*J[b[14, 13]] + I*Pi^2*GPL[157]*J[b[14, 13]] + 
     (I/2)*Pi^2*GPL[158]*J[b[14, 13]] - (I/3)*Pi^2*GPL[159]*J[b[14, 13]] + 
     I*Pi^2*GPL[160]*J[b[14, 13]] + I*Pi^2*GPL[165]*J[b[14, 13]] + 
     (I/2)*Pi^2*GPL[166]*J[b[14, 13]] - (I/3)*Pi^2*GPL[167]*J[b[14, 13]] + 
     I*Pi^2*GPL[168]*J[b[14, 13]] - I*Pi^2*GPL[173]*J[b[14, 13]] - 
     (I/2)*Pi^2*GPL[174]*J[b[14, 13]] + (I/3)*Pi^2*GPL[175]*J[b[14, 13]] - 
     I*Pi^2*GPL[176]*J[b[14, 13]] + (12*I)*GPL[1160]*J[b[14, 13]] - 
     (12*I)*GPL[1161]*J[b[14, 13]] - (12*I)*GPL[1162]*J[b[14, 13]] - 
     (12*I)*GPL[1163]*J[b[14, 13]] + (12*I)*GPL[1164]*J[b[14, 13]] + 
     (12*I)*GPL[1165]*J[b[14, 13]] + (16*I)*GPL[1172]*J[b[14, 13]] - 
     (16*I)*GPL[1173]*J[b[14, 13]] - (16*I)*GPL[1174]*J[b[14, 13]] - 
     (32*I)*GPL[1175]*J[b[14, 13]] + (32*I)*GPL[1176]*J[b[14, 13]] + 
     (32*I)*GPL[1177]*J[b[14, 13]] + (8*I)*GPL[1178]*J[b[14, 13]] - 
     (8*I)*GPL[1179]*J[b[14, 13]] - (8*I)*GPL[1180]*J[b[14, 13]] + 
     (8*I)*GPL[1181]*J[b[14, 13]] - (8*I)*GPL[1182]*J[b[14, 13]] - 
     (8*I)*GPL[1183]*J[b[14, 13]] + (8*I)*GPL[1184]*J[b[14, 13]] - 
     (8*I)*GPL[1185]*J[b[14, 13]] - (8*I)*GPL[1186]*J[b[14, 13]] + 
     (8*I)*GPL[1187]*J[b[14, 13]] - (8*I)*GPL[1188]*J[b[14, 13]] - 
     (8*I)*GPL[1189]*J[b[14, 13]] + (16*I)*GPL[1190]*J[b[14, 13]] - 
     (16*I)*GPL[1191]*J[b[14, 13]] - (16*I)*GPL[1192]*J[b[14, 13]] - 
     (16*I)*GPL[1193]*J[b[14, 13]] + (16*I)*GPL[1194]*J[b[14, 13]] + 
     (16*I)*GPL[1195]*J[b[14, 13]] + (32*I)*GPL[1196]*J[b[14, 13]] - 
     (32*I)*GPL[1197]*J[b[14, 13]] - (32*I)*GPL[1198]*J[b[14, 13]] - 
     (8*I)*GPL[1199]*J[b[14, 13]] + (8*I)*GPL[1200]*J[b[14, 13]] + 
     (8*I)*GPL[1201]*J[b[14, 13]] - (8*I)*GPL[1202]*J[b[14, 13]] + 
     (8*I)*GPL[1203]*J[b[14, 13]] + (8*I)*GPL[1204]*J[b[14, 13]] - 
     (8*I)*GPL[1205]*J[b[14, 13]] + (8*I)*GPL[1206]*J[b[14, 13]] + 
     (8*I)*GPL[1207]*J[b[14, 13]] - (8*I)*GPL[1208]*J[b[14, 13]] + 
     (8*I)*GPL[1209]*J[b[14, 13]] + (8*I)*GPL[1210]*J[b[14, 13]] - 
     (16*I)*GPL[1211]*J[b[14, 13]] + (16*I)*GPL[1212]*J[b[14, 13]] + 
     (16*I)*GPL[1213]*J[b[14, 13]] - (24*I)*GPL[1247]*J[b[14, 13]] + 
     (24*I)*GPL[1248]*J[b[14, 13]] + (24*I)*GPL[1249]*J[b[14, 13]] - 
     (28*I)*GPL[1250]*J[b[14, 13]] + (28*I)*GPL[1251]*J[b[14, 13]] + 
     (28*I)*GPL[1252]*J[b[14, 13]] + (12*I)*GPL[1253]*J[b[14, 13]] - 
     (12*I)*GPL[1254]*J[b[14, 13]] - (12*I)*GPL[1255]*J[b[14, 13]] + 
     (12*I)*GPL[1256]*J[b[14, 13]] - (12*I)*GPL[1257]*J[b[14, 13]] - 
     (12*I)*GPL[1258]*J[b[14, 13]] + (8*I)*GPL[1259]*J[b[14, 13]] - 
     (8*I)*GPL[1260]*J[b[14, 13]] - (8*I)*GPL[1261]*J[b[14, 13]] - 
     (24*I)*GPL[1262]*J[b[14, 13]] + (24*I)*GPL[1263]*J[b[14, 13]] + 
     (24*I)*GPL[1264]*J[b[14, 13]] + (12*I)*GPL[1265]*J[b[14, 13]] - 
     (12*I)*GPL[1266]*J[b[14, 13]] - (12*I)*GPL[1267]*J[b[14, 13]] + 
     (24*I)*GPL[1268]*J[b[14, 13]] - (24*I)*GPL[1269]*J[b[14, 13]] - 
     (24*I)*GPL[1270]*J[b[14, 13]] + (24*I)*GPL[1271]*J[b[14, 13]] - 
     (24*I)*GPL[1272]*J[b[14, 13]] - (24*I)*GPL[1273]*J[b[14, 13]] + 
     (12*I)*GPL[1274]*J[b[14, 13]] - (12*I)*GPL[1275]*J[b[14, 13]] - 
     (12*I)*GPL[1276]*J[b[14, 13]] + (24*I)*GPL[1277]*J[b[14, 13]] - 
     (24*I)*GPL[1278]*J[b[14, 13]] - (24*I)*GPL[1279]*J[b[14, 13]] + 
     (28*I)*GPL[1280]*J[b[14, 13]] - (28*I)*GPL[1281]*J[b[14, 13]] - 
     (28*I)*GPL[1282]*J[b[14, 13]] - (12*I)*GPL[1283]*J[b[14, 13]] + 
     (12*I)*GPL[1284]*J[b[14, 13]] + (12*I)*GPL[1285]*J[b[14, 13]] - 
     (12*I)*GPL[1286]*J[b[14, 13]] + (12*I)*GPL[1287]*J[b[14, 13]] + 
     (12*I)*GPL[1288]*J[b[14, 13]] - (8*I)*GPL[1289]*J[b[14, 13]] + 
     (8*I)*GPL[1290]*J[b[14, 13]] + (8*I)*GPL[1291]*J[b[14, 13]] + 
     (24*I)*GPL[1292]*J[b[14, 13]] - (24*I)*GPL[1293]*J[b[14, 13]] - 
     (24*I)*GPL[1294]*J[b[14, 13]] - (24*I)*GPL[1295]*J[b[14, 13]] + 
     (24*I)*GPL[1296]*J[b[14, 13]] + (24*I)*GPL[1297]*J[b[14, 13]] - 
     (12*I)*GPL[1298]*J[b[14, 13]] + (12*I)*GPL[1299]*J[b[14, 13]] + 
     (12*I)*GPL[1300]*J[b[14, 13]] - (12*I)*GPL[1301]*J[b[14, 13]] + 
     (12*I)*GPL[1302]*J[b[14, 13]] + (12*I)*GPL[1303]*J[b[14, 13]] - 
     (24*I)*GPL[1304]*J[b[14, 13]] + (24*I)*GPL[1305]*J[b[14, 13]] + 
     (24*I)*GPL[1306]*J[b[14, 13]] + (24*I)*GPL[1307]*J[b[14, 13]] - 
     (24*I)*GPL[1308]*J[b[14, 13]] - (24*I)*GPL[1309]*J[b[14, 13]] + 
     (28*I)*GPL[1310]*J[b[14, 13]] - (28*I)*GPL[1311]*J[b[14, 13]] - 
     (28*I)*GPL[1312]*J[b[14, 13]] - (12*I)*GPL[1313]*J[b[14, 13]] + 
     (12*I)*GPL[1314]*J[b[14, 13]] + (12*I)*GPL[1315]*J[b[14, 13]] - 
     (12*I)*GPL[1316]*J[b[14, 13]] + (12*I)*GPL[1317]*J[b[14, 13]] + 
     (12*I)*GPL[1318]*J[b[14, 13]] - (8*I)*GPL[1319]*J[b[14, 13]] + 
     (8*I)*GPL[1320]*J[b[14, 13]] + (8*I)*GPL[1321]*J[b[14, 13]] + 
     (24*I)*GPL[1322]*J[b[14, 13]] - (24*I)*GPL[1323]*J[b[14, 13]] - 
     (24*I)*GPL[1324]*J[b[14, 13]] - (24*I)*GPL[1325]*J[b[14, 13]] + 
     (24*I)*GPL[1326]*J[b[14, 13]] + (24*I)*GPL[1327]*J[b[14, 13]] - 
     (12*I)*GPL[1328]*J[b[14, 13]] + (12*I)*GPL[1329]*J[b[14, 13]] + 
     (12*I)*GPL[1330]*J[b[14, 13]] - (24*I)*GPL[1337]*J[b[14, 13]] + 
     (24*I)*GPL[1338]*J[b[14, 13]] + (24*I)*GPL[1339]*J[b[14, 13]] - 
     (28*I)*GPL[1340]*J[b[14, 13]] + (28*I)*GPL[1341]*J[b[14, 13]] + 
     (28*I)*GPL[1342]*J[b[14, 13]] + (12*I)*GPL[1343]*J[b[14, 13]] - 
     (12*I)*GPL[1344]*J[b[14, 13]] - (12*I)*GPL[1345]*J[b[14, 13]] + 
     (12*I)*GPL[1346]*J[b[14, 13]] - (12*I)*GPL[1347]*J[b[14, 13]] - 
     (12*I)*GPL[1348]*J[b[14, 13]] + (8*I)*GPL[1349]*J[b[14, 13]] - 
     (8*I)*GPL[1350]*J[b[14, 13]] - (8*I)*GPL[1351]*J[b[14, 13]] - 
     (24*I)*GPL[1352]*J[b[14, 13]] + (24*I)*GPL[1353]*J[b[14, 13]] + 
     (24*I)*GPL[1354]*J[b[14, 13]] + (12*I)*GPL[1355]*J[b[14, 13]] - 
     (12*I)*GPL[1356]*J[b[14, 13]] - (12*I)*GPL[1357]*J[b[14, 13]] + 
     (24*I)*GPL[1358]*J[b[14, 13]] - (24*I)*GPL[1359]*J[b[14, 13]] - 
     (24*I)*GPL[1360]*J[b[14, 13]] + GPL[383]*((16*I)*GPL[14]*J[b[14, 13]] + 
       (16*I)*GPL[15]*J[b[14, 13]] - (16*I)*GPL[16]*J[b[14, 13]] - 
       (16*I)*GPL[17]*J[b[14, 13]]) + GPL[384]*((16*I)*GPL[14]*J[b[14, 13]] + 
       (16*I)*GPL[15]*J[b[14, 13]] - (16*I)*GPL[16]*J[b[14, 13]] - 
       (16*I)*GPL[17]*J[b[14, 13]]) + GPL[385]*((24*I)*GPL[14]*J[b[14, 13]] + 
       (24*I)*GPL[15]*J[b[14, 13]] - (24*I)*GPL[16]*J[b[14, 13]] - 
       (24*I)*GPL[17]*J[b[14, 13]]) + GPL[386]*((24*I)*GPL[14]*J[b[14, 13]] + 
       (24*I)*GPL[15]*J[b[14, 13]] - (24*I)*GPL[16]*J[b[14, 13]] - 
       (24*I)*GPL[17]*J[b[14, 13]]) + GPL[126]*((I/6)*Pi^2*J[b[14, 13]] - 
       (6*I)*GPL[24]*J[b[14, 13]]) + GPL[153]*((I/6)*Pi^2*J[b[14, 13]] - 
       (6*I)*GPL[24]*J[b[14, 13]]) + GPL[177]*((I/6)*Pi^2*J[b[14, 13]] - 
       (6*I)*GPL[24]*J[b[14, 13]]) + GPL[127]*(((-5*I)/6)*Pi^2*J[b[14, 13]] - 
       (6*I)*GPL[24]*J[b[14, 13]]) + GPL[162]*(((-5*I)/6)*Pi^2*J[b[14, 13]] - 
       (6*I)*GPL[24]*J[b[14, 13]]) + GPL[170]*(((-5*I)/6)*Pi^2*J[b[14, 13]] - 
       (6*I)*GPL[24]*J[b[14, 13]]) + GPL[163]*((-1/6*I)*Pi^2*J[b[14, 13]] + 
       (6*I)*GPL[24]*J[b[14, 13]]) + GPL[128]*(Pi^2/3 - 12*GPL[24] - 
       (I/6)*Pi^2*J[b[14, 13]] + (6*I)*GPL[24]*J[b[14, 13]]) + 
     GPL[171]*(-1/3*Pi^2 + 12*GPL[24] - (I/6)*Pi^2*J[b[14, 13]] + 
       (6*I)*GPL[24]*J[b[14, 13]]) + GPL[156]*(((5*I)/6)*Pi^2*J[b[14, 13]] + 
       (6*I)*GPL[24]*J[b[14, 13]]) + GPL[180]*((-5*Pi^2)/3 - 12*GPL[24] + 
       ((5*I)/6)*Pi^2*J[b[14, 13]] + (6*I)*GPL[24]*J[b[14, 13]]) + 
     GPL[129]*((5*Pi^2)/3 + 12*GPL[24] + ((5*I)/6)*Pi^2*J[b[14, 13]] + 
       (6*I)*GPL[24]*J[b[14, 13]]) + GPL[155]*((I/3)*Pi^2*J[b[14, 13]] - 
       (12*I)*GPL[24]*J[b[14, 13]]) + GPL[179]*((-2*Pi^2)/3 + 24*GPL[24] + 
       (I/3)*Pi^2*J[b[14, 13]] - (12*I)*GPL[24]*J[b[14, 13]]) + 
     GPL[164]*(((-5*I)/3)*Pi^2*J[b[14, 13]] - (12*I)*GPL[24]*J[b[14, 13]]) + 
     GPL[172]*((-10*Pi^2)/3 - 24*GPL[24] - ((5*I)/3)*Pi^2*J[b[14, 13]] - 
       (12*I)*GPL[24]*J[b[14, 13]]) + GPL[161]*((-1/3*I)*Pi^2*J[b[14, 13]] + 
       (12*I)*GPL[24]*J[b[14, 13]]) + GPL[169]*((-1/3*I)*Pi^2*J[b[14, 13]] + 
       (12*I)*GPL[24]*J[b[14, 13]]) + GPL[154]*(((5*I)/3)*Pi^2*J[b[14, 13]] + 
       (12*I)*GPL[24]*J[b[14, 13]]) + GPL[178]*(((5*I)/3)*Pi^2*J[b[14, 13]] + 
       (12*I)*GPL[24]*J[b[14, 13]]) + 2*Cl2[Pi/3]*J[a[5, 2], a[11, 12]] + 
     (Pi^2*J[a[14, 5], a[5, 5]])/3 - 4*Cl2[Pi/3]*J[a[14, 9], a[11, 12]] - 
     (Pi^2*J[a[14, 12], a[11, 12]])/6 + 2*Cl2[Pi/3]*J[a[14, 12], a[12, 12]] + 
     (Pi^2*J[a[14, 13], a[13, 5]])/3 + (Pi^2*J[a[14, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[14, 13], a[13, 12]] + (Pi^2*J[a[14, 14], a[14, 5]])/3 + 
     (Pi^2*J[a[14, 14], a[14, 10]])/6 + 2*Cl2[Pi/3]*J[a[14, 14], a[14, 12]] + 
     (Pi^2*J[a[14, 15], a[15, 1]])/6 + (Pi^2*J[a[14, 15], a[15, 5]])/3 + 
     (Pi^2*J[a[14, 15], a[15, 10]])/6 + 2*Cl2[Pi/3]*J[a[14, 15], a[15, 12]] - 
     (41*Pi^3*J[a[14, 15], b[15, 12]])/135 + 
     (48*Im[GPL[8]]*J[a[14, 15], b[15, 12]])/5 - 
     (41*Pi^3*J[b[14, 13], a[13, 12]])/135 + 
     (48*Im[GPL[8]]*J[b[14, 13], a[13, 12]])/5 + 
     (Pi^2*J[a[14, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[14, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[14, 13], a[13, 15], b[15, 12]] + 
     (Pi^2*J[a[14, 14], a[14, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[14, 14], a[14, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[14, 14], a[14, 15], b[15, 12]] + 
     (Pi^2*J[a[14, 14], b[14, 13], a[13, 5]])/3 + 
     (Pi^2*J[a[14, 14], b[14, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[14, 14], b[14, 13], a[13, 12]] + 
     (Pi^2*J[a[14, 15], a[15, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[14, 15], a[15, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[14, 15], a[15, 15], b[15, 12]] + 
     (Pi^2*J[a[14, 15], b[15, 5], a[5, 5]])/3 - 
     Pi^2*J[a[14, 15], b[15, 5], a[14, 5]] - 
     (Pi^2*J[a[14, 15], b[15, 5], a[14, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[14, 15], b[15, 5], a[14, 12]] - 
     (Pi^2*J[a[14, 15], b[15, 12], a[11, 12]])/6 + 
     2*Cl2[Pi/3]*J[a[14, 15], b[15, 12], a[12, 12]] + 
     (Pi^2*J[a[14, 15], b[15, 13], a[13, 5]])/3 + 
     (Pi^2*J[a[14, 15], b[15, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[14, 15], b[15, 13], a[13, 12]] + 
     (Pi^2*J[b[14, 13], a[13, 5], a[5, 5]])/3 - 
     Pi^2*J[b[14, 13], a[13, 5], a[14, 5]] - 
     (Pi^2*J[b[14, 13], a[13, 5], a[14, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[14, 13], a[13, 5], a[14, 12]] - 
     (Pi^2*J[b[14, 13], a[13, 12], a[11, 12]])/6 + 
     2*Cl2[Pi/3]*J[b[14, 13], a[13, 12], a[12, 12]] + 
     (Pi^2*J[b[14, 13], a[13, 13], a[13, 5]])/3 + 
     (Pi^2*J[b[14, 13], a[13, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[14, 13], a[13, 13], a[13, 12]] + 
     (Pi^2*J[b[14, 13], a[13, 15], a[15, 1]])/6 + 
     (Pi^2*J[b[14, 13], a[13, 15], a[15, 5]])/3 + 
     (Pi^2*J[b[14, 13], a[13, 15], a[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[14, 13], a[13, 15], a[15, 12]] + 
     GPL[391]*(8*J[a[14, 9]] - 32*J[a[14, 10]] + 8*J[a[14, 14]] - 
       24*J[a[14, 15], b[15, 5]] - 32*J[a[14, 15], b[15, 10]] - 
       24*J[b[14, 13], a[13, 5]] - 32*J[b[14, 13], a[13, 10]] - 
       24*J[b[14, 13], a[13, 15], b[15, 5]] - 
       32*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[392]*(8*J[a[14, 9]] - 32*J[a[14, 10]] + 8*J[a[14, 14]] - 
       24*J[a[14, 15], b[15, 5]] - 32*J[a[14, 15], b[15, 10]] - 
       24*J[b[14, 13], a[13, 5]] - 32*J[b[14, 13], a[13, 10]] - 
       24*J[b[14, 13], a[13, 15], b[15, 5]] - 
       32*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[387]*(16*J[a[14, 5]] - 16*J[a[14, 10]] - 16*J[a[14, 14]] + 
       64*J[a[14, 15], b[15, 5]] - 16*J[a[14, 15], b[15, 10]] + 
       64*J[b[14, 13], a[13, 5]] - 16*J[b[14, 13], a[13, 10]] + 
       64*J[b[14, 13], a[13, 15], b[15, 5]] - 
       16*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[417]*(16*J[a[14, 5]] - 16*J[a[14, 10]] - 16*J[a[14, 14]] + 
       64*J[a[14, 15], b[15, 5]] - 16*J[a[14, 15], b[15, 10]] + 
       64*J[b[14, 13], a[13, 5]] - 16*J[b[14, 13], a[13, 10]] + 
       64*J[b[14, 13], a[13, 15], b[15, 5]] - 
       16*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[393]*(-16*J[a[14, 5]] - 8*J[a[14, 10]] - 16*J[a[14, 15], b[15, 5]] - 
       8*J[a[14, 15], b[15, 10]] - 16*J[b[14, 13], a[13, 5]] - 
       8*J[b[14, 13], a[13, 10]] - 16*J[b[14, 13], a[13, 15], b[15, 5]] - 
       8*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[396]*(-16*J[a[14, 5]] - 8*J[a[14, 10]] - 16*J[a[14, 15], b[15, 5]] - 
       8*J[a[14, 15], b[15, 10]] - 16*J[b[14, 13], a[13, 5]] - 
       8*J[b[14, 13], a[13, 10]] - 16*J[b[14, 13], a[13, 15], b[15, 5]] - 
       8*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[394]*(16*J[a[14, 5]] + 8*J[a[14, 10]] + 16*J[a[14, 15], b[15, 5]] + 
       8*J[a[14, 15], b[15, 10]] + 16*J[b[14, 13], a[13, 5]] + 
       8*J[b[14, 13], a[13, 10]] + 16*J[b[14, 13], a[13, 15], b[15, 5]] + 
       8*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[395]*(16*J[a[14, 5]] + 8*J[a[14, 10]] + 16*J[a[14, 15], b[15, 5]] + 
       8*J[a[14, 15], b[15, 10]] + 16*J[b[14, 13], a[13, 5]] + 
       8*J[b[14, 13], a[13, 10]] + 16*J[b[14, 13], a[13, 15], b[15, 5]] + 
       8*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[397]*(16*J[a[14, 5]] + 8*J[a[14, 10]] + 16*J[a[14, 15], b[15, 5]] + 
       8*J[a[14, 15], b[15, 10]] + 16*J[b[14, 13], a[13, 5]] + 
       8*J[b[14, 13], a[13, 10]] + 16*J[b[14, 13], a[13, 15], b[15, 5]] + 
       8*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[398]*(16*J[a[14, 5]] + 8*J[a[14, 10]] + 16*J[a[14, 15], b[15, 5]] + 
       8*J[a[14, 15], b[15, 10]] + 16*J[b[14, 13], a[13, 5]] + 
       8*J[b[14, 13], a[13, 10]] + 16*J[b[14, 13], a[13, 15], b[15, 5]] + 
       8*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[388]*(-16*J[a[14, 5]] + 16*J[a[14, 10]] + 16*J[a[14, 14]] - 
       64*J[a[14, 15], b[15, 5]] + 16*J[a[14, 15], b[15, 10]] - 
       64*J[b[14, 13], a[13, 5]] + 16*J[b[14, 13], a[13, 10]] - 
       64*J[b[14, 13], a[13, 15], b[15, 5]] + 
       16*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[389]*(-16*J[a[14, 5]] + 16*J[a[14, 10]] + 16*J[a[14, 14]] - 
       64*J[a[14, 15], b[15, 5]] + 16*J[a[14, 15], b[15, 10]] - 
       64*J[b[14, 13], a[13, 5]] + 16*J[b[14, 13], a[13, 10]] - 
       64*J[b[14, 13], a[13, 15], b[15, 5]] + 
       16*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[418]*(-16*J[a[14, 5]] + 16*J[a[14, 10]] + 16*J[a[14, 14]] - 
       64*J[a[14, 15], b[15, 5]] + 16*J[a[14, 15], b[15, 10]] - 
       64*J[b[14, 13], a[13, 5]] + 16*J[b[14, 13], a[13, 10]] - 
       64*J[b[14, 13], a[13, 15], b[15, 5]] + 
       16*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[419]*(-16*J[a[14, 5]] + 16*J[a[14, 10]] + 16*J[a[14, 14]] - 
       64*J[a[14, 15], b[15, 5]] + 16*J[a[14, 15], b[15, 10]] - 
       64*J[b[14, 13], a[13, 5]] + 16*J[b[14, 13], a[13, 10]] - 
       64*J[b[14, 13], a[13, 15], b[15, 5]] + 
       16*J[b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[390]*(-8*J[a[14, 9]] + 32*J[a[14, 10]] - 8*J[a[14, 14]] + 
       24*J[a[14, 15], b[15, 5]] + 32*J[a[14, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 5]] + 32*J[b[14, 13], a[13, 10]] + 
       24*J[b[14, 13], a[13, 15], b[15, 5]] + 
       32*J[b[14, 13], a[13, 15], b[15, 10]]) - 
     (41*Pi^3*J[b[14, 13], a[13, 15], b[15, 12]])/135 + 
     (48*Im[GPL[8]]*J[b[14, 13], a[13, 15], b[15, 12]])/5 + 
     J[a[5, 2], a[3, 3], a[7, 8], a[7, 8]]/2 - 
     J[a[5, 2], a[4, 4], a[7, 8], a[7, 8]]/4 - 
     J[a[5, 2], a[7, 8], a[8, 8], a[7, 8]]/4 + J[a[5, 2], a[11, 12], 
      a[11, 12], a[4, 4]] + J[a[5, 2], a[11, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[14, 5], a[5, 2], a[4, 4], a[4, 4]] + J[a[14, 5], a[5, 5], a[5, 2], 
      a[4, 4]] - J[a[14, 9], a[3, 3], a[7, 8], a[7, 8]]/2 + 
     J[a[14, 9], a[4, 4], a[7, 8], a[7, 8]]/2 - 
     2*J[a[14, 9], a[11, 12], a[11, 12], a[4, 4]] - 
     J[a[14, 9], a[11, 12], a[12, 8], a[7, 8]] + J[a[14, 12], a[11, 12], 
      a[4, 4], a[4, 4]] + (3*J[a[14, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[a[14, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + J[a[14, 12], a[12, 12], 
      a[11, 12], a[4, 4]] + J[a[14, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[14, 13], a[13, 5], a[5, 2], a[4, 4]] + J[a[14, 13], a[13, 12], 
      a[11, 12], a[4, 4]] + J[a[14, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[14, 13], a[13, 15], a[15, 1], a[4, 4]] + J[a[14, 13], a[13, 15], 
      a[15, 2], a[4, 4]] + J[a[14, 13], a[13, 15], a[15, 8], a[7, 8]]/2 - 
     J[a[14, 14], a[5, 2], a[7, 8], a[7, 8]]/4 + J[a[14, 14], a[14, 5], 
      a[5, 2], a[4, 4]] + J[a[14, 14], a[14, 12], a[11, 12], a[4, 4]] + 
     J[a[14, 14], a[14, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[14, 14], a[14, 15], a[15, 1], a[4, 4]] + J[a[14, 14], a[14, 15], 
      a[15, 2], a[4, 4]] + J[a[14, 14], a[14, 15], a[15, 8], a[7, 8]]/2 + 
     (Pi^2*J[a[14, 14], b[14, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[14, 14], b[14, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[14, 14], b[14, 13], a[13, 15], b[15, 12]] - 
     J[a[14, 15], a[15, 1], a[4, 4], a[4, 4]] - 
     (3*J[a[14, 15], a[15, 1], a[7, 8], a[7, 8]])/4 + 
     J[a[14, 15], a[15, 2], a[4, 4], a[4, 4]] + 
     (3*J[a[14, 15], a[15, 2], a[7, 8], a[7, 8]])/4 + 
     J[a[14, 15], a[15, 5], a[5, 2], a[4, 4]] + 
     J[a[14, 15], a[15, 8], a[8, 8], a[7, 8]]/2 + J[a[14, 15], a[15, 12], 
      a[11, 12], a[4, 4]] + J[a[14, 15], a[15, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[14, 15], a[15, 15], a[15, 1], a[4, 4]] + J[a[14, 15], a[15, 15], 
      a[15, 2], a[4, 4]] + J[a[14, 15], a[15, 15], a[15, 8], a[7, 8]]/2 - 
     Pi^2*J[a[14, 15], b[15, 5], a[14, 15], b[15, 5]] - 
     (Pi^2*J[a[14, 15], b[15, 5], a[14, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[14, 15], b[15, 5], a[14, 15], b[15, 12]] - 
     Pi^2*J[a[14, 15], b[15, 5], b[14, 13], a[13, 5]] - 
     (Pi^2*J[a[14, 15], b[15, 5], b[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[14, 15], b[15, 5], b[14, 13], a[13, 12]] + 
     (Pi^2*J[a[14, 15], b[15, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[14, 15], b[15, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[14, 15], b[15, 13], a[13, 15], b[15, 12]] - 
     Pi^2*J[b[14, 13], a[13, 5], a[14, 15], b[15, 5]] - 
     (Pi^2*J[b[14, 13], a[13, 5], a[14, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[14, 13], a[13, 5], a[14, 15], b[15, 12]] - 
     Pi^2*J[b[14, 13], a[13, 5], b[14, 13], a[13, 5]] - 
     (Pi^2*J[b[14, 13], a[13, 5], b[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[14, 13], a[13, 5], b[14, 13], a[13, 12]] + 
     (Pi^2*J[b[14, 13], a[13, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[b[14, 13], a[13, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[14, 13], a[13, 13], a[13, 15], b[15, 12]] + 
     (Pi^2*J[b[14, 13], a[13, 15], a[15, 15], b[15, 5]])/3 + 
     (Pi^2*J[b[14, 13], a[13, 15], a[15, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[14, 13], a[13, 15], a[15, 15], b[15, 12]] + 
     GPL[137]*((-1/3*I)*Pi^2*J[b[14, 13]] - 4*J[a[14, 5], a[5, 2]] - 
       4*J[a[14, 15], a[15, 2]] - 4*J[a[14, 15], b[15, 5], a[5, 2]] - 
       4*J[b[14, 13], a[13, 5], a[5, 2]] - 4*J[b[14, 13], a[13, 15], 
         a[15, 2]] - 4*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[138]*((-1/3*I)*Pi^2*J[b[14, 13]] - 4*J[a[14, 5], a[5, 2]] - 
       4*J[a[14, 15], a[15, 2]] - 4*J[a[14, 15], b[15, 5], a[5, 2]] - 
       4*J[b[14, 13], a[13, 5], a[5, 2]] - 4*J[b[14, 13], a[13, 15], 
         a[15, 2]] - 4*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[132]*((I/3)*Pi^2*J[b[14, 13]] - 4*J[a[14, 5], a[5, 2]] - 
       4*J[a[14, 15], a[15, 2]] - 4*J[a[14, 15], b[15, 5], a[5, 2]] - 
       4*J[b[14, 13], a[13, 5], a[5, 2]] - 4*J[b[14, 13], a[13, 15], 
         a[15, 2]] - 4*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[133]*((I/3)*Pi^2*J[b[14, 13]] - 4*J[a[14, 5], a[5, 2]] - 
       4*J[a[14, 15], a[15, 2]] - 4*J[a[14, 15], b[15, 5], a[5, 2]] - 
       4*J[b[14, 13], a[13, 5], a[5, 2]] - 4*J[b[14, 13], a[13, 15], 
         a[15, 2]] - 4*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[131]*(((-2*I)/3)*Pi^2*J[b[14, 13]] + 4*J[a[14, 5], a[5, 2]] + 
       4*J[a[14, 15], a[15, 2]] + 4*J[a[14, 15], b[15, 5], a[5, 2]] + 
       4*J[b[14, 13], a[13, 5], a[5, 2]] + 4*J[b[14, 13], a[13, 15], 
         a[15, 2]] + 4*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[136]*(((2*I)/3)*Pi^2*J[b[14, 13]] + 4*J[a[14, 5], a[5, 2]] + 
       4*J[a[14, 15], a[15, 2]] + 4*J[a[14, 15], b[15, 5], a[5, 2]] + 
       4*J[b[14, 13], a[13, 5], a[5, 2]] + 4*J[b[14, 13], a[13, 15], 
         a[15, 2]] + 4*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 5], a[5, 5]])/3 - 
     Pi^2*J[b[14, 13], a[13, 15], b[15, 5], a[14, 5]] - 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 5], a[14, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[14, 13], a[13, 15], b[15, 5], a[14, 12]] + 
     GPL[408]*(-8*J[a[14, 10]] + (4*I)*J[a[14, 13]] + 
       (4*I)*J[a[14, 14], b[14, 13]] - 8*J[a[14, 15], b[15, 10]] + 
       (4*I)*J[a[14, 15], b[15, 13]] - 8*J[b[14, 13], a[13, 10]] + 
       (4*I)*J[b[14, 13], a[13, 13]] - (12*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] - (12*I)*J[b[14, 13], a[13, 5], b[14, 13]] - 
       8*J[b[14, 13], a[13, 15], b[15, 10]] + 
       (4*I)*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (12*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[400]*(8*J[a[14, 10]] + (4*I)*J[a[14, 13]] + 
       (4*I)*J[a[14, 14], b[14, 13]] + 8*J[a[14, 15], b[15, 10]] + 
       (4*I)*J[a[14, 15], b[15, 13]] + 8*J[b[14, 13], a[13, 10]] + 
       (4*I)*J[b[14, 13], a[13, 13]] - (12*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] - (12*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       8*J[b[14, 13], a[13, 15], b[15, 10]] + 
       (4*I)*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (12*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[401]*(8*J[a[14, 10]] + (4*I)*J[a[14, 13]] + 
       (4*I)*J[a[14, 14], b[14, 13]] + 8*J[a[14, 15], b[15, 10]] + 
       (4*I)*J[a[14, 15], b[15, 13]] + 8*J[b[14, 13], a[13, 10]] + 
       (4*I)*J[b[14, 13], a[13, 13]] - (12*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] - (12*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       8*J[b[14, 13], a[13, 15], b[15, 10]] + 
       (4*I)*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (12*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[399]*(-8*J[a[14, 10]] - (4*I)*J[a[14, 13]] - 
       (4*I)*J[a[14, 14], b[14, 13]] - 8*J[a[14, 15], b[15, 10]] - 
       (4*I)*J[a[14, 15], b[15, 13]] - 8*J[b[14, 13], a[13, 10]] - 
       (4*I)*J[b[14, 13], a[13, 13]] + (12*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] + (12*I)*J[b[14, 13], a[13, 5], b[14, 13]] - 
       8*J[b[14, 13], a[13, 15], b[15, 10]] - 
       (4*I)*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (12*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[409]*(8*J[a[14, 10]] - (4*I)*J[a[14, 13]] - 
       (4*I)*J[a[14, 14], b[14, 13]] + 8*J[a[14, 15], b[15, 10]] - 
       (4*I)*J[a[14, 15], b[15, 13]] + 8*J[b[14, 13], a[13, 10]] - 
       (4*I)*J[b[14, 13], a[13, 13]] + (12*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] + (12*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       8*J[b[14, 13], a[13, 15], b[15, 10]] - 
       (4*I)*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (12*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[410]*(8*J[a[14, 10]] - (4*I)*J[a[14, 13]] - 
       (4*I)*J[a[14, 14], b[14, 13]] + 8*J[a[14, 15], b[15, 10]] - 
       (4*I)*J[a[14, 15], b[15, 13]] + 8*J[b[14, 13], a[13, 10]] - 
       (4*I)*J[b[14, 13], a[13, 13]] + (12*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] + (12*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       8*J[b[14, 13], a[13, 15], b[15, 10]] - 
       (4*I)*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (12*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[423]*((6*I)*J[a[14, 13]] + 12*J[a[14, 14]] + 
       (6*I)*J[a[14, 14], b[14, 13]] - 36*J[a[14, 15], b[15, 5]] + 
       (6*I)*J[a[14, 15], b[15, 13]] - 36*J[b[14, 13], a[13, 5]] + 
       (6*I)*J[b[14, 13], a[13, 13]] - (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] - 
       36*J[b[14, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[426]*((6*I)*J[a[14, 13]] + 12*J[a[14, 14]] + 
       (6*I)*J[a[14, 14], b[14, 13]] - 36*J[a[14, 15], b[15, 5]] + 
       (6*I)*J[a[14, 15], b[15, 13]] - 36*J[b[14, 13], a[13, 5]] + 
       (6*I)*J[b[14, 13], a[13, 13]] - (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] - 
       36*J[b[14, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[421]*((6*I)*J[a[14, 13]] - 12*J[a[14, 14]] + 
       (6*I)*J[a[14, 14], b[14, 13]] + 36*J[a[14, 15], b[15, 5]] + 
       (6*I)*J[a[14, 15], b[15, 13]] + 36*J[b[14, 13], a[13, 5]] + 
       (6*I)*J[b[14, 13], a[13, 13]] - (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       36*J[b[14, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[422]*((6*I)*J[a[14, 13]] - 12*J[a[14, 14]] + 
       (6*I)*J[a[14, 14], b[14, 13]] + 36*J[a[14, 15], b[15, 5]] + 
       (6*I)*J[a[14, 15], b[15, 13]] + 36*J[b[14, 13], a[13, 5]] + 
       (6*I)*J[b[14, 13], a[13, 13]] - (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       36*J[b[14, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[430]*((6*I)*J[a[14, 13]] - 12*J[a[14, 14]] + 
       (6*I)*J[a[14, 14], b[14, 13]] + 36*J[a[14, 15], b[15, 5]] + 
       (6*I)*J[a[14, 15], b[15, 13]] + 36*J[b[14, 13], a[13, 5]] + 
       (6*I)*J[b[14, 13], a[13, 13]] - (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       36*J[b[14, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[431]*((6*I)*J[a[14, 13]] - 12*J[a[14, 14]] + 
       (6*I)*J[a[14, 14], b[14, 13]] + 36*J[a[14, 15], b[15, 5]] + 
       (6*I)*J[a[14, 15], b[15, 13]] + 36*J[b[14, 13], a[13, 5]] + 
       (6*I)*J[b[14, 13], a[13, 13]] - (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       36*J[b[14, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[420]*((-6*I)*J[a[14, 13]] + 12*J[a[14, 14]] - 
       (6*I)*J[a[14, 14], b[14, 13]] - 36*J[a[14, 15], b[15, 5]] - 
       (6*I)*J[a[14, 15], b[15, 13]] - 36*J[b[14, 13], a[13, 5]] - 
       (6*I)*J[b[14, 13], a[13, 13]] + (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] - 
       36*J[b[14, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[429]*((-6*I)*J[a[14, 13]] + 12*J[a[14, 14]] - 
       (6*I)*J[a[14, 14], b[14, 13]] - 36*J[a[14, 15], b[15, 5]] - 
       (6*I)*J[a[14, 15], b[15, 13]] - 36*J[b[14, 13], a[13, 5]] - 
       (6*I)*J[b[14, 13], a[13, 13]] + (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] - 
       36*J[b[14, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[424]*((-6*I)*J[a[14, 13]] - 12*J[a[14, 14]] - 
       (6*I)*J[a[14, 14], b[14, 13]] + 36*J[a[14, 15], b[15, 5]] - 
       (6*I)*J[a[14, 15], b[15, 13]] + 36*J[b[14, 13], a[13, 5]] - 
       (6*I)*J[b[14, 13], a[13, 13]] + (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       36*J[b[14, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[425]*((-6*I)*J[a[14, 13]] - 12*J[a[14, 14]] - 
       (6*I)*J[a[14, 14], b[14, 13]] + 36*J[a[14, 15], b[15, 5]] - 
       (6*I)*J[a[14, 15], b[15, 13]] + 36*J[b[14, 13], a[13, 5]] - 
       (6*I)*J[b[14, 13], a[13, 13]] + (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       36*J[b[14, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[427]*((-6*I)*J[a[14, 13]] - 12*J[a[14, 14]] - 
       (6*I)*J[a[14, 14], b[14, 13]] + 36*J[a[14, 15], b[15, 5]] - 
       (6*I)*J[a[14, 15], b[15, 13]] + 36*J[b[14, 13], a[13, 5]] - 
       (6*I)*J[b[14, 13], a[13, 13]] + (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       36*J[b[14, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[428]*((-6*I)*J[a[14, 13]] - 12*J[a[14, 14]] - 
       (6*I)*J[a[14, 14], b[14, 13]] + 36*J[a[14, 15], b[15, 5]] - 
       (6*I)*J[a[14, 15], b[15, 13]] + 36*J[b[14, 13], a[13, 5]] - 
       (6*I)*J[b[14, 13], a[13, 13]] + (18*I)*J[a[14, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[14, 13], a[13, 5], b[14, 13]] + 
       36*J[b[14, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[14]*((-1/12*I)*Pi^2*J[a[14, 13]] + (3*I)*GPL[24]*J[a[14, 13]] + 
       (Pi^2*J[a[14, 14]])/6 - 6*GPL[24]*J[a[14, 14]] - 
       (I/12)*Pi^2*J[a[14, 14], b[14, 13]] + (3*I)*GPL[24]*
        J[a[14, 14], b[14, 13]] - (Pi^2*J[a[14, 15], b[15, 5]])/2 + 
       18*GPL[24]*J[a[14, 15], b[15, 5]] - (I/12)*Pi^2*
        J[a[14, 15], b[15, 13]] + (3*I)*GPL[24]*J[a[14, 15], b[15, 13]] - 
       (Pi^2*J[b[14, 13], a[13, 5]])/2 + 18*GPL[24]*J[b[14, 13], a[13, 5]] - 
       (I/12)*Pi^2*J[b[14, 13], a[13, 13]] + (3*I)*GPL[24]*
        J[b[14, 13], a[13, 13]] + (I/4)*Pi^2*J[a[14, 15], b[15, 5], 
         b[14, 13]] - (9*I)*GPL[24]*J[a[14, 15], b[15, 5], b[14, 13]] + 
       (I/4)*Pi^2*J[b[14, 13], a[13, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[b[14, 13], a[13, 5], b[14, 13]] - 
       (Pi^2*J[b[14, 13], a[13, 15], b[15, 5]])/2 + 
       18*GPL[24]*J[b[14, 13], a[13, 15], b[15, 5]] - 
       (I/12)*Pi^2*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (3*I)*GPL[24]*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (I/4)*Pi^2*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[15]*(((5*I)/12)*Pi^2*J[a[14, 13]] + (3*I)*GPL[24]*J[a[14, 13]] + 
       (5*Pi^2*J[a[14, 14]])/6 + 6*GPL[24]*J[a[14, 14]] + 
       ((5*I)/12)*Pi^2*J[a[14, 14], b[14, 13]] + (3*I)*GPL[24]*
        J[a[14, 14], b[14, 13]] - (5*Pi^2*J[a[14, 15], b[15, 5]])/2 - 
       18*GPL[24]*J[a[14, 15], b[15, 5]] + ((5*I)/12)*Pi^2*
        J[a[14, 15], b[15, 13]] + (3*I)*GPL[24]*J[a[14, 15], b[15, 13]] - 
       (5*Pi^2*J[b[14, 13], a[13, 5]])/2 - 18*GPL[24]*
        J[b[14, 13], a[13, 5]] + ((5*I)/12)*Pi^2*J[b[14, 13], a[13, 13]] + 
       (3*I)*GPL[24]*J[b[14, 13], a[13, 13]] - ((5*I)/4)*Pi^2*
        J[a[14, 15], b[15, 5], b[14, 13]] - (9*I)*GPL[24]*
        J[a[14, 15], b[15, 5], b[14, 13]] - ((5*I)/4)*Pi^2*
        J[b[14, 13], a[13, 5], b[14, 13]] - (9*I)*GPL[24]*
        J[b[14, 13], a[13, 5], b[14, 13]] - 
       (5*Pi^2*J[b[14, 13], a[13, 15], b[15, 5]])/2 - 
       18*GPL[24]*J[b[14, 13], a[13, 15], b[15, 5]] + 
       ((5*I)/12)*Pi^2*J[b[14, 13], a[13, 15], b[15, 13]] + 
       (3*I)*GPL[24]*J[b[14, 13], a[13, 15], b[15, 13]] - 
       ((5*I)/4)*Pi^2*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[16]*((I/12)*Pi^2*J[a[14, 13]] - (3*I)*GPL[24]*J[a[14, 13]] + 
       (Pi^2*J[a[14, 14]])/6 - 6*GPL[24]*J[a[14, 14]] + 
       (I/12)*Pi^2*J[a[14, 14], b[14, 13]] - (3*I)*GPL[24]*
        J[a[14, 14], b[14, 13]] - (Pi^2*J[a[14, 15], b[15, 5]])/2 + 
       18*GPL[24]*J[a[14, 15], b[15, 5]] + (I/12)*Pi^2*
        J[a[14, 15], b[15, 13]] - (3*I)*GPL[24]*J[a[14, 15], b[15, 13]] - 
       (Pi^2*J[b[14, 13], a[13, 5]])/2 + 18*GPL[24]*J[b[14, 13], a[13, 5]] + 
       (I/12)*Pi^2*J[b[14, 13], a[13, 13]] - (3*I)*GPL[24]*
        J[b[14, 13], a[13, 13]] - (I/4)*Pi^2*J[a[14, 15], b[15, 5], 
         b[14, 13]] + (9*I)*GPL[24]*J[a[14, 15], b[15, 5], b[14, 13]] - 
       (I/4)*Pi^2*J[b[14, 13], a[13, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[b[14, 13], a[13, 5], b[14, 13]] - 
       (Pi^2*J[b[14, 13], a[13, 15], b[15, 5]])/2 + 
       18*GPL[24]*J[b[14, 13], a[13, 15], b[15, 5]] + 
       (I/12)*Pi^2*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (3*I)*GPL[24]*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (I/4)*Pi^2*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[17]*(((-5*I)/12)*Pi^2*J[a[14, 13]] - (3*I)*GPL[24]*J[a[14, 13]] + 
       (5*Pi^2*J[a[14, 14]])/6 + 6*GPL[24]*J[a[14, 14]] - 
       ((5*I)/12)*Pi^2*J[a[14, 14], b[14, 13]] - (3*I)*GPL[24]*
        J[a[14, 14], b[14, 13]] - (5*Pi^2*J[a[14, 15], b[15, 5]])/2 - 
       18*GPL[24]*J[a[14, 15], b[15, 5]] - ((5*I)/12)*Pi^2*
        J[a[14, 15], b[15, 13]] - (3*I)*GPL[24]*J[a[14, 15], b[15, 13]] - 
       (5*Pi^2*J[b[14, 13], a[13, 5]])/2 - 18*GPL[24]*
        J[b[14, 13], a[13, 5]] - ((5*I)/12)*Pi^2*J[b[14, 13], a[13, 13]] - 
       (3*I)*GPL[24]*J[b[14, 13], a[13, 13]] + ((5*I)/4)*Pi^2*
        J[a[14, 15], b[15, 5], b[14, 13]] + (9*I)*GPL[24]*
        J[a[14, 15], b[15, 5], b[14, 13]] + ((5*I)/4)*Pi^2*
        J[b[14, 13], a[13, 5], b[14, 13]] + (9*I)*GPL[24]*
        J[b[14, 13], a[13, 5], b[14, 13]] - 
       (5*Pi^2*J[b[14, 13], a[13, 15], b[15, 5]])/2 - 
       18*GPL[24]*J[b[14, 13], a[13, 15], b[15, 5]] - 
       ((5*I)/12)*Pi^2*J[b[14, 13], a[13, 15], b[15, 13]] - 
       (3*I)*GPL[24]*J[b[14, 13], a[13, 15], b[15, 13]] + 
       ((5*I)/4)*Pi^2*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) - 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 12], a[11, 12]])/6 + 
     2*Cl2[Pi/3]*J[b[14, 13], a[13, 15], b[15, 12], a[12, 12]] + 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 5]])/3 + 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[14, 13], a[13, 15], b[15, 13], a[13, 12]] + 
     J[a[14, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[14, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[14, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[14, 14], a[14, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[14, 14], a[14, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[14, 14], a[14, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[14, 14], b[14, 13], a[13, 5], a[5, 2], a[4, 4]] + 
     J[a[14, 14], b[14, 13], a[13, 12], a[11, 12], a[4, 4]] + 
     J[a[14, 14], b[14, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[14, 14], b[14, 13], a[13, 15], a[15, 1], a[4, 4]] + 
     J[a[14, 14], b[14, 13], a[13, 15], a[15, 2], a[4, 4]] + 
     J[a[14, 14], b[14, 13], a[13, 15], a[15, 8], a[7, 8]]/2 + 
     J[a[14, 15], a[15, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[14, 15], a[15, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[14, 15], a[15, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[14, 15], b[15, 5], a[5, 2], a[4, 4], a[4, 4]] + 
     (3*J[a[14, 15], b[15, 5], a[5, 2], a[7, 8], a[7, 8]])/4 + 
     J[a[14, 15], b[15, 5], a[5, 5], a[5, 2], a[4, 4]] - 
     3*J[a[14, 15], b[15, 5], a[14, 5], a[5, 2], a[4, 4]] - 
     3*J[a[14, 15], b[15, 5], a[14, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[14, 15], b[15, 5], a[14, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[a[14, 15], b[15, 5], a[14, 15], a[15, 1], a[4, 4]] - 
     3*J[a[14, 15], b[15, 5], a[14, 15], a[15, 2], a[4, 4]] - 
     (3*J[a[14, 15], b[15, 5], a[14, 15], a[15, 8], a[7, 8]])/2 - 
     Pi^2*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 12]] + 
     J[a[14, 15], b[15, 12], a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[a[14, 15], b[15, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[a[14, 15], b[15, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + 
     J[a[14, 15], b[15, 12], a[12, 12], a[11, 12], a[4, 4]] + 
     J[a[14, 15], b[15, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[14, 15], b[15, 13], a[13, 5], a[5, 2], a[4, 4]] + 
     J[a[14, 15], b[15, 13], a[13, 12], a[11, 12], a[4, 4]] + 
     J[a[14, 15], b[15, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[14, 15], b[15, 13], a[13, 15], a[15, 1], a[4, 4]] + 
     J[a[14, 15], b[15, 13], a[13, 15], a[15, 2], a[4, 4]] + 
     J[a[14, 15], b[15, 13], a[13, 15], a[15, 8], a[7, 8]]/2 + 
     J[b[14, 13], a[13, 5], a[5, 2], a[4, 4], a[4, 4]] + 
     (3*J[b[14, 13], a[13, 5], a[5, 2], a[7, 8], a[7, 8]])/4 + 
     J[b[14, 13], a[13, 5], a[5, 5], a[5, 2], a[4, 4]] - 
     3*J[b[14, 13], a[13, 5], a[14, 5], a[5, 2], a[4, 4]] - 
     3*J[b[14, 13], a[13, 5], a[14, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[14, 13], a[13, 5], a[14, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[14, 13], a[13, 5], a[14, 15], a[15, 1], a[4, 4]] - 
     3*J[b[14, 13], a[13, 5], a[14, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[14, 13], a[13, 5], a[14, 15], a[15, 8], a[7, 8]])/2 - 
     Pi^2*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 12]] + 
     J[b[14, 13], a[13, 12], a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[b[14, 13], a[13, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[b[14, 13], a[13, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + 
     J[b[14, 13], a[13, 12], a[12, 12], a[11, 12], a[4, 4]] + 
     J[b[14, 13], a[13, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[14, 13], a[13, 13], a[13, 5], a[5, 2], a[4, 4]] + 
     J[b[14, 13], a[13, 13], a[13, 12], a[11, 12], a[4, 4]] + 
     J[b[14, 13], a[13, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[b[14, 13], a[13, 13], a[13, 15], a[15, 1], a[4, 4]] + 
     J[b[14, 13], a[13, 13], a[13, 15], a[15, 2], a[4, 4]] + 
     J[b[14, 13], a[13, 13], a[13, 15], a[15, 8], a[7, 8]]/2 - 
     J[b[14, 13], a[13, 15], a[15, 1], a[4, 4], a[4, 4]] - 
     (3*J[b[14, 13], a[13, 15], a[15, 1], a[7, 8], a[7, 8]])/4 + 
     J[b[14, 13], a[13, 15], a[15, 2], a[4, 4], a[4, 4]] + 
     (3*J[b[14, 13], a[13, 15], a[15, 2], a[7, 8], a[7, 8]])/4 + 
     J[b[14, 13], a[13, 15], a[15, 5], a[5, 2], a[4, 4]] + 
     J[b[14, 13], a[13, 15], a[15, 8], a[8, 8], a[7, 8]]/2 + 
     J[b[14, 13], a[13, 15], a[15, 12], a[11, 12], a[4, 4]] + 
     J[b[14, 13], a[13, 15], a[15, 12], a[12, 8], a[7, 8]]/2 - 
     J[b[14, 13], a[13, 15], a[15, 15], a[15, 1], a[4, 4]] + 
     J[b[14, 13], a[13, 15], a[15, 15], a[15, 2], a[4, 4]] + 
     J[b[14, 13], a[13, 15], a[15, 15], a[15, 8], a[7, 8]]/2 - 
     Pi^2*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] - 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 12]] - 
     Pi^2*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] - 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 12]] + 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 12]] + 
     J[a[14, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[14, 14], b[14, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[14, 14], b[14, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 - 
     3*J[a[14, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[a[14, 15], b[15, 5], a[14, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[14, 15], b[15, 5], a[14, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[a[14, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[a[14, 15], b[15, 5], b[14, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[14, 15], b[15, 5], b[14, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 8], a[7, 8]])/2 + 
     J[a[14, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[14, 15], b[15, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[14, 15], b[15, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 - 
     3*J[b[14, 13], a[13, 5], a[14, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[b[14, 13], a[13, 5], a[14, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[14, 13], a[13, 5], a[14, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[14, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[b[14, 13], a[13, 5], b[14, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[14, 13], a[13, 5], b[14, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 8], a[7, 8]])/2 + 
     J[b[14, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[b[14, 13], a[13, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[b[14, 13], a[13, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[14, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[b[14, 13], a[13, 15], a[15, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[b[14, 13], a[13, 15], a[15, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[14, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4], a[4, 4]] + 
     (3*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2], a[7, 8], a[7, 8]])/4 + 
     J[b[14, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2], a[4, 4]] - 
     3*J[b[14, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2], a[4, 4]] - 
     3*J[b[14, 13], a[13, 15], b[15, 5], a[14, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[14, 13], a[13, 15], b[15, 5], a[14, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 1], a[4, 4]] - 
     3*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 8], a[7, 8]])/2 - 
     Pi^2*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
     GPL[122]*((-2*Pi^2)/3 - 4*J[a[14, 5], a[5, 2]] + 
       8*J[a[14, 5], a[5, 5]] + 8*J[a[14, 13], a[13, 5]] + 
       4*J[a[14, 13], a[13, 10]] + 8*J[a[14, 14], a[14, 5]] + 
       4*J[a[14, 14], a[14, 10]] - 4*J[a[14, 15], a[15, 2]] + 
       8*J[a[14, 15], a[15, 5]] + 4*J[a[14, 15], a[15, 10]] + 
       8*J[a[14, 13], a[13, 15], b[15, 5]] + 
       4*J[a[14, 13], a[13, 15], b[15, 10]] + 
       8*J[a[14, 14], a[14, 15], b[15, 5]] + 
       4*J[a[14, 14], a[14, 15], b[15, 10]] + 
       8*J[a[14, 14], b[14, 13], a[13, 5]] + 
       4*J[a[14, 14], b[14, 13], a[13, 10]] + 
       8*J[a[14, 15], a[15, 15], b[15, 5]] + 
       4*J[a[14, 15], a[15, 15], b[15, 10]] - 
       4*J[a[14, 15], b[15, 5], a[5, 2]] + 8*J[a[14, 15], b[15, 5], 
         a[5, 5]] - 24*J[a[14, 15], b[15, 5], a[14, 5]] - 
       12*J[a[14, 15], b[15, 5], a[14, 10]] + 
       8*J[a[14, 15], b[15, 13], a[13, 5]] + 
       4*J[a[14, 15], b[15, 13], a[13, 10]] - 
       4*J[b[14, 13], a[13, 5], a[5, 2]] + 8*J[b[14, 13], a[13, 5], 
         a[5, 5]] - 24*J[b[14, 13], a[13, 5], a[14, 5]] - 
       12*J[b[14, 13], a[13, 5], a[14, 10]] + 
       8*J[b[14, 13], a[13, 13], a[13, 5]] + 
       4*J[b[14, 13], a[13, 13], a[13, 10]] - 
       4*J[b[14, 13], a[13, 15], a[15, 2]] + 
       8*J[b[14, 13], a[13, 15], a[15, 5]] + 
       4*J[b[14, 13], a[13, 15], a[15, 10]] + 
       8*J[a[14, 14], b[14, 13], a[13, 15], b[15, 5]] + 
       4*J[a[14, 14], b[14, 13], a[13, 15], b[15, 10]] - 
       24*J[a[14, 15], b[15, 5], a[14, 15], b[15, 5]] - 
       12*J[a[14, 15], b[15, 5], a[14, 15], b[15, 10]] - 
       24*J[a[14, 15], b[15, 5], b[14, 13], a[13, 5]] - 
       12*J[a[14, 15], b[15, 5], b[14, 13], a[13, 10]] + 
       8*J[a[14, 15], b[15, 13], a[13, 15], b[15, 5]] + 
       4*J[a[14, 15], b[15, 13], a[13, 15], b[15, 10]] - 
       24*J[b[14, 13], a[13, 5], a[14, 15], b[15, 5]] - 
       12*J[b[14, 13], a[13, 5], a[14, 15], b[15, 10]] - 
       24*J[b[14, 13], a[13, 5], b[14, 13], a[13, 5]] - 
       12*J[b[14, 13], a[13, 5], b[14, 13], a[13, 10]] + 
       8*J[b[14, 13], a[13, 13], a[13, 15], b[15, 5]] + 
       4*J[b[14, 13], a[13, 13], a[13, 15], b[15, 10]] + 
       8*J[b[14, 13], a[13, 15], a[15, 15], b[15, 5]] + 
       4*J[b[14, 13], a[13, 15], a[15, 15], b[15, 10]] - 
       4*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       8*J[b[14, 13], a[13, 15], b[15, 5], a[5, 5]] - 
       24*J[b[14, 13], a[13, 15], b[15, 5], a[14, 5]] - 
       12*J[b[14, 13], a[13, 15], b[15, 5], a[14, 10]] + 
       8*J[b[14, 13], a[13, 15], b[15, 13], a[13, 5]] + 
       4*J[b[14, 13], a[13, 15], b[15, 13], a[13, 10]] - 
       24*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       12*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       24*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       12*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       24*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] - 
       12*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]] - 
       24*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] - 
       12*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]] + 
       8*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]] + 
       4*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 10]] - 
       24*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       12*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         b[15, 10]]) - (Pi^2*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], 
        a[13, 15], b[15, 10]])/2 + GPL[124]*((2*Pi^2)/3 - 
       (I/3)*Pi^2*J[b[14, 13]] + 4*J[a[14, 5], a[5, 2]] - 
       8*J[a[14, 5], a[5, 5]] - 8*J[a[14, 13], a[13, 5]] - 
       4*J[a[14, 13], a[13, 10]] - 8*J[a[14, 14], a[14, 5]] - 
       4*J[a[14, 14], a[14, 10]] + 4*J[a[14, 15], a[15, 2]] - 
       8*J[a[14, 15], a[15, 5]] - 4*J[a[14, 15], a[15, 10]] - 
       8*J[a[14, 13], a[13, 15], b[15, 5]] - 
       4*J[a[14, 13], a[13, 15], b[15, 10]] - 
       8*J[a[14, 14], a[14, 15], b[15, 5]] - 
       4*J[a[14, 14], a[14, 15], b[15, 10]] - 
       8*J[a[14, 14], b[14, 13], a[13, 5]] - 
       4*J[a[14, 14], b[14, 13], a[13, 10]] - 
       8*J[a[14, 15], a[15, 15], b[15, 5]] - 
       4*J[a[14, 15], a[15, 15], b[15, 10]] + 
       4*J[a[14, 15], b[15, 5], a[5, 2]] - 8*J[a[14, 15], b[15, 5], 
         a[5, 5]] + 24*J[a[14, 15], b[15, 5], a[14, 5]] + 
       12*J[a[14, 15], b[15, 5], a[14, 10]] - 
       8*J[a[14, 15], b[15, 13], a[13, 5]] - 
       4*J[a[14, 15], b[15, 13], a[13, 10]] + 
       4*J[b[14, 13], a[13, 5], a[5, 2]] - 8*J[b[14, 13], a[13, 5], 
         a[5, 5]] + 24*J[b[14, 13], a[13, 5], a[14, 5]] + 
       12*J[b[14, 13], a[13, 5], a[14, 10]] - 
       8*J[b[14, 13], a[13, 13], a[13, 5]] - 
       4*J[b[14, 13], a[13, 13], a[13, 10]] + 
       4*J[b[14, 13], a[13, 15], a[15, 2]] - 
       8*J[b[14, 13], a[13, 15], a[15, 5]] - 
       4*J[b[14, 13], a[13, 15], a[15, 10]] - 
       8*J[a[14, 14], b[14, 13], a[13, 15], b[15, 5]] - 
       4*J[a[14, 14], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[a[14, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[a[14, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[a[14, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[a[14, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[a[14, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[a[14, 15], b[15, 13], a[13, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 5], a[14, 15], b[15, 5]] + 
       12*J[b[14, 13], a[13, 5], a[14, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 5], b[14, 13], a[13, 5]] + 
       12*J[b[14, 13], a[13, 5], b[14, 13], a[13, 10]] - 
       8*J[b[14, 13], a[13, 13], a[13, 15], b[15, 5]] - 
       4*J[b[14, 13], a[13, 13], a[13, 15], b[15, 10]] - 
       8*J[b[14, 13], a[13, 15], a[15, 15], b[15, 5]] - 
       4*J[b[14, 13], a[13, 15], a[15, 15], b[15, 10]] + 
       4*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       8*J[b[14, 13], a[13, 15], b[15, 5], a[5, 5]] + 
       24*J[b[14, 13], a[13, 15], b[15, 5], a[14, 5]] + 
       12*J[b[14, 13], a[13, 15], b[15, 5], a[14, 10]] - 
       8*J[b[14, 13], a[13, 15], b[15, 13], a[13, 5]] - 
       4*J[b[14, 13], a[13, 15], b[15, 13], a[13, 10]] + 
       24*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         b[15, 10]]) + GPL[123]*((2*Pi^2)/3 + (I/3)*Pi^2*J[b[14, 13]] + 
       4*J[a[14, 5], a[5, 2]] - 8*J[a[14, 5], a[5, 5]] - 
       8*J[a[14, 13], a[13, 5]] - 4*J[a[14, 13], a[13, 10]] - 
       8*J[a[14, 14], a[14, 5]] - 4*J[a[14, 14], a[14, 10]] + 
       4*J[a[14, 15], a[15, 2]] - 8*J[a[14, 15], a[15, 5]] - 
       4*J[a[14, 15], a[15, 10]] - 8*J[a[14, 13], a[13, 15], b[15, 5]] - 
       4*J[a[14, 13], a[13, 15], b[15, 10]] - 
       8*J[a[14, 14], a[14, 15], b[15, 5]] - 
       4*J[a[14, 14], a[14, 15], b[15, 10]] - 
       8*J[a[14, 14], b[14, 13], a[13, 5]] - 
       4*J[a[14, 14], b[14, 13], a[13, 10]] - 
       8*J[a[14, 15], a[15, 15], b[15, 5]] - 
       4*J[a[14, 15], a[15, 15], b[15, 10]] + 
       4*J[a[14, 15], b[15, 5], a[5, 2]] - 8*J[a[14, 15], b[15, 5], 
         a[5, 5]] + 24*J[a[14, 15], b[15, 5], a[14, 5]] + 
       12*J[a[14, 15], b[15, 5], a[14, 10]] - 
       8*J[a[14, 15], b[15, 13], a[13, 5]] - 
       4*J[a[14, 15], b[15, 13], a[13, 10]] + 
       4*J[b[14, 13], a[13, 5], a[5, 2]] - 8*J[b[14, 13], a[13, 5], 
         a[5, 5]] + 24*J[b[14, 13], a[13, 5], a[14, 5]] + 
       12*J[b[14, 13], a[13, 5], a[14, 10]] - 
       8*J[b[14, 13], a[13, 13], a[13, 5]] - 
       4*J[b[14, 13], a[13, 13], a[13, 10]] + 
       4*J[b[14, 13], a[13, 15], a[15, 2]] - 
       8*J[b[14, 13], a[13, 15], a[15, 5]] - 
       4*J[b[14, 13], a[13, 15], a[15, 10]] - 
       8*J[a[14, 14], b[14, 13], a[13, 15], b[15, 5]] - 
       4*J[a[14, 14], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[a[14, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[a[14, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[a[14, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[a[14, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[a[14, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[a[14, 15], b[15, 13], a[13, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 5], a[14, 15], b[15, 5]] + 
       12*J[b[14, 13], a[13, 5], a[14, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 5], b[14, 13], a[13, 5]] + 
       12*J[b[14, 13], a[13, 5], b[14, 13], a[13, 10]] - 
       8*J[b[14, 13], a[13, 13], a[13, 15], b[15, 5]] - 
       4*J[b[14, 13], a[13, 13], a[13, 15], b[15, 10]] - 
       8*J[b[14, 13], a[13, 15], a[15, 15], b[15, 5]] - 
       4*J[b[14, 13], a[13, 15], a[15, 15], b[15, 10]] + 
       4*J[b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       8*J[b[14, 13], a[13, 15], b[15, 5], a[5, 5]] + 
       24*J[b[14, 13], a[13, 15], b[15, 5], a[14, 5]] + 
       12*J[b[14, 13], a[13, 15], b[15, 5], a[14, 10]] - 
       8*J[b[14, 13], a[13, 15], b[15, 13], a[13, 5]] - 
       4*J[b[14, 13], a[13, 15], b[15, 13], a[13, 10]] + 
       24*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 10]] + 
       24*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         b[15, 10]]) - 6*Cl2[Pi/3]*J[b[14, 13], a[13, 15], b[15, 5], 
       b[14, 13], a[13, 15], b[15, 12]] + J[b[14, 13], a[13, 15], b[15, 12], 
      a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[b[14, 13], a[13, 15], b[15, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[b[14, 13], a[13, 15], b[15, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + 
     J[b[14, 13], a[13, 15], b[15, 12], a[12, 12], a[11, 12], a[4, 4]] + 
     J[b[14, 13], a[13, 15], b[15, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[14, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2], a[4, 4]] + 
     J[b[14, 13], a[13, 15], b[15, 13], a[13, 12], a[11, 12], a[4, 4]] + 
     J[b[14, 13], a[13, 15], b[15, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 1], a[4, 4]] + 
     J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2], a[4, 4]] + 
     J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 8], a[7, 8]]/2 - 
     3*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2], 
       a[4, 4]] - 3*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 12], 
       a[11, 12], a[4, 4]] - (3*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2], 
       a[4, 4]] - 3*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 12], 
       a[11, 12], a[4, 4]] - (3*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2], 
       a[4, 4]] - 3*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 12], 
       a[11, 12], a[4, 4]] - (3*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2], 
       a[4, 4]] - 3*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 12], 
       a[11, 12], a[4, 4]] - (3*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], 
        a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 1], 
       a[4, 4]] - 3*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
       a[15, 2], a[4, 4]] - (3*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], 
        a[13, 15], a[15, 8], a[7, 8]])/2 + J[b[14, 13], a[13, 15], b[15, 13], 
      a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + J[b[14, 13], a[13, 15], 
      b[15, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 12], a[12, 8], 
       a[7, 8]]/2 - 3*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
       b[15, 5], a[5, 2], a[4, 4]] - 3*J[b[14, 13], a[13, 15], b[15, 5], 
       b[14, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 12], 
        a[12, 8], a[7, 8]])/2 + (I/3)*Pi^3*Log[2] - (7*Pi^2*Log[2]^2)/24 + 
     Log[2]^4/4 - (8*Pi*Cl[2, Pi/3]*Log[3])/3 - (Pi^2*Log[3]^2)/6 - 
     (Pi*J[a[14, 12]]*Log[3]^2)/5 - (Pi*J[a[14, 15], b[15, 12]]*Log[3]^2)/5 - 
     (Pi*J[b[14, 13], a[13, 12]]*Log[3]^2)/5 - 
     (Pi*J[b[14, 13], a[13, 15], b[15, 12]]*Log[3]^2)/5 - (I/6)*Pi^3*Log[4] - 
     (Pi^2*Log[2]*Log[4])/12 - (Pi^2*Log[4]^2)/96 + 
     GPL[14]*(((64*I)/81)*Pi^3 + ((14*I)/3)*Pi*GPL[24] - 32*GPL[383] - 
       32*GPL[384] - 48*GPL[385] - 48*GPL[386] - (2*Pi^2*Log[3])/9 - 
       (136*Zeta[3])/9) + GPL[16]*(((64*I)/81)*Pi^3 + ((14*I)/3)*Pi*GPL[24] - 
       32*GPL[383] - 32*GPL[384] - 48*GPL[385] - 48*GPL[386] - 
       (2*Pi^2*Log[3])/9 - (136*Zeta[3])/9) + 
     GPL[4]*(((7*I)/18)*Pi^3 + ((7*I)/3)*Pi*GPL[24] - 24*GPL[255] - 
       24*GPL[269] - 16*GPL[315] - 16*GPL[317] - (Pi^2*Log[3])/9 - 
       (68*Zeta[3])/9) + GPL[6]*(((7*I)/18)*Pi^3 + ((7*I)/3)*Pi*GPL[24] - 
       24*GPL[255] - 24*GPL[269] - 16*GPL[315] - 16*GPL[317] - 
       (Pi^2*Log[3])/9 - (68*Zeta[3])/9) + 
     GPL[9]*((2*Pi^2*J[a[14, 5]])/3 - (2*Pi^2*J[a[14, 10]])/3 - 
       (2*Pi^2*J[a[14, 14]])/3 + (8*Pi^2*J[a[14, 15], b[15, 5]])/3 - 
       (2*Pi^2*J[a[14, 15], b[15, 10]])/3 + (8*Pi^2*J[b[14, 13], a[13, 5]])/
        3 - (2*Pi^2*J[b[14, 13], a[13, 10]])/3 + 
       (8*Pi^2*J[b[14, 13], a[13, 15], b[15, 5]])/3 - 
       (2*Pi^2*J[b[14, 13], a[13, 15], b[15, 10]])/3 - (20*Zeta[3])/3) + 
     GPL[13]*((2*Pi^2*J[a[14, 5]])/3 - (2*Pi^2*J[a[14, 10]])/3 - 
       (2*Pi^2*J[a[14, 14]])/3 + (8*Pi^2*J[a[14, 15], b[15, 5]])/3 - 
       (2*Pi^2*J[a[14, 15], b[15, 10]])/3 + (8*Pi^2*J[b[14, 13], a[13, 5]])/
        3 - (2*Pi^2*J[b[14, 13], a[13, 10]])/3 + 
       (8*Pi^2*J[b[14, 13], a[13, 15], b[15, 5]])/3 - 
       (2*Pi^2*J[b[14, 13], a[13, 15], b[15, 10]])/3 - (20*Zeta[3])/3) + 
     (4*J[a[5, 2]]*Zeta[3])/3 + 2*J[a[14, 5]]*Zeta[3] - 
     (2*J[a[14, 9]]*Zeta[3])/3 - 4*J[a[14, 10]]*Zeta[3] - 
     (2*J[a[14, 14]]*Zeta[3])/3 + 4*J[a[14, 15], b[15, 5]]*Zeta[3] - 
     4*J[a[14, 15], b[15, 10]]*Zeta[3] + 4*J[b[14, 13], a[13, 5]]*Zeta[3] - 
     4*J[b[14, 13], a[13, 10]]*Zeta[3] + 4*J[b[14, 13], a[13, 15], b[15, 5]]*
      Zeta[3] - 4*J[b[14, 13], a[13, 15], b[15, 10]]*Zeta[3] - 
     (39*Log[2]*Zeta[3])/4 + (10*Log[3]*Zeta[3])/3 + (87*Log[4]*Zeta[3])/8 + 
     GPL[10]*((-2*Pi^2*J[a[14, 5]])/3 - (Pi^2*J[a[14, 9]])/3 + 
       (2*Pi^2*J[a[14, 10]])/3 - (Pi^2*J[a[14, 14]])/3 + 
       (Pi^2*J[a[14, 15], b[15, 5]])/3 + (2*Pi^2*J[a[14, 15], b[15, 10]])/3 + 
       (Pi^2*J[b[14, 13], a[13, 5]])/3 + (2*Pi^2*J[b[14, 13], a[13, 10]])/3 - 
       2*J[a[14, 5], a[5, 5], a[5, 2]] - 2*J[a[14, 13], a[13, 5], a[5, 2]] - 
       2*J[a[14, 13], a[13, 15], a[15, 2]] - 
       2*J[a[14, 14], a[14, 5], a[5, 2]] - 2*J[a[14, 14], a[14, 15], 
         a[15, 2]] - 2*J[a[14, 15], a[15, 5], a[5, 2]] - 
       2*J[a[14, 15], a[15, 15], a[15, 2]] + 
       (Pi^2*J[b[14, 13], a[13, 15], b[15, 5]])/3 + 
       (2*Pi^2*J[b[14, 13], a[13, 15], b[15, 10]])/3 - 
       2*J[a[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       2*J[a[14, 14], a[14, 15], b[15, 5], a[5, 2]] - 
       2*J[a[14, 14], b[14, 13], a[13, 5], a[5, 2]] - 
       2*J[a[14, 14], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[a[14, 15], a[15, 15], b[15, 5], a[5, 2]] - 
       2*J[a[14, 15], b[15, 5], a[5, 5], a[5, 2]] + 
       6*J[a[14, 15], b[15, 5], a[14, 5], a[5, 2]] + 
       6*J[a[14, 15], b[15, 5], a[14, 15], a[15, 2]] - 
       2*J[a[14, 15], b[15, 13], a[13, 5], a[5, 2]] - 
       2*J[a[14, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       2*J[b[14, 13], a[13, 5], a[5, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 5], a[14, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 5], a[14, 15], a[15, 2]] - 
       2*J[b[14, 13], a[13, 13], a[13, 5], a[5, 2]] - 
       2*J[b[14, 13], a[13, 13], a[13, 15], a[15, 2]] - 
       2*J[b[14, 13], a[13, 15], a[15, 5], a[5, 2]] - 
       2*J[b[14, 13], a[13, 15], a[15, 15], a[15, 2]] - 
       2*J[a[14, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[a[14, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       6*J[a[14, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       6*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[a[14, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[b[14, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       2*J[b[14, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2]] - 
       2*J[b[14, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2]] - 
       2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2]] - 
       2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2]] + 
       6*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         a[5, 2]] + 4*Zeta[3]) + GPL[5]*(((-7*I)/18)*Pi^3 - 
       ((7*I)/3)*Pi*GPL[24] + 24*GPL[255] + 24*GPL[269] + 16*GPL[315] + 
       16*GPL[317] + (Pi^2*Log[3])/9 + (68*Zeta[3])/9) + 
     GPL[7]*(((-7*I)/18)*Pi^3 - ((7*I)/3)*Pi*GPL[24] + 24*GPL[255] + 
       24*GPL[269] + 16*GPL[315] + 16*GPL[317] + (Pi^2*Log[3])/9 + 
       (68*Zeta[3])/9) + GPL[15]*(((-64*I)/81)*Pi^3 - ((14*I)/3)*Pi*GPL[24] + 
       32*GPL[383] + 32*GPL[384] + 48*GPL[385] + 48*GPL[386] + 
       (2*Pi^2*Log[3])/9 + (136*Zeta[3])/9) + 
     GPL[17]*(((-64*I)/81)*Pi^3 - ((14*I)/3)*Pi*GPL[24] + 32*GPL[383] + 
       32*GPL[384] + 48*GPL[385] + 48*GPL[386] + (2*Pi^2*Log[3])/9 + 
       (136*Zeta[3])/9) + GPL[12]*(-1/3*(Pi^2*J[a[14, 10]]) + 
       (I/6)*Pi^2*J[a[14, 13]] + (I/6)*Pi^2*J[a[14, 14], b[14, 13]] - 
       (Pi^2*J[a[14, 15], b[15, 10]])/3 + (I/6)*Pi^2*
        J[a[14, 15], b[15, 13]] - (Pi^2*J[b[14, 13], a[13, 10]])/3 + 
       (I/6)*Pi^2*J[b[14, 13], a[13, 13]] + 2*J[a[14, 5], a[5, 5], a[5, 2]] + 
       2*J[a[14, 13], a[13, 5], a[5, 2]] + 2*J[a[14, 13], a[13, 15], 
         a[15, 2]] + 2*J[a[14, 14], a[14, 5], a[5, 2]] + 
       2*J[a[14, 14], a[14, 15], a[15, 2]] + 
       2*J[a[14, 15], a[15, 5], a[5, 2]] + 2*J[a[14, 15], a[15, 15], 
         a[15, 2]] - (I/2)*Pi^2*J[a[14, 15], b[15, 5], b[14, 13]] - 
       (I/2)*Pi^2*J[b[14, 13], a[13, 5], b[14, 13]] - 
       (Pi^2*J[b[14, 13], a[13, 15], b[15, 10]])/3 + 
       (I/6)*Pi^2*J[b[14, 13], a[13, 15], b[15, 13]] + 
       2*J[a[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       2*J[a[14, 14], a[14, 15], b[15, 5], a[5, 2]] + 
       2*J[a[14, 14], b[14, 13], a[13, 5], a[5, 2]] + 
       2*J[a[14, 14], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[14, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       2*J[a[14, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[a[14, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       6*J[a[14, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       2*J[a[14, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[a[14, 15], b[15, 13], a[13, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 5], a[5, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], a[14, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], a[14, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 13], a[13, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 13], a[13, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 15], a[15, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 15], a[15, 15], a[15, 2]] - 
       (I/2)*Pi^2*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       2*J[a[14, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[a[14, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[a[14, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[14, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         a[5, 2]] - (4*I)*J[b[14, 13]]*Zeta[3]) + 
     GPL[11]*(-1/3*(Pi^2*J[a[14, 10]]) - (I/6)*Pi^2*J[a[14, 13]] - 
       (I/6)*Pi^2*J[a[14, 14], b[14, 13]] - (Pi^2*J[a[14, 15], b[15, 10]])/
        3 - (I/6)*Pi^2*J[a[14, 15], b[15, 13]] - 
       (Pi^2*J[b[14, 13], a[13, 10]])/3 - (I/6)*Pi^2*
        J[b[14, 13], a[13, 13]] + 2*J[a[14, 5], a[5, 5], a[5, 2]] + 
       2*J[a[14, 13], a[13, 5], a[5, 2]] + 2*J[a[14, 13], a[13, 15], 
         a[15, 2]] + 2*J[a[14, 14], a[14, 5], a[5, 2]] + 
       2*J[a[14, 14], a[14, 15], a[15, 2]] + 
       2*J[a[14, 15], a[15, 5], a[5, 2]] + 2*J[a[14, 15], a[15, 15], 
         a[15, 2]] + (I/2)*Pi^2*J[a[14, 15], b[15, 5], b[14, 13]] + 
       (I/2)*Pi^2*J[b[14, 13], a[13, 5], b[14, 13]] - 
       (Pi^2*J[b[14, 13], a[13, 15], b[15, 10]])/3 - 
       (I/6)*Pi^2*J[b[14, 13], a[13, 15], b[15, 13]] + 
       2*J[a[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       2*J[a[14, 14], a[14, 15], b[15, 5], a[5, 2]] + 
       2*J[a[14, 14], b[14, 13], a[13, 5], a[5, 2]] + 
       2*J[a[14, 14], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[14, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       2*J[a[14, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[a[14, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       6*J[a[14, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       2*J[a[14, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[a[14, 15], b[15, 13], a[13, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 5], a[5, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], a[14, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], a[14, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 13], a[13, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 13], a[13, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 15], a[15, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 15], a[15, 15], a[15, 2]] + 
       (I/2)*Pi^2*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       2*J[a[14, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[a[14, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[a[14, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[14, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         a[5, 2]] + (4*I)*J[b[14, 13]]*Zeta[3]) + 
     GPL[16]*((-32*Pi^3*J[b[14, 13]])/81 - (7*Pi*GPL[24]*J[b[14, 13]])/3 - 
       (I/9)*Pi^2*J[b[14, 13]]*Log[3] - ((68*I)/9)*J[b[14, 13]]*Zeta[3]) + 
     GPL[17]*((-32*Pi^3*J[b[14, 13]])/81 - (7*Pi*GPL[24]*J[b[14, 13]])/3 - 
       (I/9)*Pi^2*J[b[14, 13]]*Log[3] - ((68*I)/9)*J[b[14, 13]]*Zeta[3]) + 
     GPL[14]*((32*Pi^3*J[b[14, 13]])/81 + (7*Pi*GPL[24]*J[b[14, 13]])/3 + 
       (I/9)*Pi^2*J[b[14, 13]]*Log[3] + ((68*I)/9)*J[b[14, 13]]*Zeta[3]) + 
     GPL[15]*((32*Pi^3*J[b[14, 13]])/81 + (7*Pi*GPL[24]*J[b[14, 13]])/3 + 
       (I/9)*Pi^2*J[b[14, 13]]*Log[3] + ((68*I)/9)*J[b[14, 13]]*Zeta[3])), 
 g[15] -> ep^2*(-2*GPL[10]*J[a[15, 2]] + 2*GPL[11]*J[a[15, 2]] + 
     2*GPL[12]*J[a[15, 2]] + (Pi^2*J[b[15, 5]])/3 + 8*GPL[122]*J[b[15, 5]] - 
     8*GPL[123]*J[b[15, 5]] - 8*GPL[124]*J[b[15, 5]] + 
     (Pi^2*J[b[15, 10]])/6 + 4*GPL[122]*J[b[15, 10]] - 
     4*GPL[123]*J[b[15, 10]] - 4*GPL[124]*J[b[15, 10]] + 
     2*Cl2[Pi/3]*J[b[15, 12]] - J[a[15, 1], a[4, 4]] + J[a[15, 2], a[4, 4]] + 
     J[a[15, 8], a[7, 8]]/2 - 2*GPL[10]*J[b[15, 5], a[5, 2]] + 
     2*GPL[11]*J[b[15, 5], a[5, 2]] + 2*GPL[12]*J[b[15, 5], a[5, 2]] + 
     J[b[15, 5], a[5, 2], a[4, 4]] + J[b[15, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 12], a[12, 8], a[7, 8]]/2) + 
   ep^3*((Pi^2*J[a[15, 1]])/6 + (Pi^2*J[a[15, 5]])/3 + 
     (Pi^2*J[a[15, 10]])/6 + 2*Cl2[Pi/3]*J[a[15, 12]] + 
     GPL[391]*(-24*J[b[15, 5]] - 32*J[b[15, 10]]) + 
     GPL[392]*(-24*J[b[15, 5]] - 32*J[b[15, 10]]) + 
     GPL[387]*(64*J[b[15, 5]] - 16*J[b[15, 10]]) + 
     GPL[417]*(64*J[b[15, 5]] - 16*J[b[15, 10]]) + 
     GPL[393]*(-16*J[b[15, 5]] - 8*J[b[15, 10]]) + 
     GPL[396]*(-16*J[b[15, 5]] - 8*J[b[15, 10]]) + 
     GPL[394]*(16*J[b[15, 5]] + 8*J[b[15, 10]]) + 
     GPL[395]*(16*J[b[15, 5]] + 8*J[b[15, 10]]) + 
     GPL[397]*(16*J[b[15, 5]] + 8*J[b[15, 10]]) + 
     GPL[398]*(16*J[b[15, 5]] + 8*J[b[15, 10]]) + 
     GPL[388]*(-64*J[b[15, 5]] + 16*J[b[15, 10]]) + 
     GPL[389]*(-64*J[b[15, 5]] + 16*J[b[15, 10]]) + 
     GPL[418]*(-64*J[b[15, 5]] + 16*J[b[15, 10]]) + 
     GPL[419]*(-64*J[b[15, 5]] + 16*J[b[15, 10]]) + 
     GPL[390]*(24*J[b[15, 5]] + 32*J[b[15, 10]]) + 
     GPL[9]*((8*Pi^2*J[b[15, 5]])/3 - (2*Pi^2*J[b[15, 10]])/3) + 
     GPL[13]*((8*Pi^2*J[b[15, 5]])/3 - (2*Pi^2*J[b[15, 10]])/3) - 
     (41*Pi^3*J[b[15, 12]])/135 + (48*Im[GPL[8]]*J[b[15, 12]])/5 + 
     (Pi^2*J[a[15, 15], b[15, 5]])/3 + (Pi^2*J[a[15, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[15, 15], b[15, 12]] + 
     GPL[132]*(-4*J[a[15, 2]] - 4*J[b[15, 5], a[5, 2]]) + 
     GPL[133]*(-4*J[a[15, 2]] - 4*J[b[15, 5], a[5, 2]]) + 
     GPL[137]*(-4*J[a[15, 2]] - 4*J[b[15, 5], a[5, 2]]) + 
     GPL[138]*(-4*J[a[15, 2]] - 4*J[b[15, 5], a[5, 2]]) + 
     GPL[131]*(4*J[a[15, 2]] + 4*J[b[15, 5], a[5, 2]]) + 
     GPL[136]*(4*J[a[15, 2]] + 4*J[b[15, 5], a[5, 2]]) + 
     (Pi^2*J[b[15, 5], a[5, 5]])/3 - Pi^2*J[b[15, 5], a[14, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 10]])/2 - 6*Cl2[Pi/3]*J[b[15, 5], a[14, 12]] + 
     GPL[408]*(-8*J[b[15, 10]] + (4*I)*J[b[15, 13]] - 
       (12*I)*J[b[15, 5], b[14, 13]]) + GPL[400]*(8*J[b[15, 10]] + 
       (4*I)*J[b[15, 13]] - (12*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[401]*(8*J[b[15, 10]] + (4*I)*J[b[15, 13]] - 
       (12*I)*J[b[15, 5], b[14, 13]]) + GPL[399]*(-8*J[b[15, 10]] - 
       (4*I)*J[b[15, 13]] + (12*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[409]*(8*J[b[15, 10]] - (4*I)*J[b[15, 13]] + 
       (12*I)*J[b[15, 5], b[14, 13]]) + GPL[410]*(8*J[b[15, 10]] - 
       (4*I)*J[b[15, 13]] + (12*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[423]*(-36*J[b[15, 5]] + (6*I)*J[b[15, 13]] - 
       (18*I)*J[b[15, 5], b[14, 13]]) + GPL[426]*(-36*J[b[15, 5]] + 
       (6*I)*J[b[15, 13]] - (18*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[421]*(36*J[b[15, 5]] + (6*I)*J[b[15, 13]] - 
       (18*I)*J[b[15, 5], b[14, 13]]) + GPL[422]*(36*J[b[15, 5]] + 
       (6*I)*J[b[15, 13]] - (18*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[430]*(36*J[b[15, 5]] + (6*I)*J[b[15, 13]] - 
       (18*I)*J[b[15, 5], b[14, 13]]) + GPL[431]*(36*J[b[15, 5]] + 
       (6*I)*J[b[15, 13]] - (18*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[420]*(-36*J[b[15, 5]] - (6*I)*J[b[15, 13]] + 
       (18*I)*J[b[15, 5], b[14, 13]]) + GPL[429]*(-36*J[b[15, 5]] - 
       (6*I)*J[b[15, 13]] + (18*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[424]*(36*J[b[15, 5]] - (6*I)*J[b[15, 13]] + 
       (18*I)*J[b[15, 5], b[14, 13]]) + GPL[425]*(36*J[b[15, 5]] - 
       (6*I)*J[b[15, 13]] + (18*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[427]*(36*J[b[15, 5]] - (6*I)*J[b[15, 13]] + 
       (18*I)*J[b[15, 5], b[14, 13]]) + GPL[428]*(36*J[b[15, 5]] - 
       (6*I)*J[b[15, 13]] + (18*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[14]*(-1/2*(Pi^2*J[b[15, 5]]) + 18*GPL[24]*J[b[15, 5]] - 
       (I/12)*Pi^2*J[b[15, 13]] + (3*I)*GPL[24]*J[b[15, 13]] + 
       (I/4)*Pi^2*J[b[15, 5], b[14, 13]] - (9*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[15]*((-5*Pi^2*J[b[15, 5]])/2 - 
       18*GPL[24]*J[b[15, 5]] + ((5*I)/12)*Pi^2*J[b[15, 13]] + 
       (3*I)*GPL[24]*J[b[15, 13]] - ((5*I)/4)*Pi^2*J[b[15, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[b[15, 5], b[14, 13]]) + 
     GPL[16]*(-1/2*(Pi^2*J[b[15, 5]]) + 18*GPL[24]*J[b[15, 5]] + 
       (I/12)*Pi^2*J[b[15, 13]] - (3*I)*GPL[24]*J[b[15, 13]] - 
       (I/4)*Pi^2*J[b[15, 5], b[14, 13]] + (9*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[17]*((-5*Pi^2*J[b[15, 5]])/2 - 
       18*GPL[24]*J[b[15, 5]] - ((5*I)/12)*Pi^2*J[b[15, 13]] - 
       (3*I)*GPL[24]*J[b[15, 13]] + ((5*I)/4)*Pi^2*J[b[15, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[b[15, 5], b[14, 13]]) - (Pi^2*J[b[15, 12], a[11, 12]])/
      6 + 2*Cl2[Pi/3]*J[b[15, 12], a[12, 12]] + (Pi^2*J[b[15, 13], a[13, 5]])/
      3 + (Pi^2*J[b[15, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 13], a[13, 12]] - J[a[15, 1], a[4, 4], a[4, 4]] - 
     (3*J[a[15, 1], a[7, 8], a[7, 8]])/4 + J[a[15, 2], a[4, 4], a[4, 4]] + 
     (3*J[a[15, 2], a[7, 8], a[7, 8]])/4 + J[a[15, 5], a[5, 2], a[4, 4]] + 
     J[a[15, 8], a[8, 8], a[7, 8]]/2 + J[a[15, 12], a[11, 12], a[4, 4]] + 
     J[a[15, 12], a[12, 8], a[7, 8]]/2 - J[a[15, 15], a[15, 1], a[4, 4]] + 
     J[a[15, 15], a[15, 2], a[4, 4]] + J[a[15, 15], a[15, 8], a[7, 8]]/2 - 
     Pi^2*J[b[15, 5], a[14, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 15], b[15, 12]] - 
     Pi^2*J[b[15, 5], b[14, 13], a[13, 5]] - 
     (Pi^2*J[b[15, 5], b[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 12]] + 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 13], a[13, 15], b[15, 12]] + 
     J[a[15, 15], b[15, 5], a[5, 2], a[4, 4]] + J[a[15, 15], b[15, 12], 
      a[11, 12], a[4, 4]] + J[a[15, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[15, 5], a[5, 2], a[4, 4], a[4, 4]] + 
     (3*J[b[15, 5], a[5, 2], a[7, 8], a[7, 8]])/4 + 
     J[b[15, 5], a[5, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 5], a[14, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 5], a[14, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 15], a[15, 8], a[7, 8]])/2 - 
     Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
     GPL[122]*(-4*J[a[15, 2]] + 8*J[a[15, 5]] + 4*J[a[15, 10]] + 
       8*J[a[15, 15], b[15, 5]] + 4*J[a[15, 15], b[15, 10]] - 
       4*J[b[15, 5], a[5, 2]] + 8*J[b[15, 5], a[5, 5]] - 
       24*J[b[15, 5], a[14, 5]] - 12*J[b[15, 5], a[14, 10]] + 
       8*J[b[15, 13], a[13, 5]] + 4*J[b[15, 13], a[13, 10]] - 
       24*J[b[15, 5], a[14, 15], b[15, 5]] - 
       12*J[b[15, 5], a[14, 15], b[15, 10]] - 
       24*J[b[15, 5], b[14, 13], a[13, 5]] - 
       12*J[b[15, 5], b[14, 13], a[13, 10]] + 
       8*J[b[15, 13], a[13, 15], b[15, 5]] + 
       4*J[b[15, 13], a[13, 15], b[15, 10]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) - 
     (Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]])/2 + 
     GPL[123]*(4*J[a[15, 2]] - 8*J[a[15, 5]] - 4*J[a[15, 10]] - 
       8*J[a[15, 15], b[15, 5]] - 4*J[a[15, 15], b[15, 10]] + 
       4*J[b[15, 5], a[5, 2]] - 8*J[b[15, 5], a[5, 5]] + 
       24*J[b[15, 5], a[14, 5]] + 12*J[b[15, 5], a[14, 10]] - 
       8*J[b[15, 13], a[13, 5]] - 4*J[b[15, 13], a[13, 10]] + 
       24*J[b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[b[15, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[124]*(4*J[a[15, 2]] - 8*J[a[15, 5]] - 4*J[a[15, 10]] - 
       8*J[a[15, 15], b[15, 5]] - 4*J[a[15, 15], b[15, 10]] + 
       4*J[b[15, 5], a[5, 2]] - 8*J[b[15, 5], a[5, 5]] + 
       24*J[b[15, 5], a[14, 5]] + 12*J[b[15, 5], a[14, 10]] - 
       8*J[b[15, 13], a[13, 5]] - 4*J[b[15, 13], a[13, 10]] + 
       24*J[b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[b[15, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) - 
     6*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 12]] + 
     J[b[15, 12], a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[b[15, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[b[15, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + J[b[15, 12], a[12, 12], 
      a[11, 12], a[4, 4]] + J[b[15, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[15, 13], a[13, 5], a[5, 2], a[4, 4]] + J[b[15, 13], a[13, 12], 
      a[11, 12], a[4, 4]] + J[b[15, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[b[15, 13], a[13, 15], a[15, 1], a[4, 4]] + J[b[15, 13], a[13, 15], 
      a[15, 2], a[4, 4]] + J[b[15, 13], a[13, 15], a[15, 8], a[7, 8]]/2 - 
     3*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], b[14, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], b[14, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 8], a[7, 8]])/2 + 
     GPL[12]*(-1/3*(Pi^2*J[b[15, 10]]) + (I/6)*Pi^2*J[b[15, 13]] + 
       2*J[a[15, 5], a[5, 2]] + 2*J[a[15, 15], a[15, 2]] - 
       (I/2)*Pi^2*J[b[15, 5], b[14, 13]] + 2*J[a[15, 15], b[15, 5], 
         a[5, 2]] + 2*J[b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 5], a[5, 2]] - 6*J[b[15, 5], a[14, 15], 
         a[15, 2]] + 2*J[b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[11]*(-1/3*(Pi^2*J[b[15, 10]]) - (I/6)*Pi^2*J[b[15, 13]] + 
       2*J[a[15, 5], a[5, 2]] + 2*J[a[15, 15], a[15, 2]] + 
       (I/2)*Pi^2*J[b[15, 5], b[14, 13]] + 2*J[a[15, 15], b[15, 5], 
         a[5, 2]] + 2*J[b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 5], a[5, 2]] - 6*J[b[15, 5], a[14, 15], 
         a[15, 2]] + 2*J[b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[10]*((Pi^2*J[b[15, 5]])/3 + (2*Pi^2*J[b[15, 10]])/3 - 
       2*J[a[15, 5], a[5, 2]] - 2*J[a[15, 15], a[15, 2]] - 
       2*J[a[15, 15], b[15, 5], a[5, 2]] - 2*J[b[15, 5], a[5, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 5], a[5, 2]] + 6*J[b[15, 5], a[14, 15], 
         a[15, 2]] - 2*J[b[15, 13], a[13, 5], a[5, 2]] - 
       2*J[b[15, 13], a[13, 15], a[15, 2]] + 
       6*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     J[b[15, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[b[15, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 - 
     3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     (Pi*J[b[15, 12]]*Log[3]^2)/5 + 4*J[b[15, 5]]*Zeta[3] - 
     4*J[b[15, 10]]*Zeta[3]) + ep^4*((-41*Pi^3*J[a[15, 12]])/135 + 
     (48*Im[GPL[8]]*J[a[15, 12]])/5 - (6137*Pi^4*J[b[15, 5]])/12960 - 
     18*GPL[1]*J[b[15, 5]] - Pi^2*GPL[35]*J[b[15, 5]] - 
     Pi^2*GPL[36]*J[b[15, 5]] - Pi^2*GPL[37]*J[b[15, 5]] - 
     Pi^2*GPL[38]*J[b[15, 5]] - Pi^2*GPL[43]*J[b[15, 5]] - 
     Pi^2*GPL[44]*J[b[15, 5]] - Pi^2*GPL[45]*J[b[15, 5]] - 
     Pi^2*GPL[46]*J[b[15, 5]] - Pi^2*GPL[83]*J[b[15, 5]] - 
     Pi^2*GPL[84]*J[b[15, 5]] + (Pi^2*GPL[87]*J[b[15, 5]])/3 - 
     Pi^2*GPL[91]*J[b[15, 5]] - Pi^2*GPL[92]*J[b[15, 5]] + 
     (Pi^2*GPL[93]*J[b[15, 5]])/3 - Pi^2*GPL[99]*J[b[15, 5]] - 
     Pi^2*GPL[100]*J[b[15, 5]] + (Pi^2*GPL[104]*J[b[15, 5]])/3 - 
     Pi^2*GPL[107]*J[b[15, 5]] - Pi^2*GPL[108]*J[b[15, 5]] + 
     (Pi^2*GPL[110]*J[b[15, 5]])/3 - (12*I)*Pi*GPL[191]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[192]*J[b[15, 5]] - (12*I)*Pi*GPL[193]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[194]*J[b[15, 5]] - (24*I)*Pi*GPL[195]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[196]*J[b[15, 5]] + (24*I)*Pi*GPL[197]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[198]*J[b[15, 5]] - (12*I)*Pi*GPL[199]*J[b[15, 5]] + 
     (16*I)*Pi*GPL[200]*J[b[15, 5]] - (16*I)*Pi*GPL[201]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[202]*J[b[15, 5]] - (24*I)*Pi*GPL[203]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[204]*J[b[15, 5]] + (24*I)*Pi*GPL[205]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[206]*J[b[15, 5]] - (16*I)*Pi*GPL[207]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[208]*J[b[15, 5]] - (12*I)*Pi*GPL[209]*J[b[15, 5]] + 
     (16*I)*Pi*GPL[210]*J[b[15, 5]] - (24*I)*Pi*GPL[213]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[214]*J[b[15, 5]] - (24*I)*Pi*GPL[216]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[218]*J[b[15, 5]] + (24*I)*Pi*GPL[219]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[220]*J[b[15, 5]] + (24*I)*Pi*GPL[221]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[222]*J[b[15, 5]] + (24*I)*Pi*GPL[223]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[224]*J[b[15, 5]] + (24*I)*Pi*GPL[225]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[226]*J[b[15, 5]] - (24*I)*Pi*GPL[227]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[228]*J[b[15, 5]] - (24*I)*Pi*GPL[230]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[232]*J[b[15, 5]] - (12*I)*Pi*GPL[247]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[248]*J[b[15, 5]] + (24*I)*Pi*GPL[250]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[251]*J[b[15, 5]] - (12*I)*Pi*GPL[253]*J[b[15, 5]] - 
     (8*I)*Pi*GPL[254]*J[b[15, 5]] - (24*I)*Pi*GPL[255]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[256]*J[b[15, 5]] + (12*I)*Pi*GPL[257]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[258]*J[b[15, 5]] - (24*I)*Pi*GPL[259]*J[b[15, 5]] + 
     (8*I)*Pi*GPL[260]*J[b[15, 5]] + (12*I)*Pi*GPL[261]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[262]*J[b[15, 5]] - (24*I)*Pi*GPL[263]*J[b[15, 5]] - 
     (12*I)*Pi*GPL[264]*J[b[15, 5]] + (24*I)*Pi*GPL[266]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[267]*J[b[15, 5]] - (24*I)*Pi*GPL[269]*J[b[15, 5]] - 
     (12*I)*Pi*GPL[270]*J[b[15, 5]] - (8*I)*Pi*GPL[271]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[272]*J[b[15, 5]] + (24*I)*Pi*GPL[273]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[274]*J[b[15, 5]] - (24*I)*Pi*GPL[275]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[276]*J[b[15, 5]] + (8*I)*Pi*GPL[277]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[278]*J[b[15, 5]] - (24*I)*Pi*GPL[279]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[280]*J[b[15, 5]] + (24*I)*Pi*GPL[281]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[282]*J[b[15, 5]] - (24*I)*Pi*GPL[283]*J[b[15, 5]] + 
     (28*I)*Pi*GPL[284]*J[b[15, 5]] - (28*I)*Pi*GPL[285]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[286]*J[b[15, 5]] - (24*I)*Pi*GPL[287]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[288]*J[b[15, 5]] + (24*I)*Pi*GPL[289]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[290]*J[b[15, 5]] - (28*I)*Pi*GPL[291]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[292]*J[b[15, 5]] - (24*I)*Pi*GPL[293]*J[b[15, 5]] + 
     (28*I)*Pi*GPL[294]*J[b[15, 5]] - (24*I)*Pi*GPL[295]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[296]*J[b[15, 5]] + (16*I)*Pi*GPL[297]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[298]*J[b[15, 5]] + (16*I)*Pi*GPL[299]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[300]*J[b[15, 5]] + (24*I)*Pi*GPL[301]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[302]*J[b[15, 5]] + (24*I)*Pi*GPL[303]*J[b[15, 5]] - 
     (16*I)*Pi*GPL[304]*J[b[15, 5]] + (24*I)*Pi*GPL[305]*J[b[15, 5]] - 
     (16*I)*Pi*GPL[306]*J[b[15, 5]] + (24*I)*Pi*GPL[307]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[308]*J[b[15, 5]] + (24*I)*Pi*GPL[309]*J[b[15, 5]] - 
     (16*I)*Pi*GPL[310]*J[b[15, 5]] + (24*I)*Pi*GPL[311]*J[b[15, 5]] - 
     (16*I)*Pi*GPL[312]*J[b[15, 5]] - (24*I)*Pi*GPL[313]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[314]*J[b[15, 5]] + (16*I)*Pi*GPL[315]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[316]*J[b[15, 5]] + (16*I)*Pi*GPL[317]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[318]*J[b[15, 5]] - (12*I)*Pi*GPL[347]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[348]*J[b[15, 5]] + (24*I)*Pi*GPL[350]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[351]*J[b[15, 5]] - (12*I)*Pi*GPL[353]*J[b[15, 5]] + 
     (4*I)*Pi*GPL[354]*J[b[15, 5]] - (24*I)*Pi*GPL[355]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[356]*J[b[15, 5]] + (24*I)*Pi*GPL[357]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[358]*J[b[15, 5]] - (24*I)*Pi*GPL[359]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[360]*J[b[15, 5]] - (4*I)*Pi*GPL[361]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[362]*J[b[15, 5]] - (12*I)*Pi*GPL[363]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[364]*J[b[15, 5]] - (24*I)*Pi*GPL[365]*J[b[15, 5]] - 
     (12*I)*Pi*GPL[366]*J[b[15, 5]] + (24*I)*Pi*GPL[368]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[369]*J[b[15, 5]] - (24*I)*Pi*GPL[371]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[372]*J[b[15, 5]] - (12*I)*Pi*GPL[373]*J[b[15, 5]] + 
     (4*I)*Pi*GPL[374]*J[b[15, 5]] + (12*I)*Pi*GPL[375]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[376]*J[b[15, 5]] - (24*I)*Pi*GPL[377]*J[b[15, 5]] - 
     (24*I)*Pi*GPL[378]*J[b[15, 5]] - (12*I)*Pi*GPL[379]*J[b[15, 5]] + 
     (24*I)*Pi*GPL[380]*J[b[15, 5]] - (4*I)*Pi*GPL[381]*J[b[15, 5]] + 
     (12*I)*Pi*GPL[382]*J[b[15, 5]] + 96*GPL[442]*J[b[15, 5]] + 
     96*GPL[443]*J[b[15, 5]] + 96*GPL[444]*J[b[15, 5]] + 
     96*GPL[445]*J[b[15, 5]] + 72*GPL[446]*J[b[15, 5]] + 
     72*GPL[447]*J[b[15, 5]] + 72*GPL[448]*J[b[15, 5]] + 
     72*GPL[449]*J[b[15, 5]] - 36*GPL[450]*J[b[15, 5]] - 
     96*GPL[451]*J[b[15, 5]] - 96*GPL[452]*J[b[15, 5]] - 
     36*GPL[453]*J[b[15, 5]] + 72*GPL[454]*J[b[15, 5]] + 
     72*GPL[455]*J[b[15, 5]] + 72*GPL[456]*J[b[15, 5]] + 
     72*GPL[457]*J[b[15, 5]] - 96*GPL[458]*J[b[15, 5]] - 
     36*GPL[459]*J[b[15, 5]] - 36*GPL[460]*J[b[15, 5]] - 
     96*GPL[461]*J[b[15, 5]] + 72*GPL[464]*J[b[15, 5]] + 
     72*GPL[465]*J[b[15, 5]] + 72*GPL[467]*J[b[15, 5]] + 
     72*GPL[469]*J[b[15, 5]] + 72*GPL[470]*J[b[15, 5]] + 
     72*GPL[471]*J[b[15, 5]] + 72*GPL[472]*J[b[15, 5]] + 
     72*GPL[473]*J[b[15, 5]] + 72*GPL[474]*J[b[15, 5]] + 
     72*GPL[475]*J[b[15, 5]] + 72*GPL[476]*J[b[15, 5]] + 
     72*GPL[477]*J[b[15, 5]] + 72*GPL[478]*J[b[15, 5]] + 
     72*GPL[479]*J[b[15, 5]] + 72*GPL[481]*J[b[15, 5]] + 
     72*GPL[483]*J[b[15, 5]] - 36*GPL[497]*J[b[15, 5]] - 
     72*GPL[498]*J[b[15, 5]] + 72*GPL[500]*J[b[15, 5]] + 
     72*GPL[501]*J[b[15, 5]] - 60*GPL[503]*J[b[15, 5]] - 
     24*GPL[504]*J[b[15, 5]] - 96*GPL[505]*J[b[15, 5]] - 
     72*GPL[506]*J[b[15, 5]] - 36*GPL[507]*J[b[15, 5]] + 
     72*GPL[508]*J[b[15, 5]] + 72*GPL[509]*J[b[15, 5]] - 
     24*GPL[510]*J[b[15, 5]] - 60*GPL[511]*J[b[15, 5]] - 
     96*GPL[512]*J[b[15, 5]] - 72*GPL[513]*J[b[15, 5]] - 
     36*GPL[514]*J[b[15, 5]] + 72*GPL[516]*J[b[15, 5]] + 
     72*GPL[517]*J[b[15, 5]] - 96*GPL[519]*J[b[15, 5]] - 
     60*GPL[520]*J[b[15, 5]] - 24*GPL[521]*J[b[15, 5]] - 
     36*GPL[522]*J[b[15, 5]] - 72*GPL[523]*J[b[15, 5]] + 
     72*GPL[524]*J[b[15, 5]] + 72*GPL[525]*J[b[15, 5]] - 
     96*GPL[526]*J[b[15, 5]] - 24*GPL[527]*J[b[15, 5]] - 
     60*GPL[528]*J[b[15, 5]] + 72*GPL[529]*J[b[15, 5]] + 
     72*GPL[530]*J[b[15, 5]] + 72*GPL[531]*J[b[15, 5]] + 
     72*GPL[532]*J[b[15, 5]] - 36*GPL[533]*J[b[15, 5]] - 
     96*GPL[534]*J[b[15, 5]] - 96*GPL[535]*J[b[15, 5]] - 
     36*GPL[536]*J[b[15, 5]] + 72*GPL[537]*J[b[15, 5]] + 
     72*GPL[538]*J[b[15, 5]] + 72*GPL[539]*J[b[15, 5]] + 
     72*GPL[540]*J[b[15, 5]] - 96*GPL[541]*J[b[15, 5]] - 
     36*GPL[542]*J[b[15, 5]] - 36*GPL[543]*J[b[15, 5]] - 
     96*GPL[544]*J[b[15, 5]] + 72*GPL[551]*J[b[15, 5]] + 
     72*GPL[552]*J[b[15, 5]] - 48*GPL[553]*J[b[15, 5]] + 
     72*GPL[554]*J[b[15, 5]] - 48*GPL[555]*J[b[15, 5]] + 
     72*GPL[556]*J[b[15, 5]] + 72*GPL[557]*J[b[15, 5]] + 
     72*GPL[558]*J[b[15, 5]] + 72*GPL[559]*J[b[15, 5]] - 
     48*GPL[560]*J[b[15, 5]] + 72*GPL[561]*J[b[15, 5]] - 
     48*GPL[562]*J[b[15, 5]] + 72*GPL[563]*J[b[15, 5]] + 
     72*GPL[564]*J[b[15, 5]] + 72*GPL[565]*J[b[15, 5]] - 
     48*GPL[566]*J[b[15, 5]] + 72*GPL[567]*J[b[15, 5]] - 
     48*GPL[568]*J[b[15, 5]] + 72*GPL[569]*J[b[15, 5]] + 
     72*GPL[570]*J[b[15, 5]] - 48*GPL[571]*J[b[15, 5]] + 
     72*GPL[572]*J[b[15, 5]] - 48*GPL[573]*J[b[15, 5]] + 
     72*GPL[574]*J[b[15, 5]] - 36*GPL[621]*J[b[15, 5]] - 
     72*GPL[622]*J[b[15, 5]] + 72*GPL[624]*J[b[15, 5]] + 
     72*GPL[625]*J[b[15, 5]] - 60*GPL[627]*J[b[15, 5]] - 
     24*GPL[628]*J[b[15, 5]] - 96*GPL[629]*J[b[15, 5]] - 
     72*GPL[634]*J[b[15, 5]] - 36*GPL[635]*J[b[15, 5]] + 
     72*GPL[636]*J[b[15, 5]] + 72*GPL[637]*J[b[15, 5]] - 
     24*GPL[638]*J[b[15, 5]] - 60*GPL[639]*J[b[15, 5]] - 
     96*GPL[640]*J[b[15, 5]] - 72*GPL[641]*J[b[15, 5]] - 
     36*GPL[642]*J[b[15, 5]] + 72*GPL[644]*J[b[15, 5]] + 
     72*GPL[645]*J[b[15, 5]] - 96*GPL[647]*J[b[15, 5]] - 
     60*GPL[648]*J[b[15, 5]] - 24*GPL[649]*J[b[15, 5]] - 
     36*GPL[654]*J[b[15, 5]] - 72*GPL[655]*J[b[15, 5]] + 
     72*GPL[656]*J[b[15, 5]] + 72*GPL[657]*J[b[15, 5]] - 
     96*GPL[658]*J[b[15, 5]] - 24*GPL[659]*J[b[15, 5]] - 
     60*GPL[660]*J[b[15, 5]] + 72*GPL[661]*J[b[15, 5]] + 
     72*GPL[662]*J[b[15, 5]] + 72*GPL[663]*J[b[15, 5]] + 
     72*GPL[664]*J[b[15, 5]] - 48*GPL[665]*J[b[15, 5]] - 
     108*GPL[666]*J[b[15, 5]] - 108*GPL[667]*J[b[15, 5]] - 
     48*GPL[668]*J[b[15, 5]] + 36*GPL[669]*J[b[15, 5]] + 
     36*GPL[670]*J[b[15, 5]] + 36*GPL[671]*J[b[15, 5]] + 
     36*GPL[672]*J[b[15, 5]] + 36*GPL[673]*J[b[15, 5]] + 
     36*GPL[674]*J[b[15, 5]] + 36*GPL[675]*J[b[15, 5]] + 
     36*GPL[676]*J[b[15, 5]] + 36*GPL[677]*J[b[15, 5]] + 
     36*GPL[678]*J[b[15, 5]] + 36*GPL[679]*J[b[15, 5]] + 
     36*GPL[680]*J[b[15, 5]] + 72*GPL[681]*J[b[15, 5]] + 
     72*GPL[682]*J[b[15, 5]] + 72*GPL[683]*J[b[15, 5]] + 
     72*GPL[684]*J[b[15, 5]] - 72*GPL[685]*J[b[15, 5]] - 
     72*GPL[686]*J[b[15, 5]] - 72*GPL[687]*J[b[15, 5]] - 
     72*GPL[688]*J[b[15, 5]] - 72*GPL[689]*J[b[15, 5]] - 
     72*GPL[690]*J[b[15, 5]] - 72*GPL[691]*J[b[15, 5]] - 
     72*GPL[692]*J[b[15, 5]] + 36*GPL[693]*J[b[15, 5]] + 
     36*GPL[694]*J[b[15, 5]] + 72*GPL[695]*J[b[15, 5]] + 
     24*GPL[696]*J[b[15, 5]] + 72*GPL[697]*J[b[15, 5]] + 
     24*GPL[698]*J[b[15, 5]] + 24*GPL[699]*J[b[15, 5]] + 
     72*GPL[700]*J[b[15, 5]] + 24*GPL[701]*J[b[15, 5]] + 
     72*GPL[702]*J[b[15, 5]] + 36*GPL[703]*J[b[15, 5]] + 
     36*GPL[704]*J[b[15, 5]] + 72*GPL[705]*J[b[15, 5]] + 
     72*GPL[706]*J[b[15, 5]] + 72*GPL[707]*J[b[15, 5]] + 
     72*GPL[708]*J[b[15, 5]] - 108*GPL[709]*J[b[15, 5]] - 
     48*GPL[710]*J[b[15, 5]] - 48*GPL[711]*J[b[15, 5]] - 
     108*GPL[712]*J[b[15, 5]] + 36*GPL[713]*J[b[15, 5]] + 
     36*GPL[714]*J[b[15, 5]] + 36*GPL[715]*J[b[15, 5]] + 
     36*GPL[716]*J[b[15, 5]] + 36*GPL[717]*J[b[15, 5]] + 
     36*GPL[718]*J[b[15, 5]] + 36*GPL[719]*J[b[15, 5]] + 
     36*GPL[720]*J[b[15, 5]] + 72*GPL[721]*J[b[15, 5]] + 
     72*GPL[722]*J[b[15, 5]] + 72*GPL[723]*J[b[15, 5]] + 
     72*GPL[724]*J[b[15, 5]] + 36*GPL[725]*J[b[15, 5]] + 
     36*GPL[726]*J[b[15, 5]] + 36*GPL[727]*J[b[15, 5]] + 
     36*GPL[728]*J[b[15, 5]] - 72*GPL[729]*J[b[15, 5]] - 
     72*GPL[730]*J[b[15, 5]] - 72*GPL[731]*J[b[15, 5]] - 
     72*GPL[732]*J[b[15, 5]] - 72*GPL[733]*J[b[15, 5]] - 
     72*GPL[734]*J[b[15, 5]] - 72*GPL[735]*J[b[15, 5]] - 
     72*GPL[736]*J[b[15, 5]] + 24*GPL[737]*J[b[15, 5]] + 
     72*GPL[738]*J[b[15, 5]] + 24*GPL[739]*J[b[15, 5]] + 
     72*GPL[740]*J[b[15, 5]] + 36*GPL[741]*J[b[15, 5]] + 
     36*GPL[742]*J[b[15, 5]] + 36*GPL[743]*J[b[15, 5]] + 
     36*GPL[744]*J[b[15, 5]] + 72*GPL[745]*J[b[15, 5]] + 
     24*GPL[746]*J[b[15, 5]] + 72*GPL[747]*J[b[15, 5]] + 
     24*GPL[748]*J[b[15, 5]] + 72*GPL[749]*J[b[15, 5]] + 
     72*GPL[750]*J[b[15, 5]] - 48*GPL[751]*J[b[15, 5]] + 
     72*GPL[752]*J[b[15, 5]] - 48*GPL[753]*J[b[15, 5]] + 
     72*GPL[754]*J[b[15, 5]] - 48*GPL[755]*J[b[15, 5]] - 
     48*GPL[756]*J[b[15, 5]] - 48*GPL[757]*J[b[15, 5]] - 
     48*GPL[758]*J[b[15, 5]] - 72*GPL[759]*J[b[15, 5]] - 
     72*GPL[760]*J[b[15, 5]] - 72*GPL[761]*J[b[15, 5]] - 
     72*GPL[762]*J[b[15, 5]] + 144*GPL[763]*J[b[15, 5]] + 
     144*GPL[764]*J[b[15, 5]] + 144*GPL[765]*J[b[15, 5]] + 
     144*GPL[766]*J[b[15, 5]] - 72*GPL[769]*J[b[15, 5]] - 
     72*GPL[770]*J[b[15, 5]] - 72*GPL[773]*J[b[15, 5]] - 
     72*GPL[774]*J[b[15, 5]] + 72*GPL[775]*J[b[15, 5]] + 
     72*GPL[776]*J[b[15, 5]] + 72*GPL[777]*J[b[15, 5]] - 
     48*GPL[778]*J[b[15, 5]] + 72*GPL[779]*J[b[15, 5]] - 
     48*GPL[780]*J[b[15, 5]] - 48*GPL[781]*J[b[15, 5]] - 
     48*GPL[782]*J[b[15, 5]] - 48*GPL[783]*J[b[15, 5]] - 
     48*GPL[784]*J[b[15, 5]] - 72*GPL[785]*J[b[15, 5]] - 
     72*GPL[786]*J[b[15, 5]] - 72*GPL[787]*J[b[15, 5]] - 
     72*GPL[788]*J[b[15, 5]] + 144*GPL[789]*J[b[15, 5]] + 
     144*GPL[790]*J[b[15, 5]] + 144*GPL[791]*J[b[15, 5]] + 
     144*GPL[792]*J[b[15, 5]] - 72*GPL[793]*J[b[15, 5]] - 
     72*GPL[794]*J[b[15, 5]] - 72*GPL[795]*J[b[15, 5]] - 
     72*GPL[796]*J[b[15, 5]] + 72*GPL[797]*J[b[15, 5]] + 
     72*GPL[798]*J[b[15, 5]] + 72*GPL[799]*J[b[15, 5]] - 
     48*GPL[800]*J[b[15, 5]] + 72*GPL[801]*J[b[15, 5]] - 
     48*GPL[802]*J[b[15, 5]] - 48*GPL[803]*J[b[15, 5]] - 
     48*GPL[804]*J[b[15, 5]] - 48*GPL[805]*J[b[15, 5]] - 
     48*GPL[806]*J[b[15, 5]] - 72*GPL[807]*J[b[15, 5]] - 
     72*GPL[808]*J[b[15, 5]] - 72*GPL[809]*J[b[15, 5]] - 
     72*GPL[810]*J[b[15, 5]] + 144*GPL[811]*J[b[15, 5]] + 
     144*GPL[812]*J[b[15, 5]] + 144*GPL[813]*J[b[15, 5]] + 
     144*GPL[814]*J[b[15, 5]] - 72*GPL[815]*J[b[15, 5]] - 
     72*GPL[816]*J[b[15, 5]] - 72*GPL[817]*J[b[15, 5]] - 
     72*GPL[818]*J[b[15, 5]] + 72*GPL[819]*J[b[15, 5]] + 
     72*GPL[820]*J[b[15, 5]] - 48*GPL[821]*J[b[15, 5]] + 
     72*GPL[822]*J[b[15, 5]] - 48*GPL[823]*J[b[15, 5]] + 
     72*GPL[824]*J[b[15, 5]] - 48*GPL[825]*J[b[15, 5]] - 
     48*GPL[826]*J[b[15, 5]] - 48*GPL[827]*J[b[15, 5]] - 
     48*GPL[828]*J[b[15, 5]] - 72*GPL[829]*J[b[15, 5]] - 
     72*GPL[830]*J[b[15, 5]] - 72*GPL[831]*J[b[15, 5]] - 
     72*GPL[832]*J[b[15, 5]] + 144*GPL[833]*J[b[15, 5]] + 
     144*GPL[834]*J[b[15, 5]] + 144*GPL[835]*J[b[15, 5]] + 
     144*GPL[836]*J[b[15, 5]] - 72*GPL[839]*J[b[15, 5]] - 
     72*GPL[840]*J[b[15, 5]] - 72*GPL[843]*J[b[15, 5]] - 
     72*GPL[844]*J[b[15, 5]] - 36*GPL[962]*J[b[15, 5]] - 
     72*GPL[963]*J[b[15, 5]] + 72*GPL[965]*J[b[15, 5]] + 
     72*GPL[966]*J[b[15, 5]] - 36*GPL[968]*J[b[15, 5]] - 
     36*GPL[969]*J[b[15, 5]] - 72*GPL[970]*J[b[15, 5]] - 
     12*GPL[971]*J[b[15, 5]] + 36*GPL[974]*J[b[15, 5]] + 
     36*GPL[975]*J[b[15, 5]] + 36*GPL[978]*J[b[15, 5]] + 
     36*GPL[979]*J[b[15, 5]] + 36*GPL[980]*J[b[15, 5]] + 
     36*GPL[981]*J[b[15, 5]] + 72*GPL[982]*J[b[15, 5]] + 
     72*GPL[983]*J[b[15, 5]] - 72*GPL[986]*J[b[15, 5]] - 
     72*GPL[987]*J[b[15, 5]] - 72*GPL[988]*J[b[15, 5]] - 
     72*GPL[989]*J[b[15, 5]] + 36*GPL[993]*J[b[15, 5]] + 
     36*GPL[995]*J[b[15, 5]] + 24*GPL[996]*J[b[15, 5]] + 
     24*GPL[997]*J[b[15, 5]] + 72*GPL[999]*J[b[15, 5]] + 
     72*GPL[1001]*J[b[15, 5]] - 72*GPL[1002]*J[b[15, 5]] - 
     36*GPL[1003]*J[b[15, 5]] + 72*GPL[1004]*J[b[15, 5]] + 
     72*GPL[1005]*J[b[15, 5]] - 36*GPL[1006]*J[b[15, 5]] - 
     36*GPL[1007]*J[b[15, 5]] - 12*GPL[1008]*J[b[15, 5]] - 
     72*GPL[1009]*J[b[15, 5]] + 36*GPL[1010]*J[b[15, 5]] + 
     36*GPL[1011]*J[b[15, 5]] + 36*GPL[1012]*J[b[15, 5]] + 
     36*GPL[1013]*J[b[15, 5]] + 72*GPL[1014]*J[b[15, 5]] + 
     72*GPL[1015]*J[b[15, 5]] + 36*GPL[1016]*J[b[15, 5]] + 
     36*GPL[1017]*J[b[15, 5]] - 72*GPL[1018]*J[b[15, 5]] - 
     72*GPL[1019]*J[b[15, 5]] - 72*GPL[1020]*J[b[15, 5]] - 
     72*GPL[1021]*J[b[15, 5]] + 24*GPL[1022]*J[b[15, 5]] + 
     24*GPL[1023]*J[b[15, 5]] + 36*GPL[1024]*J[b[15, 5]] + 
     36*GPL[1025]*J[b[15, 5]] + 72*GPL[1026]*J[b[15, 5]] + 
     72*GPL[1027]*J[b[15, 5]] - 72*GPL[1028]*J[b[15, 5]] - 
     36*GPL[1029]*J[b[15, 5]] + 72*GPL[1031]*J[b[15, 5]] + 
     72*GPL[1032]*J[b[15, 5]] - 72*GPL[1034]*J[b[15, 5]] - 
     12*GPL[1035]*J[b[15, 5]] - 36*GPL[1036]*J[b[15, 5]] - 
     36*GPL[1037]*J[b[15, 5]] + 36*GPL[1040]*J[b[15, 5]] + 
     36*GPL[1041]*J[b[15, 5]] + 36*GPL[1044]*J[b[15, 5]] + 
     36*GPL[1045]*J[b[15, 5]] + 72*GPL[1046]*J[b[15, 5]] + 
     72*GPL[1047]*J[b[15, 5]] + 36*GPL[1048]*J[b[15, 5]] + 
     36*GPL[1049]*J[b[15, 5]] - 72*GPL[1052]*J[b[15, 5]] - 
     72*GPL[1053]*J[b[15, 5]] - 72*GPL[1054]*J[b[15, 5]] - 
     72*GPL[1055]*J[b[15, 5]] + 72*GPL[1059]*J[b[15, 5]] + 
     72*GPL[1061]*J[b[15, 5]] + 36*GPL[1063]*J[b[15, 5]] + 
     36*GPL[1065]*J[b[15, 5]] + 24*GPL[1066]*J[b[15, 5]] + 
     24*GPL[1067]*J[b[15, 5]] - 36*GPL[1068]*J[b[15, 5]] - 
     72*GPL[1069]*J[b[15, 5]] + 72*GPL[1070]*J[b[15, 5]] + 
     72*GPL[1071]*J[b[15, 5]] - 12*GPL[1072]*J[b[15, 5]] - 
     72*GPL[1073]*J[b[15, 5]] - 36*GPL[1074]*J[b[15, 5]] - 
     36*GPL[1075]*J[b[15, 5]] + 36*GPL[1076]*J[b[15, 5]] + 
     36*GPL[1077]*J[b[15, 5]] + 36*GPL[1078]*J[b[15, 5]] + 
     36*GPL[1079]*J[b[15, 5]] + 36*GPL[1080]*J[b[15, 5]] + 
     36*GPL[1081]*J[b[15, 5]] + 72*GPL[1082]*J[b[15, 5]] + 
     72*GPL[1083]*J[b[15, 5]] - 72*GPL[1084]*J[b[15, 5]] - 
     72*GPL[1085]*J[b[15, 5]] - 72*GPL[1086]*J[b[15, 5]] - 
     72*GPL[1087]*J[b[15, 5]] + 72*GPL[1088]*J[b[15, 5]] + 
     72*GPL[1089]*J[b[15, 5]] + 24*GPL[1090]*J[b[15, 5]] + 
     24*GPL[1091]*J[b[15, 5]] + 36*GPL[1092]*J[b[15, 5]] + 
     36*GPL[1093]*J[b[15, 5]] - 144*GPL[1115]*J[b[15, 5]] + 
     144*GPL[1116]*J[b[15, 5]] + 144*GPL[1117]*J[b[15, 5]] - 
     144*GPL[1118]*J[b[15, 5]] + 144*GPL[1119]*J[b[15, 5]] + 
     144*GPL[1120]*J[b[15, 5]] - 144*GPL[1121]*J[b[15, 5]] + 
     144*GPL[1122]*J[b[15, 5]] + 144*GPL[1123]*J[b[15, 5]] - 
     144*GPL[1124]*J[b[15, 5]] + 144*GPL[1125]*J[b[15, 5]] + 
     144*GPL[1126]*J[b[15, 5]] - 144*GPL[1235]*J[b[15, 5]] + 
     144*GPL[1236]*J[b[15, 5]] + 144*GPL[1237]*J[b[15, 5]] - 
     144*GPL[1238]*J[b[15, 5]] + 144*GPL[1239]*J[b[15, 5]] + 
     144*GPL[1240]*J[b[15, 5]] - 144*GPL[1241]*J[b[15, 5]] + 
     144*GPL[1242]*J[b[15, 5]] + 144*GPL[1243]*J[b[15, 5]] - 
     144*GPL[1244]*J[b[15, 5]] + 144*GPL[1245]*J[b[15, 5]] + 
     144*GPL[1246]*J[b[15, 5]] - (12*I)*Pi*(GPL[1371] - GPL[1372])*
      J[b[15, 5]] + 24*(-GPL[1377] + GPL[1381])*J[b[15, 5]] + 
     24*(GPL[1377] + GPL[1381])*J[b[15, 5]] + 24*(-GPL[1378] + GPL[1382])*
      J[b[15, 5]] + 24*(GPL[1378] + GPL[1382])*J[b[15, 5]] + 
     24*(-GPL[1379] + GPL[1383])*J[b[15, 5]] + 24*(GPL[1379] + GPL[1383])*
      J[b[15, 5]] + 24*(-GPL[1380] + GPL[1384])*J[b[15, 5]] + 
     24*(GPL[1380] + GPL[1384])*J[b[15, 5]] - 72*(-GPL[1393] + GPL[1401])*
      J[b[15, 5]] - 72*(GPL[1393] + GPL[1401])*J[b[15, 5]] - 
     72*(-GPL[1394] + GPL[1402])*J[b[15, 5]] - 72*(GPL[1394] + GPL[1402])*
      J[b[15, 5]] - 72*(-GPL[1395] + GPL[1403])*J[b[15, 5]] - 
     72*(GPL[1395] + GPL[1403])*J[b[15, 5]] - 72*(-GPL[1396] + GPL[1404])*
      J[b[15, 5]] - 72*(GPL[1396] + GPL[1404])*J[b[15, 5]] - 
     72*(-GPL[1397] + GPL[1405])*J[b[15, 5]] - 72*(GPL[1397] + GPL[1405])*
      J[b[15, 5]] - 72*(-GPL[1398] + GPL[1406])*J[b[15, 5]] - 
     72*(GPL[1398] + GPL[1406])*J[b[15, 5]] - 72*(-GPL[1399] + GPL[1407])*
      J[b[15, 5]] - 72*(GPL[1399] + GPL[1407])*J[b[15, 5]] - 
     72*(-GPL[1400] + GPL[1408])*J[b[15, 5]] - 72*(GPL[1400] + GPL[1408])*
      J[b[15, 5]] - 72*(-GPL[1417] + GPL[1425])*J[b[15, 5]] - 
     72*(GPL[1417] + GPL[1425])*J[b[15, 5]] - 72*(-GPL[1418] + GPL[1426])*
      J[b[15, 5]] - 72*(GPL[1418] + GPL[1426])*J[b[15, 5]] - 
     72*(-GPL[1419] + GPL[1427])*J[b[15, 5]] - 72*(GPL[1419] + GPL[1427])*
      J[b[15, 5]] - 72*(-GPL[1420] + GPL[1428])*J[b[15, 5]] - 
     72*(GPL[1420] + GPL[1428])*J[b[15, 5]] - 72*(-GPL[1421] + GPL[1429])*
      J[b[15, 5]] - 72*(GPL[1421] + GPL[1429])*J[b[15, 5]] - 
     72*(-GPL[1422] + GPL[1430])*J[b[15, 5]] - 72*(GPL[1422] + GPL[1430])*
      J[b[15, 5]] - 72*(-GPL[1423] + GPL[1431])*J[b[15, 5]] - 
     72*(GPL[1423] + GPL[1431])*J[b[15, 5]] - 72*(-GPL[1424] + GPL[1432])*
      J[b[15, 5]] - 72*(GPL[1424] + GPL[1432])*J[b[15, 5]] - 
     72*(-GPL[1441] + GPL[1449])*J[b[15, 5]] - 72*(GPL[1441] + GPL[1449])*
      J[b[15, 5]] - 72*(-GPL[1442] + GPL[1450])*J[b[15, 5]] - 
     72*(GPL[1442] + GPL[1450])*J[b[15, 5]] - 72*(-GPL[1443] + GPL[1451])*
      J[b[15, 5]] - 72*(GPL[1443] + GPL[1451])*J[b[15, 5]] - 
     72*(-GPL[1444] + GPL[1452])*J[b[15, 5]] - 72*(GPL[1444] + GPL[1452])*
      J[b[15, 5]] - 72*(-GPL[1445] + GPL[1453])*J[b[15, 5]] - 
     72*(GPL[1445] + GPL[1453])*J[b[15, 5]] - 72*(-GPL[1446] + GPL[1454])*
      J[b[15, 5]] - 72*(GPL[1446] + GPL[1454])*J[b[15, 5]] - 
     72*(-GPL[1447] + GPL[1455])*J[b[15, 5]] - 72*(GPL[1447] + GPL[1455])*
      J[b[15, 5]] - 72*(-GPL[1448] + GPL[1456])*J[b[15, 5]] - 
     72*(GPL[1448] + GPL[1456])*J[b[15, 5]] + 
     GPL[118]*(-10*Pi^2*J[b[15, 5]] - 72*GPL[24]*J[b[15, 5]]) + 
     GPL[120]*(-10*Pi^2*J[b[15, 5]] - 72*GPL[24]*J[b[15, 5]]) + 
     GPL[146]*(-10*Pi^2*J[b[15, 5]] - 72*GPL[24]*J[b[15, 5]]) + 
     GPL[148]*(-10*Pi^2*J[b[15, 5]] - 72*GPL[24]*J[b[15, 5]]) + 
     GPL[54]*(-3*Pi^2*J[b[15, 5]] - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[56]*(-3*Pi^2*J[b[15, 5]] - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[57]*(-3*Pi^2*J[b[15, 5]] - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[58]*(-3*Pi^2*J[b[15, 5]] - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[61]*(-3*Pi^2*J[b[15, 5]] - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[62]*(-3*Pi^2*J[b[15, 5]] - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[68]*(-3*Pi^2*J[b[15, 5]] - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[70]*(-3*Pi^2*J[b[15, 5]] - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[88]*(-(Pi^2*J[b[15, 5]]) - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[89]*(-(Pi^2*J[b[15, 5]]) - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[102]*(-(Pi^2*J[b[15, 5]]) - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[106]*(-(Pi^2*J[b[15, 5]]) - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[41]*((-2*Pi^2*J[b[15, 5]])/3 - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[47]*((-2*Pi^2*J[b[15, 5]])/3 - 36*GPL[24]*J[b[15, 5]]) + 
     GPL[39]*(-1/2*(Pi^2*J[b[15, 5]]) - 18*GPL[24]*J[b[15, 5]]) + 
     GPL[49]*(-1/2*(Pi^2*J[b[15, 5]]) - 18*GPL[24]*J[b[15, 5]]) + 
     GPL[86]*(-1/2*(Pi^2*J[b[15, 5]]) - 18*GPL[24]*J[b[15, 5]]) + 
     GPL[90]*(-1/2*(Pi^2*J[b[15, 5]]) - 18*GPL[24]*J[b[15, 5]]) + 
     GPL[103]*(-1/2*(Pi^2*J[b[15, 5]]) - 18*GPL[24]*J[b[15, 5]]) + 
     GPL[105]*(-1/2*(Pi^2*J[b[15, 5]]) - 18*GPL[24]*J[b[15, 5]]) + 
     GPL[32]*((4*Pi^2*J[b[15, 5]])/3 - 18*GPL[24]*J[b[15, 5]]) + 
     GPL[34]*((4*Pi^2*J[b[15, 5]])/3 - 18*GPL[24]*J[b[15, 5]]) + 
     GPL[42]*((3*Pi^2*J[b[15, 5]])/2 + 18*GPL[24]*J[b[15, 5]]) + 
     GPL[48]*((3*Pi^2*J[b[15, 5]])/2 + 18*GPL[24]*J[b[15, 5]]) + 
     GPL[80]*((3*Pi^2*J[b[15, 5]])/2 + 18*GPL[24]*J[b[15, 5]]) + 
     GPL[94]*((3*Pi^2*J[b[15, 5]])/2 + 18*GPL[24]*J[b[15, 5]]) + 
     GPL[97]*((3*Pi^2*J[b[15, 5]])/2 + 18*GPL[24]*J[b[15, 5]]) + 
     GPL[111]*((3*Pi^2*J[b[15, 5]])/2 + 18*GPL[24]*J[b[15, 5]]) + 
     GPL[31]*((10*Pi^2*J[b[15, 5]])/3 + 18*GPL[24]*J[b[15, 5]]) + 
     GPL[33]*((10*Pi^2*J[b[15, 5]])/3 + 18*GPL[24]*J[b[15, 5]]) + 
     GPL[51]*(Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[52]*(Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[59]*(Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[60]*(Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[63]*(Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[64]*(Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[65]*(Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[66]*(Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[81]*(3*Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[95]*(3*Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[96]*(3*Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[109]*(3*Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[40]*((10*Pi^2*J[b[15, 5]])/3 + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[50]*((10*Pi^2*J[b[15, 5]])/3 + 36*GPL[24]*J[b[15, 5]]) + 
     GPL[117]*(-2*Pi^2*J[b[15, 5]] + 72*GPL[24]*J[b[15, 5]]) + 
     GPL[119]*(-2*Pi^2*J[b[15, 5]] + 72*GPL[24]*J[b[15, 5]]) + 
     GPL[145]*(-2*Pi^2*J[b[15, 5]] + 72*GPL[24]*J[b[15, 5]]) + 
     GPL[147]*(-2*Pi^2*J[b[15, 5]] + 72*GPL[24]*J[b[15, 5]]) + 
     GPL[1131]*(-176*J[b[15, 5]] - 160*J[b[15, 10]]) + 
     GPL[1132]*(-176*J[b[15, 5]] - 160*J[b[15, 10]]) + 
     GPL[1097]*(96*J[b[15, 5]] - 128*J[b[15, 10]]) + 
     GPL[1217]*(96*J[b[15, 5]] - 128*J[b[15, 10]]) + 
     GPL[1127]*(-32*J[b[15, 5]] - 96*J[b[15, 10]]) + 
     GPL[1157]*(-32*J[b[15, 5]] - 96*J[b[15, 10]]) + 
     GPL[1095]*(-320*J[b[15, 5]] - 64*J[b[15, 10]]) + 
     GPL[1096]*(-320*J[b[15, 5]] - 64*J[b[15, 10]]) + 
     GPL[1113]*(-320*J[b[15, 5]] - 64*J[b[15, 10]]) + 
     GPL[1114]*(-320*J[b[15, 5]] - 64*J[b[15, 10]]) + 
     GPL[1215]*(-320*J[b[15, 5]] - 64*J[b[15, 10]]) + 
     GPL[1216]*(-320*J[b[15, 5]] - 64*J[b[15, 10]]) + 
     GPL[1233]*(-320*J[b[15, 5]] - 64*J[b[15, 10]]) + 
     GPL[1234]*(-320*J[b[15, 5]] - 64*J[b[15, 10]]) + 
     GPL[1133]*(-48*J[b[15, 5]] - 64*J[b[15, 10]]) + 
     GPL[1136]*(-48*J[b[15, 5]] - 64*J[b[15, 10]]) + 
     GPL[1101]*(128*J[b[15, 5]] - 32*J[b[15, 10]]) + 
     GPL[1102]*(128*J[b[15, 5]] - 32*J[b[15, 10]]) + 
     GPL[1104]*(128*J[b[15, 5]] - 32*J[b[15, 10]]) + 
     GPL[1105]*(128*J[b[15, 5]] - 32*J[b[15, 10]]) + 
     GPL[1221]*(128*J[b[15, 5]] - 32*J[b[15, 10]]) + 
     GPL[1222]*(128*J[b[15, 5]] - 32*J[b[15, 10]]) + 
     GPL[1224]*(128*J[b[15, 5]] - 32*J[b[15, 10]]) + 
     GPL[1225]*(128*J[b[15, 5]] - 32*J[b[15, 10]]) + 
     GPL[1143]*(-32*J[b[15, 5]] - 16*J[b[15, 10]]) + 
     GPL[1144]*(-32*J[b[15, 5]] - 16*J[b[15, 10]]) + 
     GPL[1146]*(-32*J[b[15, 5]] - 16*J[b[15, 10]]) + 
     GPL[1147]*(-32*J[b[15, 5]] - 16*J[b[15, 10]]) + 
     GPL[1152]*(-32*J[b[15, 5]] - 16*J[b[15, 10]]) + 
     GPL[1153]*(-32*J[b[15, 5]] - 16*J[b[15, 10]]) + 
     GPL[1155]*(-32*J[b[15, 5]] - 16*J[b[15, 10]]) + 
     GPL[1156]*(-32*J[b[15, 5]] - 16*J[b[15, 10]]) - (Pi^4*J[b[15, 10]])/36 + 
     (4*Pi^2*GPL[114]*J[b[15, 10]])/3 + (4*Pi^2*GPL[115]*J[b[15, 10]])/3 + 
     (4*Pi^2*GPL[142]*J[b[15, 10]])/3 + (4*Pi^2*GPL[143]*J[b[15, 10]])/3 + 
     32*GPL[1106]*J[b[15, 10]] - 32*GPL[1107]*J[b[15, 10]] - 
     32*GPL[1108]*J[b[15, 10]] + 32*GPL[1109]*J[b[15, 10]] - 
     32*GPL[1110]*J[b[15, 10]] - 32*GPL[1111]*J[b[15, 10]] + 
     32*GPL[1226]*J[b[15, 10]] - 32*GPL[1227]*J[b[15, 10]] - 
     32*GPL[1228]*J[b[15, 10]] + 32*GPL[1229]*J[b[15, 10]] - 
     32*GPL[1230]*J[b[15, 10]] - 32*GPL[1231]*J[b[15, 10]] + 
     GPL[1142]*(32*J[b[15, 5]] + 16*J[b[15, 10]]) + 
     GPL[1145]*(32*J[b[15, 5]] + 16*J[b[15, 10]]) + 
     GPL[1151]*(32*J[b[15, 5]] + 16*J[b[15, 10]]) + 
     GPL[1154]*(32*J[b[15, 5]] + 16*J[b[15, 10]]) + 
     GPL[1100]*(-128*J[b[15, 5]] + 32*J[b[15, 10]]) + 
     GPL[1103]*(-128*J[b[15, 5]] + 32*J[b[15, 10]]) + 
     GPL[1220]*(-128*J[b[15, 5]] + 32*J[b[15, 10]]) + 
     GPL[1223]*(-128*J[b[15, 5]] + 32*J[b[15, 10]]) + 
     GPL[1134]*(48*J[b[15, 5]] + 64*J[b[15, 10]]) + 
     GPL[1135]*(48*J[b[15, 5]] + 64*J[b[15, 10]]) + 
     GPL[1137]*(48*J[b[15, 5]] + 64*J[b[15, 10]]) + 
     GPL[1138]*(48*J[b[15, 5]] + 64*J[b[15, 10]]) + 
     GPL[1094]*(320*J[b[15, 5]] + 64*J[b[15, 10]]) + 
     GPL[1112]*(320*J[b[15, 5]] + 64*J[b[15, 10]]) + 
     GPL[1214]*(320*J[b[15, 5]] + 64*J[b[15, 10]]) + 
     GPL[1232]*(320*J[b[15, 5]] + 64*J[b[15, 10]]) + 
     GPL[1128]*(32*J[b[15, 5]] + 96*J[b[15, 10]]) + 
     GPL[1129]*(32*J[b[15, 5]] + 96*J[b[15, 10]]) + 
     GPL[1158]*(32*J[b[15, 5]] + 96*J[b[15, 10]]) + 
     GPL[1159]*(32*J[b[15, 5]] + 96*J[b[15, 10]]) + 
     GPL[1098]*(-96*J[b[15, 5]] + 128*J[b[15, 10]]) + 
     GPL[1099]*(-96*J[b[15, 5]] + 128*J[b[15, 10]]) + 
     GPL[1218]*(-96*J[b[15, 5]] + 128*J[b[15, 10]]) + 
     GPL[1219]*(-96*J[b[15, 5]] + 128*J[b[15, 10]]) + 
     GPL[1130]*(176*J[b[15, 5]] + 160*J[b[15, 10]]) + 
     GPL[121]*((-4*Pi^2*J[b[15, 5]])/3 - 4*Pi^2*J[b[15, 10]]) + 
     GPL[125]*((-4*Pi^2*J[b[15, 5]])/3 - 4*Pi^2*J[b[15, 10]]) + 
     GPL[113]*((-4*Pi^2*J[b[15, 5]])/3 - (8*Pi^2*J[b[15, 10]])/3) + 
     GPL[141]*((-4*Pi^2*J[b[15, 5]])/3 - (8*Pi^2*J[b[15, 10]])/3) + 
     GPL[112]*((40*Pi^2*J[b[15, 5]])/3 + (8*Pi^2*J[b[15, 10]])/3) + 
     GPL[116]*((40*Pi^2*J[b[15, 5]])/3 + (8*Pi^2*J[b[15, 10]])/3) + 
     GPL[140]*((40*Pi^2*J[b[15, 5]])/3 + (8*Pi^2*J[b[15, 10]])/3) + 
     GPL[144]*((40*Pi^2*J[b[15, 5]])/3 + (8*Pi^2*J[b[15, 10]])/3) - 
     ((11*I)/972)*Pi^4*J[b[15, 12]] - (28*Pi^2*Cl[2, Pi/3]*J[b[15, 12]])/27 - 
     ((4*I)/9)*Pi^2*GPL[53]*J[b[15, 12]] - ((4*I)/9)*Pi^2*GPL[55]*
      J[b[15, 12]] - ((4*I)/9)*Pi^2*GPL[67]*J[b[15, 12]] - 
     ((4*I)/9)*Pi^2*GPL[69]*J[b[15, 12]] - ((4*I)/9)*Pi^2*GPL[82]*
      J[b[15, 12]] - ((4*I)/9)*Pi^2*GPL[85]*J[b[15, 12]] - 
     ((2*I)/9)*Pi^2*GPL[86]*J[b[15, 12]] - ((2*I)/9)*Pi^2*GPL[88]*
      J[b[15, 12]] - ((4*I)/9)*Pi^2*GPL[98]*J[b[15, 12]] - 
     ((4*I)/9)*Pi^2*GPL[101]*J[b[15, 12]] - ((2*I)/9)*Pi^2*GPL[102]*
      J[b[15, 12]] - ((2*I)/9)*Pi^2*GPL[103]*J[b[15, 12]] + 
     (32*Pi*GPL[215]*J[b[15, 12]])/3 + (32*Pi*GPL[217]*J[b[15, 12]])/3 + 
     (32*Pi*GPL[229]*J[b[15, 12]])/3 + (32*Pi*GPL[231]*J[b[15, 12]])/3 + 
     (32*Pi*GPL[249]*J[b[15, 12]])/3 + (32*Pi*GPL[252]*J[b[15, 12]])/3 + 
     (32*Pi*GPL[265]*J[b[15, 12]])/3 + (32*Pi*GPL[268]*J[b[15, 12]])/3 + 
     (32*Pi*GPL[349]*J[b[15, 12]])/3 + (32*Pi*GPL[352]*J[b[15, 12]])/3 + 
     (32*Pi*GPL[367]*J[b[15, 12]])/3 + (32*Pi*GPL[370]*J[b[15, 12]])/3 - 
     (96*I)*GPL[442]*J[b[15, 12]] - (96*I)*GPL[444]*J[b[15, 12]] + 
     (32*I)*GPL[466]*J[b[15, 12]] + (32*I)*GPL[468]*J[b[15, 12]] + 
     (32*I)*GPL[480]*J[b[15, 12]] + (32*I)*GPL[482]*J[b[15, 12]] + 
     (32*I)*GPL[499]*J[b[15, 12]] + (32*I)*GPL[502]*J[b[15, 12]] + 
     (48*I)*GPL[503]*J[b[15, 12]] + (48*I)*GPL[505]*J[b[15, 12]] + 
     (32*I)*GPL[515]*J[b[15, 12]] + (32*I)*GPL[518]*J[b[15, 12]] + 
     (48*I)*GPL[519]*J[b[15, 12]] + (48*I)*GPL[520]*J[b[15, 12]] + 
     (96*I)*GPL[553]*J[b[15, 12]] + (96*I)*GPL[555]*J[b[15, 12]] + 
     (96*I)*GPL[571]*J[b[15, 12]] + (96*I)*GPL[573]*J[b[15, 12]] + 
     (32*I)*GPL[623]*J[b[15, 12]] + (32*I)*GPL[626]*J[b[15, 12]] + 
     (48*I)*GPL[627]*J[b[15, 12]] + (48*I)*GPL[629]*J[b[15, 12]] - 
     (16*I)*GPL[630]*J[b[15, 12]] - (16*I)*GPL[631]*J[b[15, 12]] - 
     (16*I)*GPL[632]*J[b[15, 12]] - (16*I)*GPL[633]*J[b[15, 12]] + 
     (32*I)*GPL[643]*J[b[15, 12]] + (32*I)*GPL[646]*J[b[15, 12]] + 
     (48*I)*GPL[647]*J[b[15, 12]] + (48*I)*GPL[648]*J[b[15, 12]] - 
     (16*I)*GPL[650]*J[b[15, 12]] - (16*I)*GPL[651]*J[b[15, 12]] - 
     (16*I)*GPL[652]*J[b[15, 12]] - (16*I)*GPL[653]*J[b[15, 12]] + 
     (96*I)*GPL[751]*J[b[15, 12]] + (96*I)*GPL[753]*J[b[15, 12]] - 
     (32*I)*GPL[755]*J[b[15, 12]] - (32*I)*GPL[756]*J[b[15, 12]] - 
     (32*I)*GPL[757]*J[b[15, 12]] - (32*I)*GPL[758]*J[b[15, 12]] - 
     (64*I)*GPL[763]*J[b[15, 12]] - (64*I)*GPL[764]*J[b[15, 12]] - 
     (64*I)*GPL[765]*J[b[15, 12]] - (64*I)*GPL[766]*J[b[15, 12]] - 
     (32*I)*GPL[767]*J[b[15, 12]] - (32*I)*GPL[768]*J[b[15, 12]] - 
     (32*I)*GPL[771]*J[b[15, 12]] - (32*I)*GPL[772]*J[b[15, 12]] + 
     (96*I)*GPL[821]*J[b[15, 12]] + (96*I)*GPL[823]*J[b[15, 12]] - 
     (32*I)*GPL[825]*J[b[15, 12]] - (32*I)*GPL[826]*J[b[15, 12]] - 
     (32*I)*GPL[827]*J[b[15, 12]] - (32*I)*GPL[828]*J[b[15, 12]] - 
     (64*I)*GPL[833]*J[b[15, 12]] - (64*I)*GPL[834]*J[b[15, 12]] - 
     (64*I)*GPL[835]*J[b[15, 12]] - (64*I)*GPL[836]*J[b[15, 12]] - 
     (32*I)*GPL[837]*J[b[15, 12]] - (32*I)*GPL[838]*J[b[15, 12]] - 
     (32*I)*GPL[841]*J[b[15, 12]] - (32*I)*GPL[842]*J[b[15, 12]] + 
     (32*I)*GPL[964]*J[b[15, 12]] + (32*I)*GPL[967]*J[b[15, 12]] + 
     (48*I)*GPL[968]*J[b[15, 12]] + (48*I)*GPL[970]*J[b[15, 12]] - 
     (16*I)*GPL[972]*J[b[15, 12]] - (16*I)*GPL[973]*J[b[15, 12]] - 
     (16*I)*GPL[976]*J[b[15, 12]] - (16*I)*GPL[977]*J[b[15, 12]] - 
     (32*I)*GPL[984]*J[b[15, 12]] - (32*I)*GPL[985]*J[b[15, 12]] - 
     (32*I)*GPL[990]*J[b[15, 12]] - (32*I)*GPL[991]*J[b[15, 12]] - 
     (16*I)*GPL[992]*J[b[15, 12]] - (16*I)*GPL[994]*J[b[15, 12]] - 
     (16*I)*GPL[998]*J[b[15, 12]] - (16*I)*GPL[1000]*J[b[15, 12]] + 
     (32*I)*GPL[1030]*J[b[15, 12]] + (32*I)*GPL[1033]*J[b[15, 12]] + 
     (48*I)*GPL[1034]*J[b[15, 12]] + (48*I)*GPL[1036]*J[b[15, 12]] - 
     (16*I)*GPL[1038]*J[b[15, 12]] - (16*I)*GPL[1039]*J[b[15, 12]] - 
     (16*I)*GPL[1042]*J[b[15, 12]] - (16*I)*GPL[1043]*J[b[15, 12]] - 
     (32*I)*GPL[1050]*J[b[15, 12]] - (32*I)*GPL[1051]*J[b[15, 12]] - 
     (32*I)*GPL[1056]*J[b[15, 12]] - (32*I)*GPL[1057]*J[b[15, 12]] - 
     (16*I)*GPL[1058]*J[b[15, 12]] - (16*I)*GPL[1060]*J[b[15, 12]] - 
     (16*I)*GPL[1062]*J[b[15, 12]] - (16*I)*GPL[1064]*J[b[15, 12]] - 
     (8*Pi*(GPL[1371] - GPL[1372])*J[b[15, 12]])/3 - 
     (80*I)*(GPL[1373] - GPL[1374])*J[b[15, 12]] - 
     (80*I)*(GPL[1373] + GPL[1374])*J[b[15, 12]] - 
     (80*I)*(-GPL[1375] + GPL[1376])*J[b[15, 12]] - 
     (80*I)*(GPL[1375] + GPL[1376])*J[b[15, 12]] + 
     (32*I)*(GPL[1385] - GPL[1387])*J[b[15, 12]] + 
     (32*I)*(GPL[1385] + GPL[1387])*J[b[15, 12]] + 
     (32*I)*(GPL[1386] - GPL[1388])*J[b[15, 12]] + 
     (32*I)*(GPL[1386] + GPL[1388])*J[b[15, 12]] + 
     (32*I)*(-GPL[1389] + GPL[1391])*J[b[15, 12]] + 
     (32*I)*(GPL[1389] + GPL[1391])*J[b[15, 12]] + 
     (32*I)*(-GPL[1390] + GPL[1392])*J[b[15, 12]] + 
     (32*I)*(GPL[1390] + GPL[1392])*J[b[15, 12]] + 
     (32*I)*(GPL[1409] - GPL[1411])*J[b[15, 12]] + 
     (32*I)*(GPL[1409] + GPL[1411])*J[b[15, 12]] + 
     (32*I)*(GPL[1410] - GPL[1412])*J[b[15, 12]] + 
     (32*I)*(GPL[1410] + GPL[1412])*J[b[15, 12]] + 
     (32*I)*(-GPL[1413] + GPL[1415])*J[b[15, 12]] + 
     (32*I)*(GPL[1413] + GPL[1415])*J[b[15, 12]] + 
     (32*I)*(-GPL[1414] + GPL[1416])*J[b[15, 12]] + 
     (32*I)*(GPL[1414] + GPL[1416])*J[b[15, 12]] + 
     (32*I)*(GPL[1433] - GPL[1435])*J[b[15, 12]] + 
     (32*I)*(GPL[1433] + GPL[1435])*J[b[15, 12]] + 
     (32*I)*(GPL[1434] - GPL[1436])*J[b[15, 12]] + 
     (32*I)*(GPL[1434] + GPL[1436])*J[b[15, 12]] + 
     (32*I)*(-GPL[1437] + GPL[1439])*J[b[15, 12]] + 
     (32*I)*(GPL[1437] + GPL[1439])*J[b[15, 12]] + 
     (32*I)*(-GPL[1438] + GPL[1440])*J[b[15, 12]] + 
     (32*I)*(GPL[1438] + GPL[1440])*J[b[15, 12]] + 
     (Pi^2*J[a[15, 1], a[4, 4]])/6 - 6*Cl2[Pi/3]*J[a[15, 1], a[11, 12]] - 
     (Pi^2*J[a[15, 2], a[4, 4]])/6 - 6*Cl2[Pi/3]*J[a[15, 2], a[11, 12]] + 
     (Pi^2*J[a[15, 5], a[5, 5]])/3 - 4*Cl2[Pi/3]*J[a[15, 9], a[11, 12]] - 
     (Pi^2*J[a[15, 12], a[11, 12]])/6 + 2*Cl2[Pi/3]*J[a[15, 12], a[12, 12]] + 
     (Pi^2*J[a[15, 13], a[13, 5]])/3 + (Pi^2*J[a[15, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[15, 13], a[13, 12]] + (Pi^2*J[a[15, 14], a[14, 5]])/3 + 
     (Pi^2*J[a[15, 14], a[14, 10]])/6 + 2*Cl2[Pi/3]*J[a[15, 14], a[14, 12]] + 
     (Pi^2*J[a[15, 15], a[15, 1]])/6 + (Pi^2*J[a[15, 15], a[15, 5]])/3 + 
     (Pi^2*J[a[15, 15], a[15, 10]])/6 + 2*Cl2[Pi/3]*J[a[15, 15], a[15, 12]] - 
     (41*Pi^3*J[a[15, 15], b[15, 12]])/135 + 
     (48*Im[GPL[8]]*J[a[15, 15], b[15, 12]])/5 + 
     GPL[402]*(-8*J[a[15, 2]] - 8*J[b[15, 5], a[5, 2]]) + 
     GPL[405]*(-8*J[a[15, 2]] - 8*J[b[15, 5], a[5, 2]]) + 
     GPL[411]*(-8*J[a[15, 2]] - 8*J[b[15, 5], a[5, 2]]) + 
     GPL[414]*(-8*J[a[15, 2]] - 8*J[b[15, 5], a[5, 2]]) + 
     GPL[403]*(8*J[a[15, 2]] + 8*J[b[15, 5], a[5, 2]]) + 
     GPL[404]*(8*J[a[15, 2]] + 8*J[b[15, 5], a[5, 2]]) + 
     GPL[406]*(8*J[a[15, 2]] + 8*J[b[15, 5], a[5, 2]]) + 
     GPL[407]*(8*J[a[15, 2]] + 8*J[b[15, 5], a[5, 2]]) + 
     GPL[412]*(8*J[a[15, 2]] + 8*J[b[15, 5], a[5, 2]]) + 
     GPL[413]*(8*J[a[15, 2]] + 8*J[b[15, 5], a[5, 2]]) + 
     GPL[415]*(8*J[a[15, 2]] + 8*J[b[15, 5], a[5, 2]]) + 
     GPL[416]*(8*J[a[15, 2]] + 8*J[b[15, 5], a[5, 2]]) + 
     (41*Pi^3*J[b[15, 5], a[14, 12]])/45 - 
     (144*Im[GPL[8]]*J[b[15, 5], a[14, 12]])/5 + 
     GPL[383]*(GPL[14]*((16*I)*J[b[15, 13]] - 
         (48*I)*J[b[15, 5], b[14, 13]]) + GPL[15]*((16*I)*J[b[15, 13]] - 
         (48*I)*J[b[15, 5], b[14, 13]]) + GPL[16]*((-16*I)*J[b[15, 13]] + 
         (48*I)*J[b[15, 5], b[14, 13]]) + GPL[17]*((-16*I)*J[b[15, 13]] + 
         (48*I)*J[b[15, 5], b[14, 13]])) + 
     GPL[384]*(GPL[14]*((16*I)*J[b[15, 13]] - 
         (48*I)*J[b[15, 5], b[14, 13]]) + GPL[15]*((16*I)*J[b[15, 13]] - 
         (48*I)*J[b[15, 5], b[14, 13]]) + GPL[16]*((-16*I)*J[b[15, 13]] + 
         (48*I)*J[b[15, 5], b[14, 13]]) + GPL[17]*((-16*I)*J[b[15, 13]] + 
         (48*I)*J[b[15, 5], b[14, 13]])) + 
     GPL[385]*(GPL[14]*((24*I)*J[b[15, 13]] - 
         (72*I)*J[b[15, 5], b[14, 13]]) + GPL[15]*((24*I)*J[b[15, 13]] - 
         (72*I)*J[b[15, 5], b[14, 13]]) + GPL[16]*((-24*I)*J[b[15, 13]] + 
         (72*I)*J[b[15, 5], b[14, 13]]) + GPL[17]*((-24*I)*J[b[15, 13]] + 
         (72*I)*J[b[15, 5], b[14, 13]])) + 
     GPL[386]*(GPL[14]*((24*I)*J[b[15, 13]] - 
         (72*I)*J[b[15, 5], b[14, 13]]) + GPL[15]*((24*I)*J[b[15, 13]] - 
         (72*I)*J[b[15, 5], b[14, 13]]) + GPL[16]*((-24*I)*J[b[15, 13]] + 
         (72*I)*J[b[15, 5], b[14, 13]]) + GPL[17]*((-24*I)*J[b[15, 13]] + 
         (72*I)*J[b[15, 5], b[14, 13]])) + 
     GPL[1290]*(-48*J[b[15, 5]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1291]*(-48*J[b[15, 5]] + 
       (8*I)*J[b[15, 13]] - (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1320]*(-48*J[b[15, 5]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1321]*(-48*J[b[15, 5]] + 
       (8*I)*J[b[15, 13]] - (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1259]*(48*J[b[15, 5]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1349]*(48*J[b[15, 5]] + 
       (8*I)*J[b[15, 13]] - (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1139]*(-80*J[b[15, 5]] - 64*J[b[15, 10]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1200]*(-16*J[b[15, 10]] + 
       (8*I)*J[b[15, 13]] - (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1201]*(-16*J[b[15, 10]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1203]*(-16*J[b[15, 10]] + 
       (8*I)*J[b[15, 13]] - (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1204]*(-16*J[b[15, 10]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1206]*(-16*J[b[15, 10]] + 
       (8*I)*J[b[15, 13]] - (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1207]*(-16*J[b[15, 10]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1209]*(-16*J[b[15, 10]] + 
       (8*I)*J[b[15, 13]] - (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1210]*(-16*J[b[15, 10]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1178]*(16*J[b[15, 10]] + 
       (8*I)*J[b[15, 13]] - (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1181]*(16*J[b[15, 10]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1184]*(16*J[b[15, 10]] + 
       (8*I)*J[b[15, 13]] - (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1187]*(16*J[b[15, 10]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1149]*(80*J[b[15, 5]] + 
       64*J[b[15, 10]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1150]*(80*J[b[15, 5]] + 
       64*J[b[15, 10]] + (8*I)*J[b[15, 13]] - 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1260]*(-48*J[b[15, 5]] - 
       (8*I)*J[b[15, 13]] + (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1261]*(-48*J[b[15, 5]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1350]*(-48*J[b[15, 5]] - 
       (8*I)*J[b[15, 13]] + (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1351]*(-48*J[b[15, 5]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1289]*(48*J[b[15, 5]] - 
       (8*I)*J[b[15, 13]] + (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1319]*(48*J[b[15, 5]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1148]*(-80*J[b[15, 5]] - 
       64*J[b[15, 10]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1179]*(-16*J[b[15, 10]] - 
       (8*I)*J[b[15, 13]] + (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1180]*(-16*J[b[15, 10]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1182]*(-16*J[b[15, 10]] - 
       (8*I)*J[b[15, 13]] + (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1183]*(-16*J[b[15, 10]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1185]*(-16*J[b[15, 10]] - 
       (8*I)*J[b[15, 13]] + (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1186]*(-16*J[b[15, 10]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1188]*(-16*J[b[15, 10]] - 
       (8*I)*J[b[15, 13]] + (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1189]*(-16*J[b[15, 10]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1199]*(16*J[b[15, 10]] - 
       (8*I)*J[b[15, 13]] + (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1202]*(16*J[b[15, 10]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1205]*(16*J[b[15, 10]] - 
       (8*I)*J[b[15, 13]] + (24*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1208]*(16*J[b[15, 10]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1140]*(80*J[b[15, 5]] + 
       64*J[b[15, 10]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1141]*(80*J[b[15, 5]] + 
       64*J[b[15, 10]] - (8*I)*J[b[15, 13]] + 
       (24*I)*J[b[15, 5], b[14, 13]]) + GPL[1160]*(-72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1169]*(-72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1284]*(-72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1285]*(-72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1287]*(-72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1288]*(-72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1299]*(-72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1300]*(-72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1302]*(-72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1303]*(-72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1314]*(-72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1315]*(-72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1317]*(-72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1318]*(-72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1329]*(-72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1330]*(-72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1332]*(-72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1333]*(-72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1164]*(72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1165]*(72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1167]*(72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1168]*(72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1253]*(72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1256]*(72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1265]*(72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1274]*(72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1343]*(72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1346]*(72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1355]*(72*J[b[15, 5]] + 
       (12*I)*J[b[15, 13]] - (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1364]*(72*J[b[15, 5]] + (12*I)*J[b[15, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1163]*(-72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1166]*(-72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1254]*(-72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1255]*(-72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1257]*(-72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1258]*(-72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1266]*(-72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1267]*(-72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1275]*(-72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1276]*(-72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1344]*(-72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1345]*(-72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1347]*(-72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1348]*(-72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1356]*(-72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1357]*(-72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1365]*(-72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1366]*(-72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1161]*(72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1162]*(72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1170]*(72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1171]*(72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1283]*(72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1286]*(72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1298]*(72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1301]*(72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1313]*(72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1316]*(72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1328]*(72*J[b[15, 5]] - 
       (12*I)*J[b[15, 13]] + (36*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1331]*(72*J[b[15, 5]] - (12*I)*J[b[15, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13]]) + GPL[1194]*(-32*J[b[15, 10]] + 
       (16*I)*J[b[15, 13]] - (48*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1195]*(-32*J[b[15, 10]] + (16*I)*J[b[15, 13]] - 
       (48*I)*J[b[15, 5], b[14, 13]]) + GPL[1212]*(-32*J[b[15, 10]] + 
       (16*I)*J[b[15, 13]] - (48*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1213]*(-32*J[b[15, 10]] + (16*I)*J[b[15, 13]] - 
       (48*I)*J[b[15, 5], b[14, 13]]) + GPL[1172]*(32*J[b[15, 10]] + 
       (16*I)*J[b[15, 13]] - (48*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1190]*(32*J[b[15, 10]] + (16*I)*J[b[15, 13]] - 
       (48*I)*J[b[15, 5], b[14, 13]]) + GPL[1173]*(-32*J[b[15, 10]] - 
       (16*I)*J[b[15, 13]] + (48*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1174]*(-32*J[b[15, 10]] - (16*I)*J[b[15, 13]] + 
       (48*I)*J[b[15, 5], b[14, 13]]) + GPL[1191]*(-32*J[b[15, 10]] - 
       (16*I)*J[b[15, 13]] + (48*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1192]*(-32*J[b[15, 10]] - (16*I)*J[b[15, 13]] + 
       (48*I)*J[b[15, 5], b[14, 13]]) + GPL[1193]*(32*J[b[15, 10]] - 
       (16*I)*J[b[15, 13]] + (48*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1211]*(32*J[b[15, 10]] - (16*I)*J[b[15, 13]] + 
       (48*I)*J[b[15, 5], b[14, 13]]) + GPL[1277]*(-144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1292]*(-144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1296]*(-144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1297]*(-144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1305]*(-144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1306]*(-144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1307]*(-144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1322]*(-144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1326]*(-144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1327]*(-144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1335]*(-144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1336]*(-144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1248]*(144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1249]*(144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1263]*(144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1264]*(144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1268]*(144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1271]*(144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1338]*(144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1339]*(144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1353]*(144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1354]*(144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1358]*(144*J[b[15, 5]] + 
       (24*I)*J[b[15, 13]] - (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1361]*(144*J[b[15, 5]] + (24*I)*J[b[15, 13]] - 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1247]*(-144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1262]*(-144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1269]*(-144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1270]*(-144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1272]*(-144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1273]*(-144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1337]*(-144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1352]*(-144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1359]*(-144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1360]*(-144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1362]*(-144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1363]*(-144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1278]*(144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1279]*(144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1293]*(144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1294]*(144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1295]*(144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1304]*(144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1308]*(144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1309]*(144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1323]*(144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1324]*(144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1325]*(144*J[b[15, 5]] - 
       (24*I)*J[b[15, 13]] + (72*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1334]*(144*J[b[15, 5]] - (24*I)*J[b[15, 13]] + 
       (72*I)*J[b[15, 5], b[14, 13]]) + GPL[1280]*(-168*J[b[15, 5]] + 
       (28*I)*J[b[15, 13]] - (84*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1310]*(-168*J[b[15, 5]] + (28*I)*J[b[15, 13]] - 
       (84*I)*J[b[15, 5], b[14, 13]]) + GPL[1251]*(168*J[b[15, 5]] + 
       (28*I)*J[b[15, 13]] - (84*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1252]*(168*J[b[15, 5]] + (28*I)*J[b[15, 13]] - 
       (84*I)*J[b[15, 5], b[14, 13]]) + GPL[1341]*(168*J[b[15, 5]] + 
       (28*I)*J[b[15, 13]] - (84*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1342]*(168*J[b[15, 5]] + (28*I)*J[b[15, 13]] - 
       (84*I)*J[b[15, 5], b[14, 13]]) + GPL[1250]*(-168*J[b[15, 5]] - 
       (28*I)*J[b[15, 13]] + (84*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1340]*(-168*J[b[15, 5]] - (28*I)*J[b[15, 13]] + 
       (84*I)*J[b[15, 5], b[14, 13]]) + GPL[1281]*(168*J[b[15, 5]] - 
       (28*I)*J[b[15, 13]] + (84*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1282]*(168*J[b[15, 5]] - (28*I)*J[b[15, 13]] + 
       (84*I)*J[b[15, 5], b[14, 13]]) + GPL[1311]*(168*J[b[15, 5]] - 
       (28*I)*J[b[15, 13]] + (84*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1312]*(168*J[b[15, 5]] - (28*I)*J[b[15, 13]] + 
       (84*I)*J[b[15, 5], b[14, 13]]) + GPL[1196]*(-64*J[b[15, 10]] + 
       (32*I)*J[b[15, 13]] - (96*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1176]*(64*J[b[15, 10]] + (32*I)*J[b[15, 13]] - 
       (96*I)*J[b[15, 5], b[14, 13]]) + GPL[1177]*(64*J[b[15, 10]] + 
       (32*I)*J[b[15, 13]] - (96*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1175]*(-64*J[b[15, 10]] - (32*I)*J[b[15, 13]] + 
       (96*I)*J[b[15, 5], b[14, 13]]) + GPL[1197]*(64*J[b[15, 10]] - 
       (32*I)*J[b[15, 13]] + (96*I)*J[b[15, 5], b[14, 13]]) + 
     GPL[1198]*(64*J[b[15, 10]] - (32*I)*J[b[15, 13]] + 
       (96*I)*J[b[15, 5], b[14, 13]]) + GPL[151]*(2*Pi^2*J[b[15, 5]] + 
       (I/3)*Pi^2*J[b[15, 13]] - I*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[175]*(2*Pi^2*J[b[15, 5]] + (I/3)*Pi^2*J[b[15, 13]] - 
       I*Pi^2*J[b[15, 5], b[14, 13]]) + GPL[159]*(2*Pi^2*J[b[15, 5]] - 
       (I/3)*Pi^2*J[b[15, 13]] + I*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[167]*(2*Pi^2*J[b[15, 5]] - (I/3)*Pi^2*J[b[15, 13]] + 
       I*Pi^2*J[b[15, 5], b[14, 13]]) + GPL[158]*(-3*Pi^2*J[b[15, 5]] + 
       (I/2)*Pi^2*J[b[15, 13]] - ((3*I)/2)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[166]*(-3*Pi^2*J[b[15, 5]] + (I/2)*Pi^2*J[b[15, 13]] - 
       ((3*I)/2)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[150]*(-3*Pi^2*J[b[15, 5]] - (I/2)*Pi^2*J[b[15, 13]] + 
       ((3*I)/2)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[174]*(-3*Pi^2*J[b[15, 5]] - (I/2)*Pi^2*J[b[15, 13]] + 
       ((3*I)/2)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[130]*((4*Pi^2*J[b[15, 10]])/3 + ((2*I)/3)*Pi^2*J[b[15, 13]] - 
       (2*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[134]*((4*Pi^2*J[b[15, 10]])/3 + ((2*I)/3)*Pi^2*J[b[15, 13]] - 
       (2*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[135]*((4*Pi^2*J[b[15, 10]])/3 - ((2*I)/3)*Pi^2*J[b[15, 13]] + 
       (2*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[139]*((4*Pi^2*J[b[15, 10]])/3 - ((2*I)/3)*Pi^2*J[b[15, 13]] + 
       (2*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[157]*(-6*Pi^2*J[b[15, 5]] + I*Pi^2*J[b[15, 13]] - 
       (3*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[160]*(-6*Pi^2*J[b[15, 5]] + I*Pi^2*J[b[15, 13]] - 
       (3*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[165]*(-6*Pi^2*J[b[15, 5]] + I*Pi^2*J[b[15, 13]] - 
       (3*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[168]*(-6*Pi^2*J[b[15, 5]] + I*Pi^2*J[b[15, 13]] - 
       (3*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[149]*(-6*Pi^2*J[b[15, 5]] - I*Pi^2*J[b[15, 13]] + 
       (3*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[152]*(-6*Pi^2*J[b[15, 5]] - I*Pi^2*J[b[15, 13]] + 
       (3*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[173]*(-6*Pi^2*J[b[15, 5]] - I*Pi^2*J[b[15, 13]] + 
       (3*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[176]*(-6*Pi^2*J[b[15, 5]] - I*Pi^2*J[b[15, 13]] + 
       (3*I)*Pi^2*J[b[15, 5], b[14, 13]]) + 
     GPL[163]*(Pi^2*J[b[15, 5]] - 36*GPL[24]*J[b[15, 5]] - 
       (I/6)*Pi^2*J[b[15, 13]] + (6*I)*GPL[24]*J[b[15, 13]] + 
       (I/2)*Pi^2*J[b[15, 5], b[14, 13]] - (18*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[171]*(Pi^2*J[b[15, 5]] - 
       36*GPL[24]*J[b[15, 5]] - (I/6)*Pi^2*J[b[15, 13]] + 
       (6*I)*GPL[24]*J[b[15, 13]] + (I/2)*Pi^2*J[b[15, 5], b[14, 13]] - 
       (18*I)*GPL[24]*J[b[15, 5], b[14, 13]]) + 
     GPL[128]*(-(Pi^2*J[b[15, 5]]) + 36*GPL[24]*J[b[15, 5]] - 
       (I/6)*Pi^2*J[b[15, 13]] + (6*I)*GPL[24]*J[b[15, 13]] + 
       (I/2)*Pi^2*J[b[15, 5], b[14, 13]] - (18*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[129]*(-5*Pi^2*J[b[15, 5]] - 
       36*GPL[24]*J[b[15, 5]] + ((5*I)/6)*Pi^2*J[b[15, 13]] + 
       (6*I)*GPL[24]*J[b[15, 13]] - ((5*I)/2)*Pi^2*J[b[15, 5], b[14, 13]] - 
       (18*I)*GPL[24]*J[b[15, 5], b[14, 13]]) + 
     GPL[156]*(5*Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]] + 
       ((5*I)/6)*Pi^2*J[b[15, 13]] + (6*I)*GPL[24]*J[b[15, 13]] - 
       ((5*I)/2)*Pi^2*J[b[15, 5], b[14, 13]] - (18*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[180]*(5*Pi^2*J[b[15, 5]] + 
       36*GPL[24]*J[b[15, 5]] + ((5*I)/6)*Pi^2*J[b[15, 13]] + 
       (6*I)*GPL[24]*J[b[15, 13]] - ((5*I)/2)*Pi^2*J[b[15, 5], b[14, 13]] - 
       (18*I)*GPL[24]*J[b[15, 5], b[14, 13]]) + 
     GPL[153]*(Pi^2*J[b[15, 5]] - 36*GPL[24]*J[b[15, 5]] + 
       (I/6)*Pi^2*J[b[15, 13]] - (6*I)*GPL[24]*J[b[15, 13]] - 
       (I/2)*Pi^2*J[b[15, 5], b[14, 13]] + (18*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[177]*(Pi^2*J[b[15, 5]] - 
       36*GPL[24]*J[b[15, 5]] + (I/6)*Pi^2*J[b[15, 13]] - 
       (6*I)*GPL[24]*J[b[15, 13]] - (I/2)*Pi^2*J[b[15, 5], b[14, 13]] + 
       (18*I)*GPL[24]*J[b[15, 5], b[14, 13]]) + 
     GPL[126]*(-(Pi^2*J[b[15, 5]]) + 36*GPL[24]*J[b[15, 5]] + 
       (I/6)*Pi^2*J[b[15, 13]] - (6*I)*GPL[24]*J[b[15, 13]] - 
       (I/2)*Pi^2*J[b[15, 5], b[14, 13]] + (18*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[127]*(-5*Pi^2*J[b[15, 5]] - 
       36*GPL[24]*J[b[15, 5]] - ((5*I)/6)*Pi^2*J[b[15, 13]] - 
       (6*I)*GPL[24]*J[b[15, 13]] + ((5*I)/2)*Pi^2*J[b[15, 5], b[14, 13]] + 
       (18*I)*GPL[24]*J[b[15, 5], b[14, 13]]) + 
     GPL[162]*(5*Pi^2*J[b[15, 5]] + 36*GPL[24]*J[b[15, 5]] - 
       ((5*I)/6)*Pi^2*J[b[15, 13]] - (6*I)*GPL[24]*J[b[15, 13]] + 
       ((5*I)/2)*Pi^2*J[b[15, 5], b[14, 13]] + (18*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[170]*(5*Pi^2*J[b[15, 5]] + 
       36*GPL[24]*J[b[15, 5]] - ((5*I)/6)*Pi^2*J[b[15, 13]] - 
       (6*I)*GPL[24]*J[b[15, 13]] + ((5*I)/2)*Pi^2*J[b[15, 5], b[14, 13]] + 
       (18*I)*GPL[24]*J[b[15, 5], b[14, 13]]) + 
     GPL[161]*(2*Pi^2*J[b[15, 5]] - 72*GPL[24]*J[b[15, 5]] - 
       (I/3)*Pi^2*J[b[15, 13]] + (12*I)*GPL[24]*J[b[15, 13]] + 
       I*Pi^2*J[b[15, 5], b[14, 13]] - (36*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[169]*(2*Pi^2*J[b[15, 5]] - 
       72*GPL[24]*J[b[15, 5]] - (I/3)*Pi^2*J[b[15, 13]] + 
       (12*I)*GPL[24]*J[b[15, 13]] + I*Pi^2*J[b[15, 5], b[14, 13]] - 
       (36*I)*GPL[24]*J[b[15, 5], b[14, 13]]) + 
     GPL[154]*(10*Pi^2*J[b[15, 5]] + 72*GPL[24]*J[b[15, 5]] + 
       ((5*I)/3)*Pi^2*J[b[15, 13]] + (12*I)*GPL[24]*J[b[15, 13]] - 
       (5*I)*Pi^2*J[b[15, 5], b[14, 13]] - (36*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[178]*(10*Pi^2*J[b[15, 5]] + 
       72*GPL[24]*J[b[15, 5]] + ((5*I)/3)*Pi^2*J[b[15, 13]] + 
       (12*I)*GPL[24]*J[b[15, 13]] - (5*I)*Pi^2*J[b[15, 5], b[14, 13]] - 
       (36*I)*GPL[24]*J[b[15, 5], b[14, 13]]) + 
     GPL[155]*(2*Pi^2*J[b[15, 5]] - 72*GPL[24]*J[b[15, 5]] + 
       (I/3)*Pi^2*J[b[15, 13]] - (12*I)*GPL[24]*J[b[15, 13]] - 
       I*Pi^2*J[b[15, 5], b[14, 13]] + (36*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[179]*(2*Pi^2*J[b[15, 5]] - 
       72*GPL[24]*J[b[15, 5]] + (I/3)*Pi^2*J[b[15, 13]] - 
       (12*I)*GPL[24]*J[b[15, 13]] - I*Pi^2*J[b[15, 5], b[14, 13]] + 
       (36*I)*GPL[24]*J[b[15, 5], b[14, 13]]) + 
     GPL[164]*(10*Pi^2*J[b[15, 5]] + 72*GPL[24]*J[b[15, 5]] - 
       ((5*I)/3)*Pi^2*J[b[15, 13]] - (12*I)*GPL[24]*J[b[15, 13]] + 
       (5*I)*Pi^2*J[b[15, 5], b[14, 13]] + (36*I)*GPL[24]*
        J[b[15, 5], b[14, 13]]) + GPL[172]*(10*Pi^2*J[b[15, 5]] + 
       72*GPL[24]*J[b[15, 5]] - ((5*I)/3)*Pi^2*J[b[15, 13]] - 
       (12*I)*GPL[24]*J[b[15, 13]] + (5*I)*Pi^2*J[b[15, 5], b[14, 13]] + 
       (36*I)*GPL[24]*J[b[15, 5], b[14, 13]]) - 
     (41*Pi^3*J[b[15, 12], a[12, 12]])/135 + 
     (48*Im[GPL[8]]*J[b[15, 12], a[12, 12]])/5 - 
     (41*Pi^3*J[b[15, 13], a[13, 12]])/135 + 
     (48*Im[GPL[8]]*J[b[15, 13], a[13, 12]])/5 + 
     (Pi^2*J[a[15, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[15, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[15, 13], a[13, 15], b[15, 12]] + 
     (Pi^2*J[a[15, 14], a[14, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[15, 14], a[14, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[15, 14], a[14, 15], b[15, 12]] + 
     (Pi^2*J[a[15, 14], b[14, 13], a[13, 5]])/3 + 
     (Pi^2*J[a[15, 14], b[14, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[15, 14], b[14, 13], a[13, 12]] + 
     (Pi^2*J[a[15, 15], a[15, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[15, 15], a[15, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[15, 15], a[15, 15], b[15, 12]] + 
     (Pi^2*J[a[15, 15], b[15, 5], a[5, 5]])/3 - 
     Pi^2*J[a[15, 15], b[15, 5], a[14, 5]] - 
     (Pi^2*J[a[15, 15], b[15, 5], a[14, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[15, 15], b[15, 5], a[14, 12]] - 
     (Pi^2*J[a[15, 15], b[15, 12], a[11, 12]])/6 + 
     2*Cl2[Pi/3]*J[a[15, 15], b[15, 12], a[12, 12]] + 
     (Pi^2*J[a[15, 15], b[15, 13], a[13, 5]])/3 + 
     (Pi^2*J[a[15, 15], b[15, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[15, 15], b[15, 13], a[13, 12]] - 
     (Pi^2*J[b[15, 5], a[5, 2], a[4, 4]])/6 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[5, 2], a[11, 12]] + 
     (Pi^2*J[b[15, 5], a[5, 5], a[5, 5]])/3 - 
     Pi^2*J[b[15, 5], a[14, 5], a[5, 5]] + 12*Cl2[Pi/3]*
      J[b[15, 5], a[14, 9], a[11, 12]] + 
     (Pi^2*J[b[15, 5], a[14, 12], a[11, 12]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 12], a[12, 12]] - 
     Pi^2*J[b[15, 5], a[14, 13], a[13, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 13], a[13, 12]] - 
     Pi^2*J[b[15, 5], a[14, 14], a[14, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 14], a[14, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 14], a[14, 12]] - 
     (Pi^2*J[b[15, 5], a[14, 15], a[15, 1]])/2 - 
     Pi^2*J[b[15, 5], a[14, 15], a[15, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 15], a[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 15], a[15, 12]] + 
     (41*Pi^3*J[b[15, 5], a[14, 15], b[15, 12]])/45 - 
     (144*Im[GPL[8]]*J[b[15, 5], a[14, 15], b[15, 12]])/5 + 
     (41*Pi^3*J[b[15, 5], b[14, 13], a[13, 12]])/45 - 
     (144*Im[GPL[8]]*J[b[15, 5], b[14, 13], a[13, 12]])/5 - 
     (Pi^2*J[b[15, 12], a[11, 12], a[4, 4]])/6 + 
     6*Cl2[Pi/3]*J[b[15, 12], a[11, 12], a[11, 12]] - 
     (Pi^2*J[b[15, 12], a[12, 12], a[11, 12]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 12], a[12, 12], a[12, 12]] + 
     (Pi^2*J[b[15, 13], a[13, 5], a[5, 5]])/3 - 
     Pi^2*J[b[15, 13], a[13, 5], a[14, 5]] - 
     (Pi^2*J[b[15, 13], a[13, 5], a[14, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 13], a[13, 5], a[14, 12]] - 
     (Pi^2*J[b[15, 13], a[13, 12], a[11, 12]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 13], a[13, 12], a[12, 12]] + 
     (Pi^2*J[b[15, 13], a[13, 13], a[13, 5]])/3 + 
     (Pi^2*J[b[15, 13], a[13, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 13], a[13, 13], a[13, 12]] + 
     (Pi^2*J[b[15, 13], a[13, 15], a[15, 1]])/6 + 
     (Pi^2*J[b[15, 13], a[13, 15], a[15, 5]])/3 + 
     (Pi^2*J[b[15, 13], a[13, 15], a[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 13], a[13, 15], a[15, 12]] - 
     (41*Pi^3*J[b[15, 13], a[13, 15], b[15, 12]])/135 + 
     (48*Im[GPL[8]]*J[b[15, 13], a[13, 15], b[15, 12]])/5 - 
     J[a[15, 1], a[4, 4], a[4, 4], a[4, 4]] + 
     (3*J[a[15, 1], a[4, 4], a[7, 8], a[7, 8]])/4 - 
     (3*J[a[15, 1], a[7, 8], a[8, 8], a[7, 8]])/4 - 
     3*J[a[15, 1], a[11, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[15, 1], a[11, 12], a[12, 8], a[7, 8]])/2 - 
     (3*J[a[15, 2], a[3, 3], a[7, 8], a[7, 8]])/2 + 
     J[a[15, 2], a[4, 4], a[4, 4], a[4, 4]] + 
     (3*J[a[15, 2], a[4, 4], a[7, 8], a[7, 8]])/4 + 
     (3*J[a[15, 2], a[7, 8], a[8, 8], a[7, 8]])/4 - 
     3*J[a[15, 2], a[11, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[15, 2], a[11, 12], a[12, 8], a[7, 8]])/2 + 
     J[a[15, 5], a[5, 2], a[4, 4], a[4, 4]] + J[a[15, 5], a[5, 5], a[5, 2], 
      a[4, 4]] - (3*J[a[15, 8], a[7, 8], a[7, 8], a[7, 8]])/4 + 
     J[a[15, 8], a[8, 8], a[8, 8], a[7, 8]]/2 - 
     J[a[15, 9], a[3, 3], a[7, 8], a[7, 8]]/2 + 
     J[a[15, 9], a[4, 4], a[7, 8], a[7, 8]]/2 - 
     2*J[a[15, 9], a[11, 12], a[11, 12], a[4, 4]] - 
     J[a[15, 9], a[11, 12], a[12, 8], a[7, 8]] + J[a[15, 12], a[11, 12], 
      a[4, 4], a[4, 4]] + (3*J[a[15, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[a[15, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + J[a[15, 12], a[12, 12], 
      a[11, 12], a[4, 4]] + J[a[15, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[15, 13], a[13, 5], a[5, 2], a[4, 4]] + J[a[15, 13], a[13, 12], 
      a[11, 12], a[4, 4]] + J[a[15, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[15, 13], a[13, 15], a[15, 1], a[4, 4]] + J[a[15, 13], a[13, 15], 
      a[15, 2], a[4, 4]] + J[a[15, 13], a[13, 15], a[15, 8], a[7, 8]]/2 - 
     J[a[15, 14], a[5, 2], a[7, 8], a[7, 8]]/4 + J[a[15, 14], a[14, 5], 
      a[5, 2], a[4, 4]] + J[a[15, 14], a[14, 12], a[11, 12], a[4, 4]] + 
     J[a[15, 14], a[14, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[15, 14], a[14, 15], a[15, 1], a[4, 4]] + J[a[15, 14], a[14, 15], 
      a[15, 2], a[4, 4]] + J[a[15, 14], a[14, 15], a[15, 8], a[7, 8]]/2 + 
     (Pi^2*J[a[15, 14], b[14, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[15, 14], b[14, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[15, 14], b[14, 13], a[13, 15], b[15, 12]] - 
     J[a[15, 15], a[15, 1], a[4, 4], a[4, 4]] - 
     (3*J[a[15, 15], a[15, 1], a[7, 8], a[7, 8]])/4 + 
     J[a[15, 15], a[15, 2], a[4, 4], a[4, 4]] + 
     (3*J[a[15, 15], a[15, 2], a[7, 8], a[7, 8]])/4 + 
     J[a[15, 15], a[15, 5], a[5, 2], a[4, 4]] + 
     J[a[15, 15], a[15, 8], a[8, 8], a[7, 8]]/2 + J[a[15, 15], a[15, 12], 
      a[11, 12], a[4, 4]] + J[a[15, 15], a[15, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[15, 15], a[15, 15], a[15, 1], a[4, 4]] + J[a[15, 15], a[15, 15], 
      a[15, 2], a[4, 4]] + J[a[15, 15], a[15, 15], a[15, 8], a[7, 8]]/2 - 
     Pi^2*J[a[15, 15], b[15, 5], a[14, 15], b[15, 5]] - 
     (Pi^2*J[a[15, 15], b[15, 5], a[14, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[15, 15], b[15, 5], a[14, 15], b[15, 12]] - 
     Pi^2*J[a[15, 15], b[15, 5], b[14, 13], a[13, 5]] - 
     (Pi^2*J[a[15, 15], b[15, 5], b[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[15, 15], b[15, 5], b[14, 13], a[13, 12]] + 
     (Pi^2*J[a[15, 15], b[15, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[a[15, 15], b[15, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[a[15, 15], b[15, 13], a[13, 15], b[15, 12]] - 
     Pi^2*J[b[15, 5], a[14, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 13], a[13, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 13], a[13, 15], b[15, 12]] - 
     Pi^2*J[b[15, 5], a[14, 14], a[14, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 14], a[14, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 14], a[14, 15], b[15, 12]] - 
     Pi^2*J[b[15, 5], a[14, 14], b[14, 13], a[13, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 14], b[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 14], b[14, 13], a[13, 12]] - 
     Pi^2*J[b[15, 5], a[14, 15], a[15, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 15], a[15, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 15], a[15, 15], b[15, 12]] - 
     Pi^2*J[b[15, 5], a[14, 15], b[15, 5], a[5, 5]] + 
     3*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], a[14, 5]] + 
     (3*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], a[14, 10]])/2 + 
     18*Cl2[Pi/3]*J[b[15, 5], a[14, 15], b[15, 5], a[14, 12]] + 
     (Pi^2*J[b[15, 5], a[14, 15], b[15, 12], a[11, 12]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 15], b[15, 12], a[12, 12]] - 
     Pi^2*J[b[15, 5], a[14, 15], b[15, 13], a[13, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 15], b[15, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 15], b[15, 13], a[13, 12]] - 
     Pi^2*J[b[15, 5], b[14, 13], a[13, 5], a[5, 5]] + 
     3*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], a[14, 5]] + 
     (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], a[14, 10]])/2 + 
     18*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 5], a[14, 12]] + 
     (Pi^2*J[b[15, 5], b[14, 13], a[13, 12], a[11, 12]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 12], a[12, 12]] - 
     Pi^2*J[b[15, 5], b[14, 13], a[13, 13], a[13, 5]] - 
     (Pi^2*J[b[15, 5], b[14, 13], a[13, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 13], a[13, 12]] - 
     (Pi^2*J[b[15, 5], b[14, 13], a[13, 15], a[15, 1]])/2 - 
     Pi^2*J[b[15, 5], b[14, 13], a[13, 15], a[15, 5]] - 
     (Pi^2*J[b[15, 5], b[14, 13], a[13, 15], a[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 15], a[15, 12]] + 
     GPL[390]*(-8*J[a[15, 2]] - 8*J[a[15, 9]] + 32*J[a[15, 10]] - 
       8*J[a[15, 14]] + 24*J[a[15, 15], b[15, 5]] + 
       32*J[a[15, 15], b[15, 10]] - 8*J[b[15, 5], a[5, 2]] + 
       24*J[b[15, 5], a[14, 9]] - 96*J[b[15, 5], a[14, 10]] + 
       24*J[b[15, 5], a[14, 14]] + 24*J[b[15, 13], a[13, 5]] + 
       32*J[b[15, 13], a[13, 10]] - 72*J[b[15, 5], a[14, 15], b[15, 5]] - 
       96*J[b[15, 5], a[14, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 5]] - 
       96*J[b[15, 5], b[14, 13], a[13, 10]] + 
       24*J[b[15, 13], a[13, 15], b[15, 5]] + 
       32*J[b[15, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       96*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[388]*(-16*J[a[15, 5]] + 16*J[a[15, 10]] + 16*J[a[15, 14]] - 
       64*J[a[15, 15], b[15, 5]] + 16*J[a[15, 15], b[15, 10]] - 
       16*J[b[15, 5], a[5, 5]] + 48*J[b[15, 5], a[14, 5]] - 
       48*J[b[15, 5], a[14, 10]] - 48*J[b[15, 5], a[14, 14]] - 
       64*J[b[15, 13], a[13, 5]] + 16*J[b[15, 13], a[13, 10]] + 
       192*J[b[15, 5], a[14, 15], b[15, 5]] - 
       48*J[b[15, 5], a[14, 15], b[15, 10]] + 
       192*J[b[15, 5], b[14, 13], a[13, 5]] - 
       48*J[b[15, 5], b[14, 13], a[13, 10]] - 
       64*J[b[15, 13], a[13, 15], b[15, 5]] + 
       16*J[b[15, 13], a[13, 15], b[15, 10]] + 
       192*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[389]*(-16*J[a[15, 5]] + 16*J[a[15, 10]] + 16*J[a[15, 14]] - 
       64*J[a[15, 15], b[15, 5]] + 16*J[a[15, 15], b[15, 10]] - 
       16*J[b[15, 5], a[5, 5]] + 48*J[b[15, 5], a[14, 5]] - 
       48*J[b[15, 5], a[14, 10]] - 48*J[b[15, 5], a[14, 14]] - 
       64*J[b[15, 13], a[13, 5]] + 16*J[b[15, 13], a[13, 10]] + 
       192*J[b[15, 5], a[14, 15], b[15, 5]] - 
       48*J[b[15, 5], a[14, 15], b[15, 10]] + 
       192*J[b[15, 5], b[14, 13], a[13, 5]] - 
       48*J[b[15, 5], b[14, 13], a[13, 10]] - 
       64*J[b[15, 13], a[13, 15], b[15, 5]] + 
       16*J[b[15, 13], a[13, 15], b[15, 10]] + 
       192*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[418]*(-16*J[a[15, 5]] + 16*J[a[15, 10]] + 16*J[a[15, 14]] - 
       64*J[a[15, 15], b[15, 5]] + 16*J[a[15, 15], b[15, 10]] - 
       16*J[b[15, 5], a[5, 5]] + 48*J[b[15, 5], a[14, 5]] - 
       48*J[b[15, 5], a[14, 10]] - 48*J[b[15, 5], a[14, 14]] - 
       64*J[b[15, 13], a[13, 5]] + 16*J[b[15, 13], a[13, 10]] + 
       192*J[b[15, 5], a[14, 15], b[15, 5]] - 
       48*J[b[15, 5], a[14, 15], b[15, 10]] + 
       192*J[b[15, 5], b[14, 13], a[13, 5]] - 
       48*J[b[15, 5], b[14, 13], a[13, 10]] - 
       64*J[b[15, 13], a[13, 15], b[15, 5]] + 
       16*J[b[15, 13], a[13, 15], b[15, 10]] + 
       192*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[419]*(-16*J[a[15, 5]] + 16*J[a[15, 10]] + 16*J[a[15, 14]] - 
       64*J[a[15, 15], b[15, 5]] + 16*J[a[15, 15], b[15, 10]] - 
       16*J[b[15, 5], a[5, 5]] + 48*J[b[15, 5], a[14, 5]] - 
       48*J[b[15, 5], a[14, 10]] - 48*J[b[15, 5], a[14, 14]] - 
       64*J[b[15, 13], a[13, 5]] + 16*J[b[15, 13], a[13, 10]] + 
       192*J[b[15, 5], a[14, 15], b[15, 5]] - 
       48*J[b[15, 5], a[14, 15], b[15, 10]] + 
       192*J[b[15, 5], b[14, 13], a[13, 5]] - 
       48*J[b[15, 5], b[14, 13], a[13, 10]] - 
       64*J[b[15, 13], a[13, 15], b[15, 5]] + 
       16*J[b[15, 13], a[13, 15], b[15, 10]] + 
       192*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[394]*(-8*J[a[15, 2]] + 16*J[a[15, 5]] + 8*J[a[15, 10]] + 
       16*J[a[15, 15], b[15, 5]] + 8*J[a[15, 15], b[15, 10]] - 
       8*J[b[15, 5], a[5, 2]] + 16*J[b[15, 5], a[5, 5]] - 
       48*J[b[15, 5], a[14, 5]] - 24*J[b[15, 5], a[14, 10]] + 
       16*J[b[15, 13], a[13, 5]] + 8*J[b[15, 13], a[13, 10]] - 
       48*J[b[15, 5], a[14, 15], b[15, 5]] - 
       24*J[b[15, 5], a[14, 15], b[15, 10]] - 
       48*J[b[15, 5], b[14, 13], a[13, 5]] - 
       24*J[b[15, 5], b[14, 13], a[13, 10]] + 
       16*J[b[15, 13], a[13, 15], b[15, 5]] + 
       8*J[b[15, 13], a[13, 15], b[15, 10]] - 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[395]*(-8*J[a[15, 2]] + 16*J[a[15, 5]] + 8*J[a[15, 10]] + 
       16*J[a[15, 15], b[15, 5]] + 8*J[a[15, 15], b[15, 10]] - 
       8*J[b[15, 5], a[5, 2]] + 16*J[b[15, 5], a[5, 5]] - 
       48*J[b[15, 5], a[14, 5]] - 24*J[b[15, 5], a[14, 10]] + 
       16*J[b[15, 13], a[13, 5]] + 8*J[b[15, 13], a[13, 10]] - 
       48*J[b[15, 5], a[14, 15], b[15, 5]] - 
       24*J[b[15, 5], a[14, 15], b[15, 10]] - 
       48*J[b[15, 5], b[14, 13], a[13, 5]] - 
       24*J[b[15, 5], b[14, 13], a[13, 10]] + 
       16*J[b[15, 13], a[13, 15], b[15, 5]] + 
       8*J[b[15, 13], a[13, 15], b[15, 10]] - 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[397]*(-8*J[a[15, 2]] + 16*J[a[15, 5]] + 8*J[a[15, 10]] + 
       16*J[a[15, 15], b[15, 5]] + 8*J[a[15, 15], b[15, 10]] - 
       8*J[b[15, 5], a[5, 2]] + 16*J[b[15, 5], a[5, 5]] - 
       48*J[b[15, 5], a[14, 5]] - 24*J[b[15, 5], a[14, 10]] + 
       16*J[b[15, 13], a[13, 5]] + 8*J[b[15, 13], a[13, 10]] - 
       48*J[b[15, 5], a[14, 15], b[15, 5]] - 
       24*J[b[15, 5], a[14, 15], b[15, 10]] - 
       48*J[b[15, 5], b[14, 13], a[13, 5]] - 
       24*J[b[15, 5], b[14, 13], a[13, 10]] + 
       16*J[b[15, 13], a[13, 15], b[15, 5]] + 
       8*J[b[15, 13], a[13, 15], b[15, 10]] - 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[398]*(-8*J[a[15, 2]] + 16*J[a[15, 5]] + 8*J[a[15, 10]] + 
       16*J[a[15, 15], b[15, 5]] + 8*J[a[15, 15], b[15, 10]] - 
       8*J[b[15, 5], a[5, 2]] + 16*J[b[15, 5], a[5, 5]] - 
       48*J[b[15, 5], a[14, 5]] - 24*J[b[15, 5], a[14, 10]] + 
       16*J[b[15, 13], a[13, 5]] + 8*J[b[15, 13], a[13, 10]] - 
       48*J[b[15, 5], a[14, 15], b[15, 5]] - 
       24*J[b[15, 5], a[14, 15], b[15, 10]] - 
       48*J[b[15, 5], b[14, 13], a[13, 5]] - 
       24*J[b[15, 5], b[14, 13], a[13, 10]] + 
       16*J[b[15, 13], a[13, 15], b[15, 5]] + 
       8*J[b[15, 13], a[13, 15], b[15, 10]] - 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[393]*(8*J[a[15, 2]] - 16*J[a[15, 5]] - 8*J[a[15, 10]] - 
       16*J[a[15, 15], b[15, 5]] - 8*J[a[15, 15], b[15, 10]] + 
       8*J[b[15, 5], a[5, 2]] - 16*J[b[15, 5], a[5, 5]] + 
       48*J[b[15, 5], a[14, 5]] + 24*J[b[15, 5], a[14, 10]] - 
       16*J[b[15, 13], a[13, 5]] - 8*J[b[15, 13], a[13, 10]] + 
       48*J[b[15, 5], a[14, 15], b[15, 5]] + 
       24*J[b[15, 5], a[14, 15], b[15, 10]] + 
       48*J[b[15, 5], b[14, 13], a[13, 5]] + 
       24*J[b[15, 5], b[14, 13], a[13, 10]] - 
       16*J[b[15, 13], a[13, 15], b[15, 5]] - 
       8*J[b[15, 13], a[13, 15], b[15, 10]] + 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[396]*(8*J[a[15, 2]] - 16*J[a[15, 5]] - 8*J[a[15, 10]] - 
       16*J[a[15, 15], b[15, 5]] - 8*J[a[15, 15], b[15, 10]] + 
       8*J[b[15, 5], a[5, 2]] - 16*J[b[15, 5], a[5, 5]] + 
       48*J[b[15, 5], a[14, 5]] + 24*J[b[15, 5], a[14, 10]] - 
       16*J[b[15, 13], a[13, 5]] - 8*J[b[15, 13], a[13, 10]] + 
       48*J[b[15, 5], a[14, 15], b[15, 5]] + 
       24*J[b[15, 5], a[14, 15], b[15, 10]] + 
       48*J[b[15, 5], b[14, 13], a[13, 5]] + 
       24*J[b[15, 5], b[14, 13], a[13, 10]] - 
       16*J[b[15, 13], a[13, 15], b[15, 5]] - 
       8*J[b[15, 13], a[13, 15], b[15, 10]] + 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[387]*(16*J[a[15, 5]] - 16*J[a[15, 10]] - 16*J[a[15, 14]] + 
       64*J[a[15, 15], b[15, 5]] - 16*J[a[15, 15], b[15, 10]] + 
       16*J[b[15, 5], a[5, 5]] - 48*J[b[15, 5], a[14, 5]] + 
       48*J[b[15, 5], a[14, 10]] + 48*J[b[15, 5], a[14, 14]] + 
       64*J[b[15, 13], a[13, 5]] - 16*J[b[15, 13], a[13, 10]] - 
       192*J[b[15, 5], a[14, 15], b[15, 5]] + 
       48*J[b[15, 5], a[14, 15], b[15, 10]] - 
       192*J[b[15, 5], b[14, 13], a[13, 5]] + 
       48*J[b[15, 5], b[14, 13], a[13, 10]] + 
       64*J[b[15, 13], a[13, 15], b[15, 5]] - 
       16*J[b[15, 13], a[13, 15], b[15, 10]] - 
       192*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[417]*(16*J[a[15, 5]] - 16*J[a[15, 10]] - 16*J[a[15, 14]] + 
       64*J[a[15, 15], b[15, 5]] - 16*J[a[15, 15], b[15, 10]] + 
       16*J[b[15, 5], a[5, 5]] - 48*J[b[15, 5], a[14, 5]] + 
       48*J[b[15, 5], a[14, 10]] + 48*J[b[15, 5], a[14, 14]] + 
       64*J[b[15, 13], a[13, 5]] - 16*J[b[15, 13], a[13, 10]] - 
       192*J[b[15, 5], a[14, 15], b[15, 5]] + 
       48*J[b[15, 5], a[14, 15], b[15, 10]] - 
       192*J[b[15, 5], b[14, 13], a[13, 5]] + 
       48*J[b[15, 5], b[14, 13], a[13, 10]] + 
       64*J[b[15, 13], a[13, 15], b[15, 5]] - 
       16*J[b[15, 13], a[13, 15], b[15, 10]] - 
       192*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       48*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[391]*(8*J[a[15, 2]] + 8*J[a[15, 9]] - 32*J[a[15, 10]] + 
       8*J[a[15, 14]] - 24*J[a[15, 15], b[15, 5]] - 
       32*J[a[15, 15], b[15, 10]] + 8*J[b[15, 5], a[5, 2]] - 
       24*J[b[15, 5], a[14, 9]] + 96*J[b[15, 5], a[14, 10]] - 
       24*J[b[15, 5], a[14, 14]] - 24*J[b[15, 13], a[13, 5]] - 
       32*J[b[15, 13], a[13, 10]] + 72*J[b[15, 5], a[14, 15], b[15, 5]] + 
       96*J[b[15, 5], a[14, 15], b[15, 10]] + 
       72*J[b[15, 5], b[14, 13], a[13, 5]] + 
       96*J[b[15, 5], b[14, 13], a[13, 10]] - 
       24*J[b[15, 13], a[13, 15], b[15, 5]] - 
       32*J[b[15, 13], a[13, 15], b[15, 10]] + 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       96*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     GPL[392]*(8*J[a[15, 2]] + 8*J[a[15, 9]] - 32*J[a[15, 10]] + 
       8*J[a[15, 14]] - 24*J[a[15, 15], b[15, 5]] - 
       32*J[a[15, 15], b[15, 10]] + 8*J[b[15, 5], a[5, 2]] - 
       24*J[b[15, 5], a[14, 9]] + 96*J[b[15, 5], a[14, 10]] - 
       24*J[b[15, 5], a[14, 14]] - 24*J[b[15, 13], a[13, 5]] - 
       32*J[b[15, 13], a[13, 10]] + 72*J[b[15, 5], a[14, 15], b[15, 5]] + 
       96*J[b[15, 5], a[14, 15], b[15, 10]] + 
       72*J[b[15, 5], b[14, 13], a[13, 5]] + 
       96*J[b[15, 5], b[14, 13], a[13, 10]] - 
       24*J[b[15, 13], a[13, 15], b[15, 5]] - 
       32*J[b[15, 13], a[13, 15], b[15, 10]] + 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       96*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]) + 
     (41*Pi^3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 12]])/45 - 
     (144*Im[GPL[8]]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 12]])/5 - 
     Pi^2*J[b[15, 13], a[13, 5], a[14, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 13], a[13, 5], a[14, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 13], a[13, 5], a[14, 15], b[15, 12]] - 
     Pi^2*J[b[15, 13], a[13, 5], b[14, 13], a[13, 5]] - 
     (Pi^2*J[b[15, 13], a[13, 5], b[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 13], a[13, 5], b[14, 13], a[13, 12]] + 
     (Pi^2*J[b[15, 13], a[13, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[b[15, 13], a[13, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 13], a[13, 13], a[13, 15], b[15, 12]] + 
     (Pi^2*J[b[15, 13], a[13, 15], a[15, 15], b[15, 5]])/3 + 
     (Pi^2*J[b[15, 13], a[13, 15], a[15, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 13], a[13, 15], a[15, 15], b[15, 12]] + 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 5], a[5, 5]])/3 - 
     Pi^2*J[b[15, 13], a[13, 15], b[15, 5], a[14, 5]] - 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 5], a[14, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 13], a[13, 15], b[15, 5], a[14, 12]] - 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 12], a[11, 12]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 13], a[13, 15], b[15, 12], a[12, 12]] + 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 5]])/3 + 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 13], a[13, 15], b[15, 13], a[13, 12]] + 
     J[a[15, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[15, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[15, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[15, 14], a[14, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[15, 14], a[14, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[15, 14], a[14, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[15, 14], b[14, 13], a[13, 5], a[5, 2], a[4, 4]] + 
     J[a[15, 14], b[14, 13], a[13, 12], a[11, 12], a[4, 4]] + 
     J[a[15, 14], b[14, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[15, 14], b[14, 13], a[13, 15], a[15, 1], a[4, 4]] + 
     J[a[15, 14], b[14, 13], a[13, 15], a[15, 2], a[4, 4]] + 
     J[a[15, 14], b[14, 13], a[13, 15], a[15, 8], a[7, 8]]/2 + 
     J[a[15, 15], a[15, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[15, 15], a[15, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[15, 15], a[15, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[15, 15], b[15, 5], a[5, 2], a[4, 4], a[4, 4]] + 
     (3*J[a[15, 15], b[15, 5], a[5, 2], a[7, 8], a[7, 8]])/4 + 
     J[a[15, 15], b[15, 5], a[5, 5], a[5, 2], a[4, 4]] - 
     3*J[a[15, 15], b[15, 5], a[14, 5], a[5, 2], a[4, 4]] - 
     3*J[a[15, 15], b[15, 5], a[14, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[15, 15], b[15, 5], a[14, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[a[15, 15], b[15, 5], a[14, 15], a[15, 1], a[4, 4]] - 
     3*J[a[15, 15], b[15, 5], a[14, 15], a[15, 2], a[4, 4]] - 
     (3*J[a[15, 15], b[15, 5], a[14, 15], a[15, 8], a[7, 8]])/2 - 
     Pi^2*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 12]] + 
     J[a[15, 15], b[15, 12], a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[a[15, 15], b[15, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[a[15, 15], b[15, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + 
     J[a[15, 15], b[15, 12], a[12, 12], a[11, 12], a[4, 4]] + 
     J[a[15, 15], b[15, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[a[15, 15], b[15, 13], a[13, 5], a[5, 2], a[4, 4]] + 
     J[a[15, 15], b[15, 13], a[13, 12], a[11, 12], a[4, 4]] + 
     J[a[15, 15], b[15, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[a[15, 15], b[15, 13], a[13, 15], a[15, 1], a[4, 4]] + 
     J[a[15, 15], b[15, 13], a[13, 15], a[15, 2], a[4, 4]] + 
     J[a[15, 15], b[15, 13], a[13, 15], a[15, 8], a[7, 8]]/2 - 
     (3*J[b[15, 5], a[5, 2], a[3, 3], a[7, 8], a[7, 8]])/2 + 
     J[b[15, 5], a[5, 2], a[4, 4], a[4, 4], a[4, 4]] + 
     (3*J[b[15, 5], a[5, 2], a[4, 4], a[7, 8], a[7, 8]])/4 + 
     (3*J[b[15, 5], a[5, 2], a[7, 8], a[8, 8], a[7, 8]])/4 - 
     3*J[b[15, 5], a[5, 2], a[11, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[5, 2], a[11, 12], a[12, 8], a[7, 8]])/2 + 
     J[b[15, 5], a[5, 5], a[5, 2], a[4, 4], a[4, 4]] + 
     J[b[15, 5], a[5, 5], a[5, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 5], a[5, 2], a[4, 4], a[4, 4]] - 
     3*J[b[15, 5], a[14, 5], a[5, 5], a[5, 2], a[4, 4]] + 
     (3*J[b[15, 5], a[14, 9], a[3, 3], a[7, 8], a[7, 8]])/2 - 
     (3*J[b[15, 5], a[14, 9], a[4, 4], a[7, 8], a[7, 8]])/2 + 
     6*J[b[15, 5], a[14, 9], a[11, 12], a[11, 12], a[4, 4]] + 
     3*J[b[15, 5], a[14, 9], a[11, 12], a[12, 8], a[7, 8]] - 
     3*J[b[15, 5], a[14, 12], a[11, 12], a[4, 4], a[4, 4]] - 
     (9*J[b[15, 5], a[14, 12], a[11, 12], a[7, 8], a[7, 8]])/4 - 
     (3*J[b[15, 5], a[14, 12], a[12, 8], a[8, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 12], a[12, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 12], a[12, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 5], a[14, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 5], a[14, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 13], a[13, 15], a[15, 8], a[7, 8]])/2 + 
     (3*J[b[15, 5], a[14, 14], a[5, 2], a[7, 8], a[7, 8]])/4 - 
     3*J[b[15, 5], a[14, 14], a[14, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 14], a[14, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 14], a[14, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 5], a[14, 14], a[14, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 5], a[14, 14], a[14, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 14], a[14, 15], a[15, 8], a[7, 8]])/2 - 
     Pi^2*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 12]] + 
     3*J[b[15, 5], a[14, 15], a[15, 1], a[4, 4], a[4, 4]] + 
     (9*J[b[15, 5], a[14, 15], a[15, 1], a[7, 8], a[7, 8]])/4 - 
     3*J[b[15, 5], a[14, 15], a[15, 2], a[4, 4], a[4, 4]] - 
     (9*J[b[15, 5], a[14, 15], a[15, 2], a[7, 8], a[7, 8]])/4 - 
     3*J[b[15, 5], a[14, 15], a[15, 5], a[5, 2], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 15], a[15, 8], a[8, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 15], a[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 15], a[15, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 5], a[14, 15], a[15, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 5], a[14, 15], a[15, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 15], a[15, 15], a[15, 8], a[7, 8]])/2 + 
     3*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 5]] + 
     (3*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 10]])/2 + 
     18*Cl2[Pi/3]*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 12]] + 
     3*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 5]] + 
     (3*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 10]])/2 + 
     18*Cl2[Pi/3]*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 12]] - 
     Pi^2*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 12]] + 
     3*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 5]] + 
     (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 10]])/2 + 
     18*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 12]] + 
     3*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 5]] + 
     (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 10]])/2 + 
     18*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 12]] - 
     Pi^2*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 12]] - 
     Pi^2*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 12]] + 
     GPL[136]*((-4*Pi^2*J[b[15, 10]])/3 + ((2*I)/3)*Pi^2*J[b[15, 13]] + 
       4*J[a[15, 5], a[5, 2]] + 4*J[a[15, 15], a[15, 2]] - 
       (2*I)*Pi^2*J[b[15, 5], b[14, 13]] + 4*J[a[15, 15], b[15, 5], 
         a[5, 2]] + 4*J[b[15, 5], a[5, 5], a[5, 2]] - 
       12*J[b[15, 5], a[14, 5], a[5, 2]] - 12*J[b[15, 5], a[14, 15], 
         a[15, 2]] + 4*J[b[15, 13], a[13, 5], a[5, 2]] + 
       4*J[b[15, 13], a[13, 15], a[15, 2]] - 
       12*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       12*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       4*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[131]*((-4*Pi^2*J[b[15, 10]])/3 - ((2*I)/3)*Pi^2*J[b[15, 13]] + 
       4*J[a[15, 5], a[5, 2]] + 4*J[a[15, 15], a[15, 2]] + 
       (2*I)*Pi^2*J[b[15, 5], b[14, 13]] + 4*J[a[15, 15], b[15, 5], 
         a[5, 2]] + 4*J[b[15, 5], a[5, 5], a[5, 2]] - 
       12*J[b[15, 5], a[14, 5], a[5, 2]] - 12*J[b[15, 5], a[14, 15], 
         a[15, 2]] + 4*J[b[15, 13], a[13, 5], a[5, 2]] + 
       4*J[b[15, 13], a[13, 15], a[15, 2]] - 
       12*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       12*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       4*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[132]*((2*Pi^2*J[b[15, 10]])/3 + (I/3)*Pi^2*J[b[15, 13]] - 
       4*J[a[15, 5], a[5, 2]] - 4*J[a[15, 15], a[15, 2]] - 
       I*Pi^2*J[b[15, 5], b[14, 13]] - 4*J[a[15, 15], b[15, 5], a[5, 2]] - 
       4*J[b[15, 5], a[5, 5], a[5, 2]] + 12*J[b[15, 5], a[14, 5], a[5, 2]] + 
       12*J[b[15, 5], a[14, 15], a[15, 2]] - 
       4*J[b[15, 13], a[13, 5], a[5, 2]] - 4*J[b[15, 13], a[13, 15], 
         a[15, 2]] + 12*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       4*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[133]*((2*Pi^2*J[b[15, 10]])/3 + (I/3)*Pi^2*J[b[15, 13]] - 
       4*J[a[15, 5], a[5, 2]] - 4*J[a[15, 15], a[15, 2]] - 
       I*Pi^2*J[b[15, 5], b[14, 13]] - 4*J[a[15, 15], b[15, 5], a[5, 2]] - 
       4*J[b[15, 5], a[5, 5], a[5, 2]] + 12*J[b[15, 5], a[14, 5], a[5, 2]] + 
       12*J[b[15, 5], a[14, 15], a[15, 2]] - 
       4*J[b[15, 13], a[13, 5], a[5, 2]] - 4*J[b[15, 13], a[13, 15], 
         a[15, 2]] + 12*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       4*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[137]*((2*Pi^2*J[b[15, 10]])/3 - (I/3)*Pi^2*J[b[15, 13]] - 
       4*J[a[15, 5], a[5, 2]] - 4*J[a[15, 15], a[15, 2]] + 
       I*Pi^2*J[b[15, 5], b[14, 13]] - 4*J[a[15, 15], b[15, 5], a[5, 2]] - 
       4*J[b[15, 5], a[5, 5], a[5, 2]] + 12*J[b[15, 5], a[14, 5], a[5, 2]] + 
       12*J[b[15, 5], a[14, 15], a[15, 2]] - 
       4*J[b[15, 13], a[13, 5], a[5, 2]] - 4*J[b[15, 13], a[13, 15], 
         a[15, 2]] + 12*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       4*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) + 
     GPL[138]*((2*Pi^2*J[b[15, 10]])/3 - (I/3)*Pi^2*J[b[15, 13]] - 
       4*J[a[15, 5], a[5, 2]] - 4*J[a[15, 15], a[15, 2]] + 
       I*Pi^2*J[b[15, 5], b[14, 13]] - 4*J[a[15, 15], b[15, 5], a[5, 2]] - 
       4*J[b[15, 5], a[5, 5], a[5, 2]] + 12*J[b[15, 5], a[14, 5], a[5, 2]] + 
       12*J[b[15, 5], a[14, 15], a[15, 2]] - 
       4*J[b[15, 13], a[13, 5], a[5, 2]] - 4*J[b[15, 13], a[13, 15], 
         a[15, 2]] + 12*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       4*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]]) - 
     Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 5]] + 
     3*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 5]] + 
     (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 10]])/2 + 
     18*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 12]] + 
     GPL[409]*(-8*J[a[15, 2]] + 8*J[a[15, 10]] - (4*I)*J[a[15, 13]] - 
       (4*I)*J[a[15, 14], b[14, 13]] + 8*J[a[15, 15], b[15, 10]] - 
       (4*I)*J[a[15, 15], b[15, 13]] - 8*J[b[15, 5], a[5, 2]] - 
       24*J[b[15, 5], a[14, 10]] + (12*I)*J[b[15, 5], a[14, 13]] + 
       8*J[b[15, 13], a[13, 10]] - (4*I)*J[b[15, 13], a[13, 13]] + 
       (12*I)*J[a[15, 15], b[15, 5], b[14, 13]] + 
       (12*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       24*J[b[15, 5], a[14, 15], b[15, 10]] + 
       (12*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       24*J[b[15, 5], b[14, 13], a[13, 10]] + 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (12*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       8*J[b[15, 13], a[13, 15], b[15, 10]] - 
       (4*I)*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (36*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (12*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[410]*(-8*J[a[15, 2]] + 8*J[a[15, 10]] - (4*I)*J[a[15, 13]] - 
       (4*I)*J[a[15, 14], b[14, 13]] + 8*J[a[15, 15], b[15, 10]] - 
       (4*I)*J[a[15, 15], b[15, 13]] - 8*J[b[15, 5], a[5, 2]] - 
       24*J[b[15, 5], a[14, 10]] + (12*I)*J[b[15, 5], a[14, 13]] + 
       8*J[b[15, 13], a[13, 10]] - (4*I)*J[b[15, 13], a[13, 13]] + 
       (12*I)*J[a[15, 15], b[15, 5], b[14, 13]] + 
       (12*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       24*J[b[15, 5], a[14, 15], b[15, 10]] + 
       (12*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       24*J[b[15, 5], b[14, 13], a[13, 10]] + 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (12*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       8*J[b[15, 13], a[13, 15], b[15, 10]] - 
       (4*I)*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (36*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (12*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[399]*(8*J[a[15, 2]] - 8*J[a[15, 10]] - (4*I)*J[a[15, 13]] - 
       (4*I)*J[a[15, 14], b[14, 13]] - 8*J[a[15, 15], b[15, 10]] - 
       (4*I)*J[a[15, 15], b[15, 13]] + 8*J[b[15, 5], a[5, 2]] + 
       24*J[b[15, 5], a[14, 10]] + (12*I)*J[b[15, 5], a[14, 13]] - 
       8*J[b[15, 13], a[13, 10]] - (4*I)*J[b[15, 13], a[13, 13]] + 
       (12*I)*J[a[15, 15], b[15, 5], b[14, 13]] + 
       (12*I)*J[b[15, 5], a[14, 14], b[14, 13]] + 
       24*J[b[15, 5], a[14, 15], b[15, 10]] + 
       (12*I)*J[b[15, 5], a[14, 15], b[15, 13]] + 
       24*J[b[15, 5], b[14, 13], a[13, 10]] + 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (12*I)*J[b[15, 13], a[13, 5], b[14, 13]] - 
       8*J[b[15, 13], a[13, 15], b[15, 10]] - 
       (4*I)*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (36*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (12*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[400]*(-8*J[a[15, 2]] + 8*J[a[15, 10]] + (4*I)*J[a[15, 13]] + 
       (4*I)*J[a[15, 14], b[14, 13]] + 8*J[a[15, 15], b[15, 10]] + 
       (4*I)*J[a[15, 15], b[15, 13]] - 8*J[b[15, 5], a[5, 2]] - 
       24*J[b[15, 5], a[14, 10]] - (12*I)*J[b[15, 5], a[14, 13]] + 
       8*J[b[15, 13], a[13, 10]] + (4*I)*J[b[15, 13], a[13, 13]] - 
       (12*I)*J[a[15, 15], b[15, 5], b[14, 13]] - 
       (12*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       24*J[b[15, 5], a[14, 15], b[15, 10]] - 
       (12*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       24*J[b[15, 5], b[14, 13], a[13, 10]] - 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (12*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       8*J[b[15, 13], a[13, 15], b[15, 10]] + 
       (4*I)*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (36*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (12*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[401]*(-8*J[a[15, 2]] + 8*J[a[15, 10]] + (4*I)*J[a[15, 13]] + 
       (4*I)*J[a[15, 14], b[14, 13]] + 8*J[a[15, 15], b[15, 10]] + 
       (4*I)*J[a[15, 15], b[15, 13]] - 8*J[b[15, 5], a[5, 2]] - 
       24*J[b[15, 5], a[14, 10]] - (12*I)*J[b[15, 5], a[14, 13]] + 
       8*J[b[15, 13], a[13, 10]] + (4*I)*J[b[15, 13], a[13, 13]] - 
       (12*I)*J[a[15, 15], b[15, 5], b[14, 13]] - 
       (12*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       24*J[b[15, 5], a[14, 15], b[15, 10]] - 
       (12*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       24*J[b[15, 5], b[14, 13], a[13, 10]] - 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (12*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       8*J[b[15, 13], a[13, 15], b[15, 10]] + 
       (4*I)*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (36*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (12*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[408]*(8*J[a[15, 2]] - 8*J[a[15, 10]] + (4*I)*J[a[15, 13]] + 
       (4*I)*J[a[15, 14], b[14, 13]] - 8*J[a[15, 15], b[15, 10]] + 
       (4*I)*J[a[15, 15], b[15, 13]] + 8*J[b[15, 5], a[5, 2]] + 
       24*J[b[15, 5], a[14, 10]] - (12*I)*J[b[15, 5], a[14, 13]] - 
       8*J[b[15, 13], a[13, 10]] + (4*I)*J[b[15, 13], a[13, 13]] - 
       (12*I)*J[a[15, 15], b[15, 5], b[14, 13]] - 
       (12*I)*J[b[15, 5], a[14, 14], b[14, 13]] + 
       24*J[b[15, 5], a[14, 15], b[15, 10]] - 
       (12*I)*J[b[15, 5], a[14, 15], b[15, 13]] + 
       24*J[b[15, 5], b[14, 13], a[13, 10]] - 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (12*I)*J[b[15, 13], a[13, 5], b[14, 13]] - 
       8*J[b[15, 13], a[13, 15], b[15, 10]] + 
       (4*I)*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (36*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       (12*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (12*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (36*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[424]*((-6*I)*J[a[15, 13]] - 12*J[a[15, 14]] - 
       (6*I)*J[a[15, 14], b[14, 13]] + 36*J[a[15, 15], b[15, 5]] - 
       (6*I)*J[a[15, 15], b[15, 13]] + (18*I)*J[b[15, 5], a[14, 13]] + 
       36*J[b[15, 5], a[14, 14]] + 36*J[b[15, 13], a[13, 5]] - 
       (6*I)*J[b[15, 13], a[13, 13]] + (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       108*J[b[15, 5], a[14, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       36*J[b[15, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[425]*((-6*I)*J[a[15, 13]] - 12*J[a[15, 14]] - 
       (6*I)*J[a[15, 14], b[14, 13]] + 36*J[a[15, 15], b[15, 5]] - 
       (6*I)*J[a[15, 15], b[15, 13]] + (18*I)*J[b[15, 5], a[14, 13]] + 
       36*J[b[15, 5], a[14, 14]] + 36*J[b[15, 13], a[13, 5]] - 
       (6*I)*J[b[15, 13], a[13, 13]] + (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       108*J[b[15, 5], a[14, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       36*J[b[15, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[427]*((-6*I)*J[a[15, 13]] - 12*J[a[15, 14]] - 
       (6*I)*J[a[15, 14], b[14, 13]] + 36*J[a[15, 15], b[15, 5]] - 
       (6*I)*J[a[15, 15], b[15, 13]] + (18*I)*J[b[15, 5], a[14, 13]] + 
       36*J[b[15, 5], a[14, 14]] + 36*J[b[15, 13], a[13, 5]] - 
       (6*I)*J[b[15, 13], a[13, 13]] + (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       108*J[b[15, 5], a[14, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       36*J[b[15, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[428]*((-6*I)*J[a[15, 13]] - 12*J[a[15, 14]] - 
       (6*I)*J[a[15, 14], b[14, 13]] + 36*J[a[15, 15], b[15, 5]] - 
       (6*I)*J[a[15, 15], b[15, 13]] + (18*I)*J[b[15, 5], a[14, 13]] + 
       36*J[b[15, 5], a[14, 14]] + 36*J[b[15, 13], a[13, 5]] - 
       (6*I)*J[b[15, 13], a[13, 13]] + (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       108*J[b[15, 5], a[14, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       36*J[b[15, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[420]*((-6*I)*J[a[15, 13]] + 12*J[a[15, 14]] - 
       (6*I)*J[a[15, 14], b[14, 13]] - 36*J[a[15, 15], b[15, 5]] - 
       (6*I)*J[a[15, 15], b[15, 13]] + (18*I)*J[b[15, 5], a[14, 13]] - 
       36*J[b[15, 5], a[14, 14]] - 36*J[b[15, 13], a[13, 5]] - 
       (6*I)*J[b[15, 13], a[13, 13]] + (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] + 
       108*J[b[15, 5], a[14, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] + 
       108*J[b[15, 5], b[14, 13], a[13, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] - 
       36*J[b[15, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[429]*((-6*I)*J[a[15, 13]] + 12*J[a[15, 14]] - 
       (6*I)*J[a[15, 14], b[14, 13]] - 36*J[a[15, 15], b[15, 5]] - 
       (6*I)*J[a[15, 15], b[15, 13]] + (18*I)*J[b[15, 5], a[14, 13]] - 
       36*J[b[15, 5], a[14, 14]] - 36*J[b[15, 13], a[13, 5]] - 
       (6*I)*J[b[15, 13], a[13, 13]] + (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] + (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] + 
       108*J[b[15, 5], a[14, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] + 
       108*J[b[15, 5], b[14, 13], a[13, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] - 
       36*J[b[15, 13], a[13, 15], b[15, 5]] - 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[421]*((6*I)*J[a[15, 13]] - 12*J[a[15, 14]] + 
       (6*I)*J[a[15, 14], b[14, 13]] + 36*J[a[15, 15], b[15, 5]] + 
       (6*I)*J[a[15, 15], b[15, 13]] - (18*I)*J[b[15, 5], a[14, 13]] + 
       36*J[b[15, 5], a[14, 14]] + 36*J[b[15, 13], a[13, 5]] + 
       (6*I)*J[b[15, 13], a[13, 13]] - (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       108*J[b[15, 5], a[14, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       36*J[b[15, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[422]*((6*I)*J[a[15, 13]] - 12*J[a[15, 14]] + 
       (6*I)*J[a[15, 14], b[14, 13]] + 36*J[a[15, 15], b[15, 5]] + 
       (6*I)*J[a[15, 15], b[15, 13]] - (18*I)*J[b[15, 5], a[14, 13]] + 
       36*J[b[15, 5], a[14, 14]] + 36*J[b[15, 13], a[13, 5]] + 
       (6*I)*J[b[15, 13], a[13, 13]] - (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       108*J[b[15, 5], a[14, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       36*J[b[15, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[430]*((6*I)*J[a[15, 13]] - 12*J[a[15, 14]] + 
       (6*I)*J[a[15, 14], b[14, 13]] + 36*J[a[15, 15], b[15, 5]] + 
       (6*I)*J[a[15, 15], b[15, 13]] - (18*I)*J[b[15, 5], a[14, 13]] + 
       36*J[b[15, 5], a[14, 14]] + 36*J[b[15, 13], a[13, 5]] + 
       (6*I)*J[b[15, 13], a[13, 13]] - (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       108*J[b[15, 5], a[14, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       36*J[b[15, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[431]*((6*I)*J[a[15, 13]] - 12*J[a[15, 14]] + 
       (6*I)*J[a[15, 14], b[14, 13]] + 36*J[a[15, 15], b[15, 5]] + 
       (6*I)*J[a[15, 15], b[15, 13]] - (18*I)*J[b[15, 5], a[14, 13]] + 
       36*J[b[15, 5], a[14, 14]] + 36*J[b[15, 13], a[13, 5]] + 
       (6*I)*J[b[15, 13], a[13, 13]] - (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] - 
       108*J[b[15, 5], a[14, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] + 
       36*J[b[15, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[423]*((6*I)*J[a[15, 13]] + 12*J[a[15, 14]] + 
       (6*I)*J[a[15, 14], b[14, 13]] - 36*J[a[15, 15], b[15, 5]] + 
       (6*I)*J[a[15, 15], b[15, 13]] - (18*I)*J[b[15, 5], a[14, 13]] - 
       36*J[b[15, 5], a[14, 14]] - 36*J[b[15, 13], a[13, 5]] + 
       (6*I)*J[b[15, 13], a[13, 13]] - (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] + 
       108*J[b[15, 5], a[14, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] + 
       108*J[b[15, 5], b[14, 13], a[13, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] - 
       36*J[b[15, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[426]*((6*I)*J[a[15, 13]] + 12*J[a[15, 14]] + 
       (6*I)*J[a[15, 14], b[14, 13]] - 36*J[a[15, 15], b[15, 5]] + 
       (6*I)*J[a[15, 15], b[15, 13]] - (18*I)*J[b[15, 5], a[14, 13]] - 
       36*J[b[15, 5], a[14, 14]] - 36*J[b[15, 13], a[13, 5]] + 
       (6*I)*J[b[15, 13], a[13, 13]] - (18*I)*J[a[15, 15], b[15, 5], 
         b[14, 13]] - (18*I)*J[b[15, 5], a[14, 14], b[14, 13]] + 
       108*J[b[15, 5], a[14, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], a[14, 15], b[15, 13]] + 
       108*J[b[15, 5], b[14, 13], a[13, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (18*I)*J[b[15, 13], a[13, 5], b[14, 13]] - 
       36*J[b[15, 13], a[13, 15], b[15, 5]] + 
       (6*I)*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (54*I)*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       108*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       (18*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (18*I)*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (54*I)*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13]]) + 
     GPL[16]*((I/12)*Pi^2*J[a[15, 13]] - (3*I)*GPL[24]*J[a[15, 13]] + 
       (Pi^2*J[a[15, 14]])/6 - 6*GPL[24]*J[a[15, 14]] + 
       (I/12)*Pi^2*J[a[15, 14], b[14, 13]] - (3*I)*GPL[24]*
        J[a[15, 14], b[14, 13]] - (Pi^2*J[a[15, 15], b[15, 5]])/2 + 
       18*GPL[24]*J[a[15, 15], b[15, 5]] + (I/12)*Pi^2*
        J[a[15, 15], b[15, 13]] - (3*I)*GPL[24]*J[a[15, 15], b[15, 13]] - 
       (I/4)*Pi^2*J[b[15, 5], a[14, 13]] + (9*I)*GPL[24]*
        J[b[15, 5], a[14, 13]] - (Pi^2*J[b[15, 5], a[14, 14]])/2 + 
       18*GPL[24]*J[b[15, 5], a[14, 14]] - (Pi^2*J[b[15, 13], a[13, 5]])/2 + 
       18*GPL[24]*J[b[15, 13], a[13, 5]] + (I/12)*Pi^2*
        J[b[15, 13], a[13, 13]] - (3*I)*GPL[24]*J[b[15, 13], a[13, 13]] - 
       (I/4)*Pi^2*J[a[15, 15], b[15, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[a[15, 15], b[15, 5], b[14, 13]] - 
       (I/4)*Pi^2*J[b[15, 5], a[14, 14], b[14, 13]] + 
       (9*I)*GPL[24]*J[b[15, 5], a[14, 14], b[14, 13]] + 
       (3*Pi^2*J[b[15, 5], a[14, 15], b[15, 5]])/2 - 
       54*GPL[24]*J[b[15, 5], a[14, 15], b[15, 5]] - 
       (I/4)*Pi^2*J[b[15, 5], a[14, 15], b[15, 13]] + 
       (9*I)*GPL[24]*J[b[15, 5], a[14, 15], b[15, 13]] + 
       (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 5]])/2 - 
       54*GPL[24]*J[b[15, 5], b[14, 13], a[13, 5]] - 
       (I/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (9*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (I/4)*Pi^2*J[b[15, 13], a[13, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[b[15, 13], a[13, 5], b[14, 13]] - 
       (Pi^2*J[b[15, 13], a[13, 15], b[15, 5]])/2 + 
       18*GPL[24]*J[b[15, 13], a[13, 15], b[15, 5]] + 
       (I/12)*Pi^2*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (3*I)*GPL[24]*J[b[15, 13], a[13, 15], b[15, 13]] + 
       ((3*I)/4)*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (27*I)*GPL[24]*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       ((3*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       (27*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]])/2 - 
       54*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       (I/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (9*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (I/4)*Pi^2*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       ((3*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         b[14, 13]] - (27*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], 
         b[15, 5], b[14, 13]]) + GPL[17]*(((-5*I)/12)*Pi^2*J[a[15, 13]] - 
       (3*I)*GPL[24]*J[a[15, 13]] + (5*Pi^2*J[a[15, 14]])/6 + 
       6*GPL[24]*J[a[15, 14]] - ((5*I)/12)*Pi^2*J[a[15, 14], b[14, 13]] - 
       (3*I)*GPL[24]*J[a[15, 14], b[14, 13]] - 
       (5*Pi^2*J[a[15, 15], b[15, 5]])/2 - 18*GPL[24]*
        J[a[15, 15], b[15, 5]] - ((5*I)/12)*Pi^2*J[a[15, 15], b[15, 13]] - 
       (3*I)*GPL[24]*J[a[15, 15], b[15, 13]] + ((5*I)/4)*Pi^2*
        J[b[15, 5], a[14, 13]] + (9*I)*GPL[24]*J[b[15, 5], a[14, 13]] - 
       (5*Pi^2*J[b[15, 5], a[14, 14]])/2 - 18*GPL[24]*
        J[b[15, 5], a[14, 14]] - (5*Pi^2*J[b[15, 13], a[13, 5]])/2 - 
       18*GPL[24]*J[b[15, 13], a[13, 5]] - ((5*I)/12)*Pi^2*
        J[b[15, 13], a[13, 13]] - (3*I)*GPL[24]*J[b[15, 13], a[13, 13]] + 
       ((5*I)/4)*Pi^2*J[a[15, 15], b[15, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[a[15, 15], b[15, 5], b[14, 13]] + 
       ((5*I)/4)*Pi^2*J[b[15, 5], a[14, 14], b[14, 13]] + 
       (9*I)*GPL[24]*J[b[15, 5], a[14, 14], b[14, 13]] + 
       (15*Pi^2*J[b[15, 5], a[14, 15], b[15, 5]])/2 + 
       54*GPL[24]*J[b[15, 5], a[14, 15], b[15, 5]] + 
       ((5*I)/4)*Pi^2*J[b[15, 5], a[14, 15], b[15, 13]] + 
       (9*I)*GPL[24]*J[b[15, 5], a[14, 15], b[15, 13]] + 
       (15*Pi^2*J[b[15, 5], b[14, 13], a[13, 5]])/2 + 
       54*GPL[24]*J[b[15, 5], b[14, 13], a[13, 5]] + 
       ((5*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (9*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 13]] + 
       ((5*I)/4)*Pi^2*J[b[15, 13], a[13, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[b[15, 13], a[13, 5], b[14, 13]] - 
       (5*Pi^2*J[b[15, 13], a[13, 15], b[15, 5]])/2 - 
       18*GPL[24]*J[b[15, 13], a[13, 15], b[15, 5]] - 
       ((5*I)/12)*Pi^2*J[b[15, 13], a[13, 15], b[15, 13]] - 
       (3*I)*GPL[24]*J[b[15, 13], a[13, 15], b[15, 13]] - 
       ((15*I)/4)*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       (27*I)*GPL[24]*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       ((15*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] - 
       (27*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       (15*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]])/2 + 
       54*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       ((5*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (9*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       ((5*I)/4)*Pi^2*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       (9*I)*GPL[24]*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       ((15*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         b[14, 13]] - (27*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], 
         b[15, 5], b[14, 13]]) + GPL[14]*((-1/12*I)*Pi^2*J[a[15, 13]] + 
       (3*I)*GPL[24]*J[a[15, 13]] + (Pi^2*J[a[15, 14]])/6 - 
       6*GPL[24]*J[a[15, 14]] - (I/12)*Pi^2*J[a[15, 14], b[14, 13]] + 
       (3*I)*GPL[24]*J[a[15, 14], b[14, 13]] - (Pi^2*J[a[15, 15], b[15, 5]])/
        2 + 18*GPL[24]*J[a[15, 15], b[15, 5]] - (I/12)*Pi^2*
        J[a[15, 15], b[15, 13]] + (3*I)*GPL[24]*J[a[15, 15], b[15, 13]] + 
       (I/4)*Pi^2*J[b[15, 5], a[14, 13]] - (9*I)*GPL[24]*
        J[b[15, 5], a[14, 13]] - (Pi^2*J[b[15, 5], a[14, 14]])/2 + 
       18*GPL[24]*J[b[15, 5], a[14, 14]] - (Pi^2*J[b[15, 13], a[13, 5]])/2 + 
       18*GPL[24]*J[b[15, 13], a[13, 5]] - (I/12)*Pi^2*
        J[b[15, 13], a[13, 13]] + (3*I)*GPL[24]*J[b[15, 13], a[13, 13]] + 
       (I/4)*Pi^2*J[a[15, 15], b[15, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[a[15, 15], b[15, 5], b[14, 13]] + 
       (I/4)*Pi^2*J[b[15, 5], a[14, 14], b[14, 13]] - 
       (9*I)*GPL[24]*J[b[15, 5], a[14, 14], b[14, 13]] + 
       (3*Pi^2*J[b[15, 5], a[14, 15], b[15, 5]])/2 - 
       54*GPL[24]*J[b[15, 5], a[14, 15], b[15, 5]] + 
       (I/4)*Pi^2*J[b[15, 5], a[14, 15], b[15, 13]] - 
       (9*I)*GPL[24]*J[b[15, 5], a[14, 15], b[15, 13]] + 
       (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 5]])/2 - 
       54*GPL[24]*J[b[15, 5], b[14, 13], a[13, 5]] + 
       (I/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (9*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (I/4)*Pi^2*J[b[15, 13], a[13, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[b[15, 13], a[13, 5], b[14, 13]] - 
       (Pi^2*J[b[15, 13], a[13, 15], b[15, 5]])/2 + 
       18*GPL[24]*J[b[15, 13], a[13, 15], b[15, 5]] - 
       (I/12)*Pi^2*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (3*I)*GPL[24]*J[b[15, 13], a[13, 15], b[15, 13]] - 
       ((3*I)/4)*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (27*I)*GPL[24]*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       ((3*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       (27*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]])/2 - 
       54*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       (I/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (9*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       (I/4)*Pi^2*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       ((3*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         b[14, 13]] + (27*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], 
         b[15, 5], b[14, 13]]) + GPL[15]*(((5*I)/12)*Pi^2*J[a[15, 13]] + 
       (3*I)*GPL[24]*J[a[15, 13]] + (5*Pi^2*J[a[15, 14]])/6 + 
       6*GPL[24]*J[a[15, 14]] + ((5*I)/12)*Pi^2*J[a[15, 14], b[14, 13]] + 
       (3*I)*GPL[24]*J[a[15, 14], b[14, 13]] - 
       (5*Pi^2*J[a[15, 15], b[15, 5]])/2 - 18*GPL[24]*
        J[a[15, 15], b[15, 5]] + ((5*I)/12)*Pi^2*J[a[15, 15], b[15, 13]] + 
       (3*I)*GPL[24]*J[a[15, 15], b[15, 13]] - ((5*I)/4)*Pi^2*
        J[b[15, 5], a[14, 13]] - (9*I)*GPL[24]*J[b[15, 5], a[14, 13]] - 
       (5*Pi^2*J[b[15, 5], a[14, 14]])/2 - 18*GPL[24]*
        J[b[15, 5], a[14, 14]] - (5*Pi^2*J[b[15, 13], a[13, 5]])/2 - 
       18*GPL[24]*J[b[15, 13], a[13, 5]] + ((5*I)/12)*Pi^2*
        J[b[15, 13], a[13, 13]] + (3*I)*GPL[24]*J[b[15, 13], a[13, 13]] - 
       ((5*I)/4)*Pi^2*J[a[15, 15], b[15, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[a[15, 15], b[15, 5], b[14, 13]] - 
       ((5*I)/4)*Pi^2*J[b[15, 5], a[14, 14], b[14, 13]] - 
       (9*I)*GPL[24]*J[b[15, 5], a[14, 14], b[14, 13]] + 
       (15*Pi^2*J[b[15, 5], a[14, 15], b[15, 5]])/2 + 
       54*GPL[24]*J[b[15, 5], a[14, 15], b[15, 5]] - 
       ((5*I)/4)*Pi^2*J[b[15, 5], a[14, 15], b[15, 13]] - 
       (9*I)*GPL[24]*J[b[15, 5], a[14, 15], b[15, 13]] + 
       (15*Pi^2*J[b[15, 5], b[14, 13], a[13, 5]])/2 + 
       54*GPL[24]*J[b[15, 5], b[14, 13], a[13, 5]] - 
       ((5*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (9*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 13]] - 
       ((5*I)/4)*Pi^2*J[b[15, 13], a[13, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[b[15, 13], a[13, 5], b[14, 13]] - 
       (5*Pi^2*J[b[15, 13], a[13, 15], b[15, 5]])/2 - 
       18*GPL[24]*J[b[15, 13], a[13, 15], b[15, 5]] + 
       ((5*I)/12)*Pi^2*J[b[15, 13], a[13, 15], b[15, 13]] + 
       (3*I)*GPL[24]*J[b[15, 13], a[13, 15], b[15, 13]] + 
       ((15*I)/4)*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       (27*I)*GPL[24]*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       ((15*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       (27*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       (15*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]])/2 + 
       54*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       ((5*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       (9*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] - 
       ((5*I)/4)*Pi^2*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] - 
       (9*I)*GPL[24]*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       ((15*I)/4)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         b[14, 13]] + (27*I)*GPL[24]*J[b[15, 5], b[14, 13], a[13, 15], 
         b[15, 5], b[14, 13]]) + (Pi^2*J[b[15, 5], b[14, 13], a[13, 15], 
        b[15, 12], a[11, 12]])/2 - 6*Cl2[Pi/3]*J[b[15, 5], b[14, 13], 
       a[13, 15], b[15, 12], a[12, 12]] - 
     Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 5]] - 
     (Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 12]] + 
     J[b[15, 12], a[11, 12], a[4, 4], a[4, 4], a[4, 4]] - 
     (3*J[b[15, 12], a[11, 12], a[4, 4], a[7, 8], a[7, 8]])/4 + 
     (3*J[b[15, 12], a[11, 12], a[7, 8], a[8, 8], a[7, 8]])/4 + 
     3*J[b[15, 12], a[11, 12], a[11, 12], a[11, 12], a[4, 4]] + 
     (3*J[b[15, 12], a[11, 12], a[11, 12], a[12, 8], a[7, 8]])/2 - 
     (3*J[b[15, 12], a[12, 8], a[7, 8], a[7, 8], a[7, 8]])/4 + 
     J[b[15, 12], a[12, 8], a[8, 8], a[8, 8], a[7, 8]]/2 + 
     J[b[15, 12], a[12, 12], a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[b[15, 12], a[12, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[b[15, 12], a[12, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + 
     J[b[15, 12], a[12, 12], a[12, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 12], a[12, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[15, 13], a[13, 5], a[5, 2], a[4, 4], a[4, 4]] + 
     (3*J[b[15, 13], a[13, 5], a[5, 2], a[7, 8], a[7, 8]])/4 + 
     J[b[15, 13], a[13, 5], a[5, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 13], a[13, 5], a[14, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 13], a[13, 5], a[14, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 13], a[13, 5], a[14, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 13], a[13, 5], a[14, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 13], a[13, 5], a[14, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 13], a[13, 5], a[14, 15], a[15, 8], a[7, 8]])/2 - 
     Pi^2*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 12]] + 
     J[b[15, 13], a[13, 12], a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[b[15, 13], a[13, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[b[15, 13], a[13, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + 
     J[b[15, 13], a[13, 12], a[12, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 13], a[13, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[15, 13], a[13, 13], a[13, 5], a[5, 2], a[4, 4]] + 
     J[b[15, 13], a[13, 13], a[13, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 13], a[13, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[b[15, 13], a[13, 13], a[13, 15], a[15, 1], a[4, 4]] + 
     J[b[15, 13], a[13, 13], a[13, 15], a[15, 2], a[4, 4]] + 
     J[b[15, 13], a[13, 13], a[13, 15], a[15, 8], a[7, 8]]/2 - 
     J[b[15, 13], a[13, 15], a[15, 1], a[4, 4], a[4, 4]] - 
     (3*J[b[15, 13], a[13, 15], a[15, 1], a[7, 8], a[7, 8]])/4 + 
     J[b[15, 13], a[13, 15], a[15, 2], a[4, 4], a[4, 4]] + 
     (3*J[b[15, 13], a[13, 15], a[15, 2], a[7, 8], a[7, 8]])/4 + 
     J[b[15, 13], a[13, 15], a[15, 5], a[5, 2], a[4, 4]] + 
     J[b[15, 13], a[13, 15], a[15, 8], a[8, 8], a[7, 8]]/2 + 
     J[b[15, 13], a[13, 15], a[15, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 13], a[13, 15], a[15, 12], a[12, 8], a[7, 8]]/2 - 
     J[b[15, 13], a[13, 15], a[15, 15], a[15, 1], a[4, 4]] + 
     J[b[15, 13], a[13, 15], a[15, 15], a[15, 2], a[4, 4]] + 
     J[b[15, 13], a[13, 15], a[15, 15], a[15, 8], a[7, 8]]/2 - 
     Pi^2*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 12]] - 
     Pi^2*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] - 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]])/2 - 
     6*Cl2[Pi/3]*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 12]] + 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]])/3 + 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 10]])/6 + 
     2*Cl2[Pi/3]*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 12]] + 
     J[a[15, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[15, 14], b[14, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[15, 14], b[14, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 - 
     3*J[a[15, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[a[15, 15], b[15, 5], a[14, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[15, 15], b[15, 5], a[14, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[a[15, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[a[15, 15], b[15, 5], b[14, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[a[15, 15], b[15, 5], b[14, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 8], a[7, 8]])/2 + 
     J[a[15, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[a[15, 15], b[15, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[a[15, 15], b[15, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 - 
     3*J[b[15, 5], a[14, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 14], a[14, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 14], a[14, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 14], a[14, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 14], b[14, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 14], b[14, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 14], b[14, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], a[15, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 15], a[15, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 15], a[15, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 15], a[15, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2], a[4, 4], a[4, 4]] - 
     (9*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2], a[7, 8], a[7, 8]])/4 - 
     3*J[b[15, 5], a[14, 15], b[15, 5], a[5, 5], a[5, 2], a[4, 4]] + 
     9*J[b[15, 5], a[14, 15], b[15, 5], a[14, 5], a[5, 2], a[4, 4]] + 
     9*J[b[15, 5], a[14, 15], b[15, 5], a[14, 12], a[11, 12], a[4, 4]] + 
     (9*J[b[15, 5], a[14, 15], b[15, 5], a[14, 12], a[12, 8], a[7, 8]])/2 - 
     9*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], a[15, 1], a[4, 4]] + 
     9*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], a[15, 2], a[4, 4]] + 
     (9*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], a[15, 8], a[7, 8]])/2 + 
     3*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], 
       b[15, 5]] + (3*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], 
        a[13, 15], b[15, 10]])/2 + 18*Cl2[Pi/3]*J[b[15, 5], a[14, 15], 
       b[15, 5], b[14, 13], a[13, 15], b[15, 12]] - 
     3*J[b[15, 5], a[14, 15], b[15, 12], a[11, 12], a[4, 4], a[4, 4]] - 
     (9*J[b[15, 5], a[14, 15], b[15, 12], a[11, 12], a[7, 8], a[7, 8]])/4 - 
     (3*J[b[15, 5], a[14, 15], b[15, 12], a[12, 8], a[8, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 15], b[15, 12], a[12, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 15], b[15, 12], a[12, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 15], b[15, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], a[14, 15], b[15, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 15], b[15, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], a[15, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2], a[4, 4], a[4, 4]] - 
     (9*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2], a[7, 8], a[7, 8]])/4 - 
     3*J[b[15, 5], b[14, 13], a[13, 5], a[5, 5], a[5, 2], a[4, 4]] + 
     9*J[b[15, 5], b[14, 13], a[13, 5], a[14, 5], a[5, 2], a[4, 4]] + 
     9*J[b[15, 5], b[14, 13], a[13, 5], a[14, 12], a[11, 12], a[4, 4]] + 
     (9*J[b[15, 5], b[14, 13], a[13, 5], a[14, 12], a[12, 8], a[7, 8]])/2 - 
     9*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], a[15, 1], a[4, 4]] + 
     9*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], a[15, 2], a[4, 4]] + 
     (9*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], a[15, 8], a[7, 8]])/2 + 
     3*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], 
       b[15, 5]] + (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], 
        a[13, 15], b[15, 10]])/2 + 18*Cl2[Pi/3]*J[b[15, 5], b[14, 13], 
       a[13, 5], b[14, 13], a[13, 15], b[15, 12]] - 
     3*J[b[15, 5], b[14, 13], a[13, 12], a[11, 12], a[4, 4], a[4, 4]] - 
     (9*J[b[15, 5], b[14, 13], a[13, 12], a[11, 12], a[7, 8], a[7, 8]])/4 - 
     (3*J[b[15, 5], b[14, 13], a[13, 12], a[12, 8], a[8, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], b[14, 13], a[13, 12], a[12, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], b[14, 13], a[13, 12], a[12, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], b[14, 13], a[13, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], b[14, 13], a[13, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], b[14, 13], a[13, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], a[15, 8], a[7, 8]])/2 + 
     3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 1], a[4, 4], a[4, 4]] + 
     (9*J[b[15, 5], b[14, 13], a[13, 15], a[15, 1], a[7, 8], a[7, 8]])/4 - 
     3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2], a[4, 4], a[4, 4]] - 
     (9*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2], a[7, 8], a[7, 8]])/4 - 
     3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 5], a[5, 2], a[4, 4]] - 
     (3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 8], a[8, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], a[15, 8], a[7, 8]])/2 + 
     3*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], 
       b[15, 5]] + (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
        a[14, 15], b[15, 10]])/2 + 18*Cl2[Pi/3]*J[b[15, 5], b[14, 13], 
       a[13, 15], b[15, 5], a[14, 15], b[15, 12]] + 
     3*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], 
       a[13, 5]] + (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
        b[14, 13], a[13, 10]])/2 + 18*Cl2[Pi/3]*J[b[15, 5], b[14, 13], 
       a[13, 15], b[15, 5], b[14, 13], a[13, 12]] - 
     Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], 
        b[15, 10]])/2 - 6*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 15], 
       b[15, 13], a[13, 15], b[15, 12]] - 
     3*J[b[15, 13], a[13, 5], a[14, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 13], a[13, 5], a[14, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 13], a[13, 5], a[14, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 13], a[13, 5], b[14, 13], a[13, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 13], a[13, 5], b[14, 13], a[13, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 8], a[7, 8]])/2 + 
     J[b[15, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[b[15, 13], a[13, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 13], a[13, 13], a[13, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[15, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     J[b[15, 13], a[13, 15], a[15, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 13], a[13, 15], a[15, 15], b[15, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[15, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4], a[4, 4]] + 
     (3*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2], a[7, 8], a[7, 8]])/4 + 
     J[b[15, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 13], a[13, 15], b[15, 5], a[14, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 13], a[13, 15], b[15, 5], a[14, 12], a[12, 8], a[7, 8]])/2 + 
     3*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2], a[4, 4]] - 
     (3*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 8], a[7, 8]])/2 - 
     Pi^2*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
     (Pi^2*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
        b[15, 10]])/2 - 6*Cl2[Pi/3]*J[b[15, 13], a[13, 15], b[15, 5], 
       b[14, 13], a[13, 15], b[15, 12]] + J[b[15, 13], a[13, 15], b[15, 12], 
      a[11, 12], a[4, 4], a[4, 4]] + 
     (3*J[b[15, 13], a[13, 15], b[15, 12], a[11, 12], a[7, 8], a[7, 8]])/4 + 
     J[b[15, 13], a[13, 15], b[15, 12], a[12, 8], a[8, 8], a[7, 8]]/2 + 
     J[b[15, 13], a[13, 15], b[15, 12], a[12, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 13], a[13, 15], b[15, 12], a[12, 12], a[12, 8], a[7, 8]]/2 + 
     J[b[15, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2], a[4, 4]] + 
     J[b[15, 13], a[13, 15], b[15, 13], a[13, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 13], a[13, 15], b[15, 13], a[13, 12], a[12, 8], a[7, 8]]/2 - 
     J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 1], a[4, 4]] + 
     J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2], a[4, 4]] + 
     J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 8], a[7, 8]]/2 - 
     3*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2], 
       a[4, 4]] - 3*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 12], 
       a[11, 12], a[4, 4]] - (3*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2], 
       a[4, 4]] - 3*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 12], 
       a[11, 12], a[4, 4]] - (3*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 + 
     9*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2], 
       a[4, 4]] + 9*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 12], 
       a[11, 12], a[4, 4]] + (9*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 + 
     9*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2], 
       a[4, 4]] + 9*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 12], 
       a[11, 12], a[4, 4]] + (9*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], 
        a[13, 12], a[12, 8], a[7, 8]])/2 - 
     9*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 1], 
       a[4, 4]] + 9*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], 
       a[15, 2], a[4, 4]] + (9*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], 
        a[13, 15], a[15, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2], 
       a[4, 4]] - 3*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 12], 
       a[11, 12], a[4, 4]] - (3*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 + 
     9*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 5], a[5, 2], 
       a[4, 4]] + 9*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 12], 
       a[11, 12], a[4, 4]] + (9*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 + 
     9*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2], 
       a[4, 4]] + 9*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 12], 
       a[11, 12], a[4, 4]] + (9*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], 
        a[13, 12], a[12, 8], a[7, 8]])/2 - 
     9*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 1], 
       a[4, 4]] + 9*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], 
       a[15, 2], a[4, 4]] + (9*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], 
        a[13, 15], a[15, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2], 
       a[4, 4]] - 3*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 12], 
       a[11, 12], a[4, 4]] - (3*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2], 
       a[4, 4]] - 3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 12], 
       a[11, 12], a[4, 4]] - (3*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4], 
       a[4, 4]] - (9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2], 
        a[7, 8], a[7, 8]])/4 - 3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
       a[5, 5], a[5, 2], a[4, 4]] + 9*J[b[15, 5], b[14, 13], a[13, 15], 
       b[15, 5], a[14, 5], a[5, 2], a[4, 4]] + 
     9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 12], a[11, 12], 
       a[4, 4]] + (9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 12], 
        a[12, 8], a[7, 8]])/2 - 9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
       a[14, 15], a[15, 1], a[4, 4]] + 9*J[b[15, 5], b[14, 13], a[13, 15], 
       b[15, 5], a[14, 15], a[15, 2], a[4, 4]] + 
     (9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 8], 
        a[7, 8]])/2 + 3*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
       b[14, 13], a[13, 15], b[15, 5]] + GPL[123]*((-2*Pi^2*J[b[15, 5]])/3 - 
       (4*Pi^2*J[b[15, 10]])/3 + (I/3)*Pi^2*J[b[15, 13]] + 
       4*J[a[15, 5], a[5, 2]] - 8*J[a[15, 5], a[5, 5]] - 
       8*J[a[15, 13], a[13, 5]] - 4*J[a[15, 13], a[13, 10]] - 
       8*J[a[15, 14], a[14, 5]] - 4*J[a[15, 14], a[14, 10]] + 
       4*J[a[15, 15], a[15, 2]] - 8*J[a[15, 15], a[15, 5]] - 
       4*J[a[15, 15], a[15, 10]] - I*Pi^2*J[b[15, 5], b[14, 13]] - 
       8*J[a[15, 13], a[13, 15], b[15, 5]] - 
       4*J[a[15, 13], a[13, 15], b[15, 10]] - 
       8*J[a[15, 14], a[14, 15], b[15, 5]] - 
       4*J[a[15, 14], a[14, 15], b[15, 10]] - 
       8*J[a[15, 14], b[14, 13], a[13, 5]] - 
       4*J[a[15, 14], b[14, 13], a[13, 10]] - 
       8*J[a[15, 15], a[15, 15], b[15, 5]] - 
       4*J[a[15, 15], a[15, 15], b[15, 10]] + 
       4*J[a[15, 15], b[15, 5], a[5, 2]] - 8*J[a[15, 15], b[15, 5], 
         a[5, 5]] + 24*J[a[15, 15], b[15, 5], a[14, 5]] + 
       12*J[a[15, 15], b[15, 5], a[14, 10]] - 
       8*J[a[15, 15], b[15, 13], a[13, 5]] - 
       4*J[a[15, 15], b[15, 13], a[13, 10]] + 
       4*J[b[15, 5], a[5, 5], a[5, 2]] - 8*J[b[15, 5], a[5, 5], a[5, 5]] - 
       12*J[b[15, 5], a[14, 5], a[5, 2]] + 24*J[b[15, 5], a[14, 5], 
         a[5, 5]] + 24*J[b[15, 5], a[14, 13], a[13, 5]] + 
       12*J[b[15, 5], a[14, 13], a[13, 10]] + 
       24*J[b[15, 5], a[14, 14], a[14, 5]] + 
       12*J[b[15, 5], a[14, 14], a[14, 10]] - 
       12*J[b[15, 5], a[14, 15], a[15, 2]] + 
       24*J[b[15, 5], a[14, 15], a[15, 5]] + 
       12*J[b[15, 5], a[14, 15], a[15, 10]] + 
       4*J[b[15, 13], a[13, 5], a[5, 2]] - 8*J[b[15, 13], a[13, 5], 
         a[5, 5]] + 24*J[b[15, 13], a[13, 5], a[14, 5]] + 
       12*J[b[15, 13], a[13, 5], a[14, 10]] - 
       8*J[b[15, 13], a[13, 13], a[13, 5]] - 
       4*J[b[15, 13], a[13, 13], a[13, 10]] + 
       4*J[b[15, 13], a[13, 15], a[15, 2]] - 
       8*J[b[15, 13], a[13, 15], a[15, 5]] - 
       4*J[b[15, 13], a[13, 15], a[15, 10]] - 
       8*J[a[15, 14], b[14, 13], a[13, 15], b[15, 5]] - 
       4*J[a[15, 14], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[a[15, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[a[15, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[a[15, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[a[15, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[a[15, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[a[15, 15], b[15, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5], a[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5], a[14, 14], a[14, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 14], a[14, 15], b[15, 10]] + 
       24*J[b[15, 5], a[14, 14], b[14, 13], a[13, 5]] + 
       12*J[b[15, 5], a[14, 14], b[14, 13], a[13, 10]] + 
       24*J[b[15, 5], a[14, 15], a[15, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 15], a[15, 15], b[15, 10]] - 
       12*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       24*J[b[15, 5], a[14, 15], b[15, 5], a[5, 5]] - 
       72*J[b[15, 5], a[14, 15], b[15, 5], a[14, 5]] - 
       36*J[b[15, 5], a[14, 15], b[15, 5], a[14, 10]] + 
       24*J[b[15, 5], a[14, 15], b[15, 13], a[13, 5]] + 
       12*J[b[15, 5], a[14, 15], b[15, 13], a[13, 10]] - 
       12*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       24*J[b[15, 5], b[14, 13], a[13, 5], a[5, 5]] - 
       72*J[b[15, 5], b[14, 13], a[13, 5], a[14, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 5], a[14, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 13], a[13, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 13], a[13, 10]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], a[15, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 10]] + 
       24*J[b[15, 13], a[13, 5], a[14, 15], b[15, 5]] + 
       12*J[b[15, 13], a[13, 5], a[14, 15], b[15, 10]] + 
       24*J[b[15, 13], a[13, 5], b[14, 13], a[13, 5]] + 
       12*J[b[15, 13], a[13, 5], b[14, 13], a[13, 10]] - 
       8*J[b[15, 13], a[13, 13], a[13, 15], b[15, 5]] - 
       4*J[b[15, 13], a[13, 13], a[13, 15], b[15, 10]] - 
       8*J[b[15, 13], a[13, 15], a[15, 15], b[15, 5]] - 
       4*J[b[15, 13], a[13, 15], a[15, 15], b[15, 10]] + 
       4*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       8*J[b[15, 13], a[13, 15], b[15, 5], a[5, 5]] + 
       24*J[b[15, 13], a[13, 15], b[15, 5], a[14, 5]] + 
       12*J[b[15, 13], a[13, 15], b[15, 5], a[14, 10]] - 
       8*J[b[15, 13], a[13, 15], b[15, 13], a[13, 5]] - 
       4*J[b[15, 13], a[13, 15], b[15, 13], a[13, 10]] + 
       24*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 5]] - 
       36*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 10]] - 
       72*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 5]] - 
       36*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 10]] + 
       24*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 10]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 5]] - 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 10]] + 
       24*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       36*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], 
         b[15, 10]] + 24*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], 
         a[13, 15], b[15, 5]] + 12*J[b[15, 13], a[13, 15], b[15, 5], 
         b[14, 13], a[13, 15], b[15, 10]] - 72*J[b[15, 5], b[14, 13], 
         a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         b[15, 10]]) + GPL[124]*((-2*Pi^2*J[b[15, 5]])/3 - 
       (4*Pi^2*J[b[15, 10]])/3 - (I/3)*Pi^2*J[b[15, 13]] + 
       4*J[a[15, 5], a[5, 2]] - 8*J[a[15, 5], a[5, 5]] - 
       8*J[a[15, 13], a[13, 5]] - 4*J[a[15, 13], a[13, 10]] - 
       8*J[a[15, 14], a[14, 5]] - 4*J[a[15, 14], a[14, 10]] + 
       4*J[a[15, 15], a[15, 2]] - 8*J[a[15, 15], a[15, 5]] - 
       4*J[a[15, 15], a[15, 10]] + I*Pi^2*J[b[15, 5], b[14, 13]] - 
       8*J[a[15, 13], a[13, 15], b[15, 5]] - 
       4*J[a[15, 13], a[13, 15], b[15, 10]] - 
       8*J[a[15, 14], a[14, 15], b[15, 5]] - 
       4*J[a[15, 14], a[14, 15], b[15, 10]] - 
       8*J[a[15, 14], b[14, 13], a[13, 5]] - 
       4*J[a[15, 14], b[14, 13], a[13, 10]] - 
       8*J[a[15, 15], a[15, 15], b[15, 5]] - 
       4*J[a[15, 15], a[15, 15], b[15, 10]] + 
       4*J[a[15, 15], b[15, 5], a[5, 2]] - 8*J[a[15, 15], b[15, 5], 
         a[5, 5]] + 24*J[a[15, 15], b[15, 5], a[14, 5]] + 
       12*J[a[15, 15], b[15, 5], a[14, 10]] - 
       8*J[a[15, 15], b[15, 13], a[13, 5]] - 
       4*J[a[15, 15], b[15, 13], a[13, 10]] + 
       4*J[b[15, 5], a[5, 5], a[5, 2]] - 8*J[b[15, 5], a[5, 5], a[5, 5]] - 
       12*J[b[15, 5], a[14, 5], a[5, 2]] + 24*J[b[15, 5], a[14, 5], 
         a[5, 5]] + 24*J[b[15, 5], a[14, 13], a[13, 5]] + 
       12*J[b[15, 5], a[14, 13], a[13, 10]] + 
       24*J[b[15, 5], a[14, 14], a[14, 5]] + 
       12*J[b[15, 5], a[14, 14], a[14, 10]] - 
       12*J[b[15, 5], a[14, 15], a[15, 2]] + 
       24*J[b[15, 5], a[14, 15], a[15, 5]] + 
       12*J[b[15, 5], a[14, 15], a[15, 10]] + 
       4*J[b[15, 13], a[13, 5], a[5, 2]] - 8*J[b[15, 13], a[13, 5], 
         a[5, 5]] + 24*J[b[15, 13], a[13, 5], a[14, 5]] + 
       12*J[b[15, 13], a[13, 5], a[14, 10]] - 
       8*J[b[15, 13], a[13, 13], a[13, 5]] - 
       4*J[b[15, 13], a[13, 13], a[13, 10]] + 
       4*J[b[15, 13], a[13, 15], a[15, 2]] - 
       8*J[b[15, 13], a[13, 15], a[15, 5]] - 
       4*J[b[15, 13], a[13, 15], a[15, 10]] - 
       8*J[a[15, 14], b[14, 13], a[13, 15], b[15, 5]] - 
       4*J[a[15, 14], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[a[15, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[a[15, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[a[15, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[a[15, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[a[15, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[a[15, 15], b[15, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5], a[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5], a[14, 14], a[14, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 14], a[14, 15], b[15, 10]] + 
       24*J[b[15, 5], a[14, 14], b[14, 13], a[13, 5]] + 
       12*J[b[15, 5], a[14, 14], b[14, 13], a[13, 10]] + 
       24*J[b[15, 5], a[14, 15], a[15, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 15], a[15, 15], b[15, 10]] - 
       12*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       24*J[b[15, 5], a[14, 15], b[15, 5], a[5, 5]] - 
       72*J[b[15, 5], a[14, 15], b[15, 5], a[14, 5]] - 
       36*J[b[15, 5], a[14, 15], b[15, 5], a[14, 10]] + 
       24*J[b[15, 5], a[14, 15], b[15, 13], a[13, 5]] + 
       12*J[b[15, 5], a[14, 15], b[15, 13], a[13, 10]] - 
       12*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       24*J[b[15, 5], b[14, 13], a[13, 5], a[5, 5]] - 
       72*J[b[15, 5], b[14, 13], a[13, 5], a[14, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 5], a[14, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 13], a[13, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 13], a[13, 10]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], a[15, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 10]] + 
       24*J[b[15, 13], a[13, 5], a[14, 15], b[15, 5]] + 
       12*J[b[15, 13], a[13, 5], a[14, 15], b[15, 10]] + 
       24*J[b[15, 13], a[13, 5], b[14, 13], a[13, 5]] + 
       12*J[b[15, 13], a[13, 5], b[14, 13], a[13, 10]] - 
       8*J[b[15, 13], a[13, 13], a[13, 15], b[15, 5]] - 
       4*J[b[15, 13], a[13, 13], a[13, 15], b[15, 10]] - 
       8*J[b[15, 13], a[13, 15], a[15, 15], b[15, 5]] - 
       4*J[b[15, 13], a[13, 15], a[15, 15], b[15, 10]] + 
       4*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       8*J[b[15, 13], a[13, 15], b[15, 5], a[5, 5]] + 
       24*J[b[15, 13], a[13, 15], b[15, 5], a[14, 5]] + 
       12*J[b[15, 13], a[13, 15], b[15, 5], a[14, 10]] - 
       8*J[b[15, 13], a[13, 15], b[15, 13], a[13, 5]] - 
       4*J[b[15, 13], a[13, 15], b[15, 13], a[13, 10]] + 
       24*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 5]] - 
       36*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 10]] - 
       72*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 5]] - 
       36*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 10]] + 
       24*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 10]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 5]] - 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 10]] + 
       24*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       12*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       24*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       12*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       8*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       4*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       36*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]] - 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]] + 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], 
         b[15, 10]] + 24*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], 
         a[13, 15], b[15, 5]] + 12*J[b[15, 13], a[13, 15], b[15, 5], 
         b[14, 13], a[13, 15], b[15, 10]] - 72*J[b[15, 5], b[14, 13], 
         a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         b[15, 10]]) + (3*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
        b[14, 13], a[13, 15], b[15, 10]])/2 + 
     GPL[122]*(2*Pi^2*J[b[15, 5]] + (4*Pi^2*J[b[15, 10]])/3 - 
       4*J[a[15, 5], a[5, 2]] + 8*J[a[15, 5], a[5, 5]] + 
       8*J[a[15, 13], a[13, 5]] + 4*J[a[15, 13], a[13, 10]] + 
       8*J[a[15, 14], a[14, 5]] + 4*J[a[15, 14], a[14, 10]] - 
       4*J[a[15, 15], a[15, 2]] + 8*J[a[15, 15], a[15, 5]] + 
       4*J[a[15, 15], a[15, 10]] + 8*J[a[15, 13], a[13, 15], b[15, 5]] + 
       4*J[a[15, 13], a[13, 15], b[15, 10]] + 
       8*J[a[15, 14], a[14, 15], b[15, 5]] + 
       4*J[a[15, 14], a[14, 15], b[15, 10]] + 
       8*J[a[15, 14], b[14, 13], a[13, 5]] + 
       4*J[a[15, 14], b[14, 13], a[13, 10]] + 
       8*J[a[15, 15], a[15, 15], b[15, 5]] + 
       4*J[a[15, 15], a[15, 15], b[15, 10]] - 
       4*J[a[15, 15], b[15, 5], a[5, 2]] + 8*J[a[15, 15], b[15, 5], 
         a[5, 5]] - 24*J[a[15, 15], b[15, 5], a[14, 5]] - 
       12*J[a[15, 15], b[15, 5], a[14, 10]] + 
       8*J[a[15, 15], b[15, 13], a[13, 5]] + 
       4*J[a[15, 15], b[15, 13], a[13, 10]] - 
       4*J[b[15, 5], a[5, 5], a[5, 2]] + 8*J[b[15, 5], a[5, 5], a[5, 5]] + 
       12*J[b[15, 5], a[14, 5], a[5, 2]] - 24*J[b[15, 5], a[14, 5], 
         a[5, 5]] - 24*J[b[15, 5], a[14, 13], a[13, 5]] - 
       12*J[b[15, 5], a[14, 13], a[13, 10]] - 
       24*J[b[15, 5], a[14, 14], a[14, 5]] - 
       12*J[b[15, 5], a[14, 14], a[14, 10]] + 
       12*J[b[15, 5], a[14, 15], a[15, 2]] - 
       24*J[b[15, 5], a[14, 15], a[15, 5]] - 
       12*J[b[15, 5], a[14, 15], a[15, 10]] - 
       4*J[b[15, 13], a[13, 5], a[5, 2]] + 8*J[b[15, 13], a[13, 5], 
         a[5, 5]] - 24*J[b[15, 13], a[13, 5], a[14, 5]] - 
       12*J[b[15, 13], a[13, 5], a[14, 10]] + 
       8*J[b[15, 13], a[13, 13], a[13, 5]] + 
       4*J[b[15, 13], a[13, 13], a[13, 10]] - 
       4*J[b[15, 13], a[13, 15], a[15, 2]] + 
       8*J[b[15, 13], a[13, 15], a[15, 5]] + 
       4*J[b[15, 13], a[13, 15], a[15, 10]] + 
       8*J[a[15, 14], b[14, 13], a[13, 15], b[15, 5]] + 
       4*J[a[15, 14], b[14, 13], a[13, 15], b[15, 10]] - 
       24*J[a[15, 15], b[15, 5], a[14, 15], b[15, 5]] - 
       12*J[a[15, 15], b[15, 5], a[14, 15], b[15, 10]] - 
       24*J[a[15, 15], b[15, 5], b[14, 13], a[13, 5]] - 
       12*J[a[15, 15], b[15, 5], b[14, 13], a[13, 10]] + 
       8*J[a[15, 15], b[15, 13], a[13, 15], b[15, 5]] + 
       4*J[a[15, 15], b[15, 13], a[13, 15], b[15, 10]] - 
       24*J[b[15, 5], a[14, 13], a[13, 15], b[15, 5]] - 
       12*J[b[15, 5], a[14, 13], a[13, 15], b[15, 10]] - 
       24*J[b[15, 5], a[14, 14], a[14, 15], b[15, 5]] - 
       12*J[b[15, 5], a[14, 14], a[14, 15], b[15, 10]] - 
       24*J[b[15, 5], a[14, 14], b[14, 13], a[13, 5]] - 
       12*J[b[15, 5], a[14, 14], b[14, 13], a[13, 10]] - 
       24*J[b[15, 5], a[14, 15], a[15, 15], b[15, 5]] - 
       12*J[b[15, 5], a[14, 15], a[15, 15], b[15, 10]] + 
       12*J[b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       24*J[b[15, 5], a[14, 15], b[15, 5], a[5, 5]] + 
       72*J[b[15, 5], a[14, 15], b[15, 5], a[14, 5]] + 
       36*J[b[15, 5], a[14, 15], b[15, 5], a[14, 10]] - 
       24*J[b[15, 5], a[14, 15], b[15, 13], a[13, 5]] - 
       12*J[b[15, 5], a[14, 15], b[15, 13], a[13, 10]] + 
       12*J[b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       24*J[b[15, 5], b[14, 13], a[13, 5], a[5, 5]] + 
       72*J[b[15, 5], b[14, 13], a[13, 5], a[14, 5]] + 
       36*J[b[15, 5], b[14, 13], a[13, 5], a[14, 10]] - 
       24*J[b[15, 5], b[14, 13], a[13, 13], a[13, 5]] - 
       12*J[b[15, 5], b[14, 13], a[13, 13], a[13, 10]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], a[15, 5]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 10]] - 
       24*J[b[15, 13], a[13, 5], a[14, 15], b[15, 5]] - 
       12*J[b[15, 13], a[13, 5], a[14, 15], b[15, 10]] - 
       24*J[b[15, 13], a[13, 5], b[14, 13], a[13, 5]] - 
       12*J[b[15, 13], a[13, 5], b[14, 13], a[13, 10]] + 
       8*J[b[15, 13], a[13, 13], a[13, 15], b[15, 5]] + 
       4*J[b[15, 13], a[13, 13], a[13, 15], b[15, 10]] + 
       8*J[b[15, 13], a[13, 15], a[15, 15], b[15, 5]] + 
       4*J[b[15, 13], a[13, 15], a[15, 15], b[15, 10]] - 
       4*J[b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       8*J[b[15, 13], a[13, 15], b[15, 5], a[5, 5]] - 
       24*J[b[15, 13], a[13, 15], b[15, 5], a[14, 5]] - 
       12*J[b[15, 13], a[13, 15], b[15, 5], a[14, 10]] + 
       8*J[b[15, 13], a[13, 15], b[15, 13], a[13, 5]] + 
       4*J[b[15, 13], a[13, 15], b[15, 13], a[13, 10]] - 
       24*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       12*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       24*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 5]] - 
       12*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 10]] + 
       72*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       36*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       72*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       36*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       24*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       12*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 10]] + 
       72*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 5]] + 
       36*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 10]] + 
       72*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 5]] + 
       36*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 10]] - 
       24*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 5]] - 
       12*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 10]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 5]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 10]] + 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 5]] + 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 5]] + 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 10]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 5]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 10]] - 
       24*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       12*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       24*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] - 
       12*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]] - 
       24*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] - 
       12*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]] + 
       8*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]] + 
       4*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 10]] + 
       72*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       36*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       72*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       36*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5]] + 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 10]] + 
       72*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5]] + 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 10]] - 
       24*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5]] - 
       12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], 
         b[15, 10]] - 24*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], 
         a[13, 15], b[15, 5]] - 12*J[b[15, 13], a[13, 15], b[15, 5], 
         b[14, 13], a[13, 15], b[15, 10]] + 72*J[b[15, 5], b[14, 13], 
         a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       36*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         b[15, 10]]) + 18*Cl2[Pi/3]*J[b[15, 5], b[14, 13], a[13, 15], 
       b[15, 5], b[14, 13], a[13, 15], b[15, 12]] - 
     3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4], 
       a[4, 4]] - (9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 12], a[11, 12], 
        a[7, 8], a[7, 8]])/4 - (3*J[b[15, 5], b[14, 13], a[13, 15], 
        b[15, 12], a[12, 8], a[8, 8], a[7, 8]])/2 - 
     3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 12], a[12, 12], a[11, 12], 
       a[4, 4]] - (3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 12], a[12, 12], 
        a[12, 8], a[7, 8]])/2 - 3*J[b[15, 5], b[14, 13], a[13, 15], 
       b[15, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 12], a[11, 12], 
       a[4, 4]] - (3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 12], 
        a[12, 8], a[7, 8]])/2 + 3*J[b[15, 5], b[14, 13], a[13, 15], 
       b[15, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2], 
       a[4, 4]] - (3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], 
        a[15, 8], a[7, 8]])/2 - 3*J[b[15, 13], a[13, 5], b[14, 13], 
       a[13, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 12], a[11, 12], 
       a[4, 4]] - (3*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 12], 
        a[12, 8], a[7, 8]])/2 - 3*J[b[15, 13], a[13, 15], b[15, 5], 
       a[14, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 12], a[11, 12], 
       a[4, 4]] - (3*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 12], 
        a[12, 8], a[7, 8]])/2 - 3*J[b[15, 13], a[13, 15], b[15, 5], 
       b[14, 13], a[13, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 12], a[11, 12], 
       a[4, 4]] - (3*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 12], 
        a[12, 8], a[7, 8]])/2 + 3*J[b[15, 13], a[13, 15], b[15, 5], 
       b[14, 13], a[13, 15], a[15, 1], a[4, 4]] - 
     3*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2], 
       a[4, 4]] - (3*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
        a[15, 8], a[7, 8]])/2 + J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], 
      b[15, 5], a[5, 2], a[4, 4]] + J[b[15, 13], a[13, 15], b[15, 13], 
      a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 12], a[12, 8], 
       a[7, 8]]/2 + 9*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], 
       b[15, 5], a[5, 2], a[4, 4]] + 9*J[b[15, 5], a[14, 15], b[15, 5], 
       b[14, 13], a[13, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     (9*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 12], 
        a[12, 8], a[7, 8]])/2 + 9*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], 
       a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     9*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 12], 
       a[11, 12], a[4, 4]] + (9*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], 
        a[13, 15], b[15, 12], a[12, 8], a[7, 8]])/2 + 
     9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5], 
       a[5, 2], a[4, 4]] + 9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
       a[14, 15], b[15, 12], a[11, 12], a[4, 4]] + 
     (9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 12], 
        a[12, 8], a[7, 8]])/2 + 9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
       b[14, 13], a[13, 5], a[5, 2], a[4, 4]] + 
     9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 12], 
       a[11, 12], a[4, 4]] + (9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
        b[14, 13], a[13, 12], a[12, 8], a[7, 8]])/2 - 
     9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
       a[15, 1], a[4, 4]] + 9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
       b[14, 13], a[13, 15], a[15, 2], a[4, 4]] + 
     (9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
        a[15, 8], a[7, 8]])/2 - 3*J[b[15, 5], b[14, 13], a[13, 15], 
       b[15, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] - 
     3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 12], 
       a[11, 12], a[4, 4]] - (3*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], 
        a[13, 15], b[15, 12], a[12, 8], a[7, 8]])/2 - 
     3*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
       a[5, 2], a[4, 4]] - 3*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], 
       a[13, 15], b[15, 12], a[11, 12], a[4, 4]] - 
     (3*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 12], 
        a[12, 8], a[7, 8]])/2 + 9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
       b[14, 13], a[13, 15], b[15, 5], a[5, 2], a[4, 4]] + 
     9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
       b[15, 12], a[11, 12], a[4, 4]] + 
     (9*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
        b[15, 12], a[12, 8], a[7, 8]])/2 - I*Pi^3*J[b[15, 5]]*Log[2] + 
     (7*Pi^2*J[b[15, 5]]*Log[2]^2)/8 - (3*J[b[15, 5]]*Log[2]^4)/4 + 
     8*Pi*Cl[2, Pi/3]*J[b[15, 5]]*Log[3] + (22*Pi^3*J[b[15, 12]]*Log[3])/81 - 
     ((16*I)/9)*Pi*Cl[2, Pi/3]*J[b[15, 12]]*Log[3] - 
     (Pi*J[a[15, 12]]*Log[3]^2)/5 + (Pi^2*J[b[15, 5]]*Log[3]^2)/2 - 
     (I/9)*Pi^2*J[b[15, 12]]*Log[3]^2 - (Pi*J[a[15, 15], b[15, 12]]*Log[3]^2)/
      5 + (3*Pi*J[b[15, 5], a[14, 12]]*Log[3]^2)/5 - 
     (Pi*J[b[15, 12], a[12, 12]]*Log[3]^2)/5 - 
     (Pi*J[b[15, 13], a[13, 12]]*Log[3]^2)/5 + 
     (3*Pi*J[b[15, 5], a[14, 15], b[15, 12]]*Log[3]^2)/5 + 
     (3*Pi*J[b[15, 5], b[14, 13], a[13, 12]]*Log[3]^2)/5 - 
     (Pi*J[b[15, 13], a[13, 15], b[15, 12]]*Log[3]^2)/5 + 
     (3*Pi*J[b[15, 5], b[14, 13], a[13, 15], b[15, 12]]*Log[3]^2)/5 + 
     (I/2)*Pi^3*J[b[15, 5]]*Log[4] + (Pi^2*J[b[15, 5]]*Log[2]*Log[4])/4 + 
     (Pi^2*J[b[15, 5]]*Log[4]^2)/32 - 2*J[a[15, 1]]*Zeta[3] - 
     4*J[a[15, 2]]*Zeta[3] + 2*J[a[15, 5]]*Zeta[3] - 
     (2*J[a[15, 9]]*Zeta[3])/3 - 4*J[a[15, 10]]*Zeta[3] - 
     (2*J[a[15, 14]]*Zeta[3])/3 + (8*Pi*J[b[15, 12]]*Zeta[3])/3 + 
     4*J[a[15, 15], b[15, 5]]*Zeta[3] - 4*J[a[15, 15], b[15, 10]]*Zeta[3] - 
     4*J[b[15, 5], a[5, 2]]*Zeta[3] + 2*J[b[15, 5], a[5, 5]]*Zeta[3] - 
     6*J[b[15, 5], a[14, 5]]*Zeta[3] + 2*J[b[15, 5], a[14, 9]]*Zeta[3] + 
     12*J[b[15, 5], a[14, 10]]*Zeta[3] + 2*J[b[15, 5], a[14, 14]]*Zeta[3] + 
     2*J[b[15, 12], a[11, 12]]*Zeta[3] + 4*J[b[15, 13], a[13, 5]]*Zeta[3] - 
     4*J[b[15, 13], a[13, 10]]*Zeta[3] - 12*J[b[15, 5], a[14, 15], b[15, 5]]*
      Zeta[3] + 12*J[b[15, 5], a[14, 15], b[15, 10]]*Zeta[3] - 
     12*J[b[15, 5], b[14, 13], a[13, 5]]*Zeta[3] + 
     12*J[b[15, 5], b[14, 13], a[13, 10]]*Zeta[3] + 
     4*J[b[15, 13], a[13, 15], b[15, 5]]*Zeta[3] - 
     4*J[b[15, 13], a[13, 15], b[15, 10]]*Zeta[3] - 
     12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]]*Zeta[3] + 
     12*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]]*Zeta[3] + 
     (117*J[b[15, 5]]*Log[2]*Zeta[3])/4 - 10*J[b[15, 5]]*Log[3]*Zeta[3] + 
     (8*I)*J[b[15, 12]]*Log[3]*Zeta[3] - (261*J[b[15, 5]]*Log[4]*Zeta[3])/8 + 
     GPL[15]*(((64*I)/27)*Pi^3*J[b[15, 5]] + (14*I)*Pi*GPL[24]*J[b[15, 5]] - 
       96*GPL[383]*J[b[15, 5]] - 96*GPL[384]*J[b[15, 5]] - 
       144*GPL[385]*J[b[15, 5]] - 144*GPL[386]*J[b[15, 5]] - 
       (2*Pi^2*J[b[15, 5]]*Log[3])/3 - (136*J[b[15, 5]]*Zeta[3])/3) + 
     GPL[17]*(((64*I)/27)*Pi^3*J[b[15, 5]] + (14*I)*Pi*GPL[24]*J[b[15, 5]] - 
       96*GPL[383]*J[b[15, 5]] - 96*GPL[384]*J[b[15, 5]] - 
       144*GPL[385]*J[b[15, 5]] - 144*GPL[386]*J[b[15, 5]] - 
       (2*Pi^2*J[b[15, 5]]*Log[3])/3 - (136*J[b[15, 5]]*Zeta[3])/3) + 
     GPL[5]*(((7*I)/6)*Pi^3*J[b[15, 5]] + (7*I)*Pi*GPL[24]*J[b[15, 5]] - 
       72*GPL[255]*J[b[15, 5]] - 72*GPL[269]*J[b[15, 5]] - 
       48*GPL[315]*J[b[15, 5]] - 48*GPL[317]*J[b[15, 5]] - 
       (Pi^2*J[b[15, 5]]*Log[3])/3 - (68*J[b[15, 5]]*Zeta[3])/3) + 
     GPL[7]*(((7*I)/6)*Pi^3*J[b[15, 5]] + (7*I)*Pi*GPL[24]*J[b[15, 5]] - 
       72*GPL[255]*J[b[15, 5]] - 72*GPL[269]*J[b[15, 5]] - 
       48*GPL[315]*J[b[15, 5]] - 48*GPL[317]*J[b[15, 5]] - 
       (Pi^2*J[b[15, 5]]*Log[3])/3 - (68*J[b[15, 5]]*Zeta[3])/3) + 
     GPL[4]*(((-7*I)/6)*Pi^3*J[b[15, 5]] - (7*I)*Pi*GPL[24]*J[b[15, 5]] + 
       72*GPL[255]*J[b[15, 5]] + 72*GPL[269]*J[b[15, 5]] + 
       48*GPL[315]*J[b[15, 5]] + 48*GPL[317]*J[b[15, 5]] + 
       (Pi^2*J[b[15, 5]]*Log[3])/3 + (68*J[b[15, 5]]*Zeta[3])/3) + 
     GPL[6]*(((-7*I)/6)*Pi^3*J[b[15, 5]] - (7*I)*Pi*GPL[24]*J[b[15, 5]] + 
       72*GPL[255]*J[b[15, 5]] + 72*GPL[269]*J[b[15, 5]] + 
       48*GPL[315]*J[b[15, 5]] + 48*GPL[317]*J[b[15, 5]] + 
       (Pi^2*J[b[15, 5]]*Log[3])/3 + (68*J[b[15, 5]]*Zeta[3])/3) + 
     GPL[14]*(((-64*I)/27)*Pi^3*J[b[15, 5]] - (14*I)*Pi*GPL[24]*J[b[15, 5]] + 
       96*GPL[383]*J[b[15, 5]] + 96*GPL[384]*J[b[15, 5]] + 
       144*GPL[385]*J[b[15, 5]] + 144*GPL[386]*J[b[15, 5]] + 
       (2*Pi^2*J[b[15, 5]]*Log[3])/3 + (136*J[b[15, 5]]*Zeta[3])/3) + 
     GPL[16]*(((-64*I)/27)*Pi^3*J[b[15, 5]] - (14*I)*Pi*GPL[24]*J[b[15, 5]] + 
       96*GPL[383]*J[b[15, 5]] + 96*GPL[384]*J[b[15, 5]] + 
       144*GPL[385]*J[b[15, 5]] + 144*GPL[386]*J[b[15, 5]] + 
       (2*Pi^2*J[b[15, 5]]*Log[3])/3 + (136*J[b[15, 5]]*Zeta[3])/3) + 
     GPL[10]*((Pi^2*J[a[15, 2]])/3 - (2*Pi^2*J[a[15, 5]])/3 - 
       (Pi^2*J[a[15, 9]])/3 + (2*Pi^2*J[a[15, 10]])/3 - 
       (Pi^2*J[a[15, 14]])/3 + (Pi^2*J[a[15, 15], b[15, 5]])/3 + 
       (2*Pi^2*J[a[15, 15], b[15, 10]])/3 + (Pi^2*J[b[15, 5], a[5, 2]])/3 - 
       (2*Pi^2*J[b[15, 5], a[5, 5]])/3 + 2*Pi^2*J[b[15, 5], a[14, 5]] + 
       Pi^2*J[b[15, 5], a[14, 9]] - 2*Pi^2*J[b[15, 5], a[14, 10]] + 
       Pi^2*J[b[15, 5], a[14, 14]] + (Pi^2*J[b[15, 13], a[13, 5]])/3 + 
       (2*Pi^2*J[b[15, 13], a[13, 10]])/3 - 2*J[a[15, 5], a[5, 5], a[5, 2]] - 
       2*J[a[15, 13], a[13, 5], a[5, 2]] - 2*J[a[15, 13], a[13, 15], 
         a[15, 2]] - 2*J[a[15, 14], a[14, 5], a[5, 2]] - 
       2*J[a[15, 14], a[14, 15], a[15, 2]] - 
       2*J[a[15, 15], a[15, 5], a[5, 2]] - 2*J[a[15, 15], a[15, 15], 
         a[15, 2]] - Pi^2*J[b[15, 5], a[14, 15], b[15, 5]] - 
       2*Pi^2*J[b[15, 5], a[14, 15], b[15, 10]] - 
       Pi^2*J[b[15, 5], b[14, 13], a[13, 5]] - 
       2*Pi^2*J[b[15, 5], b[14, 13], a[13, 10]] + 
       (Pi^2*J[b[15, 13], a[13, 15], b[15, 5]])/3 + 
       (2*Pi^2*J[b[15, 13], a[13, 15], b[15, 10]])/3 - 
       2*J[a[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       2*J[a[15, 14], a[14, 15], b[15, 5], a[5, 2]] - 
       2*J[a[15, 14], b[14, 13], a[13, 5], a[5, 2]] - 
       2*J[a[15, 14], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[a[15, 15], a[15, 15], b[15, 5], a[5, 2]] - 
       2*J[a[15, 15], b[15, 5], a[5, 5], a[5, 2]] + 
       6*J[a[15, 15], b[15, 5], a[14, 5], a[5, 2]] + 
       6*J[a[15, 15], b[15, 5], a[14, 15], a[15, 2]] - 
       2*J[a[15, 15], b[15, 13], a[13, 5], a[5, 2]] - 
       2*J[a[15, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       2*J[b[15, 5], a[5, 5], a[5, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 5], a[5, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 13], a[13, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 13], a[13, 15], a[15, 2]] + 
       6*J[b[15, 5], a[14, 14], a[14, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 14], a[14, 15], a[15, 2]] + 
       6*J[b[15, 5], a[14, 15], a[15, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 15], a[15, 15], a[15, 2]] - 
       Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] - 
       2*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       2*J[b[15, 13], a[13, 5], a[5, 5], a[5, 2]] + 
       6*J[b[15, 13], a[13, 5], a[14, 5], a[5, 2]] + 
       6*J[b[15, 13], a[13, 5], a[14, 15], a[15, 2]] - 
       2*J[b[15, 13], a[13, 13], a[13, 5], a[5, 2]] - 
       2*J[b[15, 13], a[13, 13], a[13, 15], a[15, 2]] - 
       2*J[b[15, 13], a[13, 15], a[15, 5], a[5, 2]] - 
       2*J[b[15, 13], a[13, 15], a[15, 15], a[15, 2]] - 
       2*J[a[15, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[a[15, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       6*J[a[15, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       6*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[a[15, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 14], a[14, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 14], b[14, 13], a[13, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], a[15, 2]] + 
       6*J[b[15, 5], a[14, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       18*J[b[15, 5], a[14, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       18*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       6*J[b[15, 5], a[14, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], a[15, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 5], a[5, 5], a[5, 2]] - 
       18*J[b[15, 5], b[14, 13], a[13, 5], a[14, 5], a[5, 2]] - 
       18*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], a[15, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 13], a[13, 5], a[5, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], a[15, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 5], a[5, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], a[15, 2]] + 
       6*J[b[15, 13], a[13, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       6*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[b[15, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       2*J[b[15, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2]] - 
       2*J[b[15, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2]] + 
       6*J[b[15, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2]] + 
       6*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2]] - 
       2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2]] - 
       2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2]] + 
       6*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       18*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       18*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       18*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       6*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       18*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       18*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       18*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2]] + 
       6*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       6*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       6*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       18*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         a[5, 2]] - 18*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], 
         b[15, 5], a[5, 2]] - 18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         a[14, 15], b[15, 5], a[5, 2]] - 18*J[b[15, 5], b[14, 13], a[13, 15], 
         b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         a[15, 2]] + 6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], 
         a[13, 15], b[15, 5], a[5, 2]] + 6*J[b[15, 13], a[13, 15], b[15, 5], 
         b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         b[15, 5], a[5, 2]] - 16*J[b[15, 5]]*Zeta[3] - 
       16*J[b[15, 10]]*Zeta[3]) + GPL[9]*((2*Pi^2*J[a[15, 5]])/3 - 
       (2*Pi^2*J[a[15, 10]])/3 - (2*Pi^2*J[a[15, 14]])/3 + 
       (8*Pi^2*J[a[15, 15], b[15, 5]])/3 - (2*Pi^2*J[a[15, 15], b[15, 10]])/
        3 + (2*Pi^2*J[b[15, 5], a[5, 5]])/3 - 2*Pi^2*J[b[15, 5], a[14, 5]] + 
       2*Pi^2*J[b[15, 5], a[14, 10]] + 2*Pi^2*J[b[15, 5], a[14, 14]] + 
       (8*Pi^2*J[b[15, 13], a[13, 5]])/3 - (2*Pi^2*J[b[15, 13], a[13, 10]])/
        3 - 8*Pi^2*J[b[15, 5], a[14, 15], b[15, 5]] + 
       2*Pi^2*J[b[15, 5], a[14, 15], b[15, 10]] - 
       8*Pi^2*J[b[15, 5], b[14, 13], a[13, 5]] + 
       2*Pi^2*J[b[15, 5], b[14, 13], a[13, 10]] + 
       (8*Pi^2*J[b[15, 13], a[13, 15], b[15, 5]])/3 - 
       (2*Pi^2*J[b[15, 13], a[13, 15], b[15, 10]])/3 - 
       8*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       2*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5]]*Zeta[3] + 16*J[b[15, 10]]*Zeta[3]) + 
     GPL[13]*((2*Pi^2*J[a[15, 5]])/3 - (2*Pi^2*J[a[15, 10]])/3 - 
       (2*Pi^2*J[a[15, 14]])/3 + (8*Pi^2*J[a[15, 15], b[15, 5]])/3 - 
       (2*Pi^2*J[a[15, 15], b[15, 10]])/3 + (2*Pi^2*J[b[15, 5], a[5, 5]])/3 - 
       2*Pi^2*J[b[15, 5], a[14, 5]] + 2*Pi^2*J[b[15, 5], a[14, 10]] + 
       2*Pi^2*J[b[15, 5], a[14, 14]] + (8*Pi^2*J[b[15, 13], a[13, 5]])/3 - 
       (2*Pi^2*J[b[15, 13], a[13, 10]])/3 - 8*Pi^2*J[b[15, 5], a[14, 15], 
         b[15, 5]] + 2*Pi^2*J[b[15, 5], a[14, 15], b[15, 10]] - 
       8*Pi^2*J[b[15, 5], b[14, 13], a[13, 5]] + 
       2*Pi^2*J[b[15, 5], b[14, 13], a[13, 10]] + 
       (8*Pi^2*J[b[15, 13], a[13, 15], b[15, 5]])/3 - 
       (2*Pi^2*J[b[15, 13], a[13, 15], b[15, 10]])/3 - 
       8*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5]] + 
       2*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       24*J[b[15, 5]]*Zeta[3] + 16*J[b[15, 10]]*Zeta[3]) + 
     GPL[4]*((4*Pi^3*J[b[15, 12]])/81 + (8*I)*J[b[15, 12]]*Zeta[3]) + 
     GPL[6]*((4*Pi^3*J[b[15, 12]])/81 + (8*I)*J[b[15, 12]]*Zeta[3]) + 
     GPL[11]*(-1/3*(Pi^2*J[a[15, 2]]) - (Pi^2*J[a[15, 10]])/3 - 
       (I/6)*Pi^2*J[a[15, 13]] - (I/6)*Pi^2*J[a[15, 14], b[14, 13]] - 
       (Pi^2*J[a[15, 15], b[15, 10]])/3 - (I/6)*Pi^2*
        J[a[15, 15], b[15, 13]] - (Pi^2*J[b[15, 5], a[5, 2]])/3 + 
       Pi^2*J[b[15, 5], a[14, 10]] + (I/2)*Pi^2*J[b[15, 5], a[14, 13]] - 
       (Pi^2*J[b[15, 13], a[13, 10]])/3 - (I/6)*Pi^2*
        J[b[15, 13], a[13, 13]] + 2*J[a[15, 5], a[5, 5], a[5, 2]] + 
       2*J[a[15, 13], a[13, 5], a[5, 2]] + 2*J[a[15, 13], a[13, 15], 
         a[15, 2]] + 2*J[a[15, 14], a[14, 5], a[5, 2]] + 
       2*J[a[15, 14], a[14, 15], a[15, 2]] + 
       2*J[a[15, 15], a[15, 5], a[5, 2]] + 2*J[a[15, 15], a[15, 15], 
         a[15, 2]] + (I/2)*Pi^2*J[a[15, 15], b[15, 5], b[14, 13]] + 
       (I/2)*Pi^2*J[b[15, 5], a[14, 14], b[14, 13]] + 
       Pi^2*J[b[15, 5], a[14, 15], b[15, 10]] + 
       (I/2)*Pi^2*J[b[15, 5], a[14, 15], b[15, 13]] + 
       Pi^2*J[b[15, 5], b[14, 13], a[13, 10]] + 
       (I/2)*Pi^2*J[b[15, 5], b[14, 13], a[13, 13]] + 
       (I/2)*Pi^2*J[b[15, 13], a[13, 5], b[14, 13]] - 
       (Pi^2*J[b[15, 13], a[13, 15], b[15, 10]])/3 - 
       (I/6)*Pi^2*J[b[15, 13], a[13, 15], b[15, 13]] + 
       2*J[a[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       2*J[a[15, 14], a[14, 15], b[15, 5], a[5, 2]] + 
       2*J[a[15, 14], b[14, 13], a[13, 5], a[5, 2]] + 
       2*J[a[15, 14], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[15, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       2*J[a[15, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[a[15, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       6*J[a[15, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       2*J[a[15, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[a[15, 15], b[15, 13], a[13, 15], a[15, 2]] + 
       2*J[b[15, 5], a[5, 5], a[5, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 5], a[5, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 14], a[14, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 14], a[14, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 15], a[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 15], a[15, 15], a[15, 2]] - 
       ((3*I)/2)*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] - 
       ((3*I)/2)*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] + 
       (I/2)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       2*J[b[15, 13], a[13, 5], a[5, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 5], a[14, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 5], a[14, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 13], a[13, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 13], a[13, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 15], a[15, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 15], a[15, 15], a[15, 2]] + 
       (I/2)*Pi^2*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       2*J[a[15, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[a[15, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[a[15, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[15, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 14], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 14], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 15], a[15, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 15], b[15, 5], a[5, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], a[14, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 15], b[15, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 5], a[5, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 5], a[14, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], a[15, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], a[15, 2]] - 
       ((3*I)/2)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         b[14, 13]] - 6*J[b[15, 13], a[13, 5], a[14, 15], b[15, 5], 
         a[5, 2]] - 6*J[b[15, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         a[5, 2]] + 18*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], 
         b[15, 5], a[5, 2]] + 18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         a[14, 15], b[15, 5], a[5, 2]] + 18*J[b[15, 5], b[14, 13], a[13, 15], 
         b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         a[15, 2]] - 6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], 
         a[13, 15], b[15, 5], a[5, 2]] - 6*J[b[15, 13], a[13, 15], b[15, 5], 
         b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         b[15, 5], a[5, 2]] + 8*J[b[15, 10]]*Zeta[3] + 
       (4*I)*J[b[15, 13]]*Zeta[3] - (12*I)*J[b[15, 5], b[14, 13]]*Zeta[3]) + 
     GPL[12]*(-1/3*(Pi^2*J[a[15, 2]]) - (Pi^2*J[a[15, 10]])/3 + 
       (I/6)*Pi^2*J[a[15, 13]] + (I/6)*Pi^2*J[a[15, 14], b[14, 13]] - 
       (Pi^2*J[a[15, 15], b[15, 10]])/3 + (I/6)*Pi^2*
        J[a[15, 15], b[15, 13]] - (Pi^2*J[b[15, 5], a[5, 2]])/3 + 
       Pi^2*J[b[15, 5], a[14, 10]] - (I/2)*Pi^2*J[b[15, 5], a[14, 13]] - 
       (Pi^2*J[b[15, 13], a[13, 10]])/3 + (I/6)*Pi^2*
        J[b[15, 13], a[13, 13]] + 2*J[a[15, 5], a[5, 5], a[5, 2]] + 
       2*J[a[15, 13], a[13, 5], a[5, 2]] + 2*J[a[15, 13], a[13, 15], 
         a[15, 2]] + 2*J[a[15, 14], a[14, 5], a[5, 2]] + 
       2*J[a[15, 14], a[14, 15], a[15, 2]] + 
       2*J[a[15, 15], a[15, 5], a[5, 2]] + 2*J[a[15, 15], a[15, 15], 
         a[15, 2]] - (I/2)*Pi^2*J[a[15, 15], b[15, 5], b[14, 13]] - 
       (I/2)*Pi^2*J[b[15, 5], a[14, 14], b[14, 13]] + 
       Pi^2*J[b[15, 5], a[14, 15], b[15, 10]] - 
       (I/2)*Pi^2*J[b[15, 5], a[14, 15], b[15, 13]] + 
       Pi^2*J[b[15, 5], b[14, 13], a[13, 10]] - 
       (I/2)*Pi^2*J[b[15, 5], b[14, 13], a[13, 13]] - 
       (I/2)*Pi^2*J[b[15, 13], a[13, 5], b[14, 13]] - 
       (Pi^2*J[b[15, 13], a[13, 15], b[15, 10]])/3 + 
       (I/6)*Pi^2*J[b[15, 13], a[13, 15], b[15, 13]] + 
       2*J[a[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       2*J[a[15, 14], a[14, 15], b[15, 5], a[5, 2]] + 
       2*J[a[15, 14], b[14, 13], a[13, 5], a[5, 2]] + 
       2*J[a[15, 14], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[15, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       2*J[a[15, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[a[15, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       6*J[a[15, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       2*J[a[15, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[a[15, 15], b[15, 13], a[13, 15], a[15, 2]] + 
       2*J[b[15, 5], a[5, 5], a[5, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 5], a[5, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 14], a[14, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 14], a[14, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 15], a[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 15], a[15, 15], a[15, 2]] + 
       ((3*I)/2)*Pi^2*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13]] + 
       ((3*I)/2)*Pi^2*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13]] + 
       Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 10]] - 
       (I/2)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13]] + 
       2*J[b[15, 13], a[13, 5], a[5, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 5], a[14, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 5], a[14, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 13], a[13, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 13], a[13, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 15], a[15, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 15], a[15, 15], a[15, 2]] - 
       (I/2)*Pi^2*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13]] + 
       2*J[a[15, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[a[15, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[a[15, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[a[15, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 14], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 14], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 15], a[15, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 15], b[15, 5], a[5, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], a[14, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 15], b[15, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 5], a[5, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 5], a[14, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], a[15, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], a[15, 2]] + 
       ((3*I)/2)*Pi^2*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         b[14, 13]] - 6*J[b[15, 13], a[13, 5], a[14, 15], b[15, 5], 
         a[5, 2]] - 6*J[b[15, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2]] + 
       2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[a[15, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], a[14, 14], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], a[14, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 5], a[14, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], a[15, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], a[14, 15], a[15, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], a[13, 15], a[15, 2]] - 
       6*J[b[15, 13], a[13, 5], b[14, 13], a[13, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 15], b[15, 5], a[14, 15], b[15, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 5], a[5, 2]] - 
       6*J[b[15, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], a[15, 2]] + 
       2*J[b[15, 13], a[13, 15], b[15, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], a[14, 15], b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         a[5, 2]] + 18*J[b[15, 5], b[14, 13], a[13, 5], b[14, 13], a[13, 15], 
         b[15, 5], a[5, 2]] + 18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], 
         a[14, 15], b[15, 5], a[5, 2]] + 18*J[b[15, 5], b[14, 13], a[13, 15], 
         b[15, 5], b[14, 13], a[13, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         a[15, 2]] - 6*J[b[15, 5], b[14, 13], a[13, 15], b[15, 13], 
         a[13, 15], b[15, 5], a[5, 2]] - 6*J[b[15, 13], a[13, 15], b[15, 5], 
         b[14, 13], a[13, 15], b[15, 5], a[5, 2]] + 
       18*J[b[15, 5], b[14, 13], a[13, 15], b[15, 5], b[14, 13], a[13, 15], 
         b[15, 5], a[5, 2]] + 8*J[b[15, 10]]*Zeta[3] - 
       (4*I)*J[b[15, 13]]*Zeta[3] + (12*I)*J[b[15, 5], b[14, 13]]*Zeta[3]) + 
     GPL[14]*((32*Pi^3*J[b[15, 13]])/81 + (7*Pi*GPL[24]*J[b[15, 13]])/3 - 
       (32*Pi^3*J[b[15, 5], b[14, 13]])/27 - 7*Pi*GPL[24]*
        J[b[15, 5], b[14, 13]] + (I/9)*Pi^2*J[b[15, 13]]*Log[3] - 
       (I/3)*Pi^2*J[b[15, 5], b[14, 13]]*Log[3] + ((68*I)/9)*J[b[15, 13]]*
        Zeta[3] - ((68*I)/3)*J[b[15, 5], b[14, 13]]*Zeta[3]) + 
     GPL[15]*((32*Pi^3*J[b[15, 13]])/81 + (7*Pi*GPL[24]*J[b[15, 13]])/3 - 
       (32*Pi^3*J[b[15, 5], b[14, 13]])/27 - 7*Pi*GPL[24]*
        J[b[15, 5], b[14, 13]] + (I/9)*Pi^2*J[b[15, 13]]*Log[3] - 
       (I/3)*Pi^2*J[b[15, 5], b[14, 13]]*Log[3] + ((68*I)/9)*J[b[15, 13]]*
        Zeta[3] - ((68*I)/3)*J[b[15, 5], b[14, 13]]*Zeta[3]) + 
     GPL[16]*((-32*Pi^3*J[b[15, 13]])/81 - (7*Pi*GPL[24]*J[b[15, 13]])/3 + 
       (32*Pi^3*J[b[15, 5], b[14, 13]])/27 + 7*Pi*GPL[24]*
        J[b[15, 5], b[14, 13]] - (I/9)*Pi^2*J[b[15, 13]]*Log[3] + 
       (I/3)*Pi^2*J[b[15, 5], b[14, 13]]*Log[3] - ((68*I)/9)*J[b[15, 13]]*
        Zeta[3] + ((68*I)/3)*J[b[15, 5], b[14, 13]]*Zeta[3]) + 
     GPL[17]*((-32*Pi^3*J[b[15, 13]])/81 - (7*Pi*GPL[24]*J[b[15, 13]])/3 + 
       (32*Pi^3*J[b[15, 5], b[14, 13]])/27 + 7*Pi*GPL[24]*
        J[b[15, 5], b[14, 13]] - (I/9)*Pi^2*J[b[15, 13]]*Log[3] + 
       (I/3)*Pi^2*J[b[15, 5], b[14, 13]]*Log[3] - ((68*I)/9)*J[b[15, 13]]*
        Zeta[3] + ((68*I)/3)*J[b[15, 5], b[14, 13]]*Zeta[3]))}

GPLs=
<|GPL[one] -> PolyLog[4, 1/2], GPL[2] -> G[a19, a2], GPL[3] -> G[a24, a2], 
 GPL[4] -> G[C[a2], a2], GPL[5] -> G[a8, a2], GPL[6] -> G[mC[a2], a2], 
 GPL[7] -> G[a9, a2], GPL[8] -> PolyLog[3, a4/Sqrt[3]], GPL[9] -> G[a3, x3], 
 GPL[10] -> G[a1, x3], GPL[11] -> G[a5, x3], GPL[12] -> G[a4, x3], 
 GPL[13] -> G[a2, x3], GPL[14] -> G[C[a2], x3], GPL[15] -> G[a8, x3], 
 GPL[16] -> G[mC[a2], x3], GPL[17] -> G[a9, x3], GPL[18] -> G[a1, x[x3]], 
 GPL[19] -> G[a1, y], GPL[20] -> 
  G[a1, (x[x3] + Sqrt[x[x3]*(x[x3] - 4*z)] - 2*z)/2], 
 GPL[21] -> G[a1, y*(y + a3*z)^a3], GPL[22] -> G[a1, z], 
 GPL[23] -> G[a1, x[x3]^a3*(a3*y + z)], GPL[24] -> PolyLog[2, (-I)*a8], 
 GPL[25] -> G[a1, a19, a2], GPL[26] -> G[a1, a16, a2], 
 GPL[27] -> G[a1, a18, a2], GPL[28] -> G[a1, a25, a2], 
 GPL[29] -> G[a1, a24, a2], GPL[30] -> G[a1, a17, a2], 
 GPL[31] -> G[a1, C[a2], a2], GPL[32] -> G[a1, a8, a2], 
 GPL[33] -> G[a1, mC[a2], a2], GPL[34] -> G[a1, a9, a2], 
 GPL[35] -> G[a5, a10, a2], GPL[36] -> G[a5, a11, a2], 
 GPL[37] -> G[a5, a12, a2], GPL[38] -> G[a5, a13, a2], 
 GPL[39] -> G[a5, C[a2], a2], GPL[40] -> G[a5, a8, a2], 
 GPL[41] -> G[a5, mC[a2], a2], GPL[42] -> G[a5, a9, a2], 
 GPL[43] -> G[a4, a10, a2], GPL[44] -> G[a4, a11, a2], 
 GPL[45] -> G[a4, a12, a2], GPL[46] -> G[a4, a13, a2], 
 GPL[47] -> G[a4, C[a2], a2], GPL[48] -> G[a4, a8, a2], 
 GPL[49] -> G[a4, mC[a2], a2], GPL[50] -> G[a4, a9, a2], 
 GPL[51] -> G[a10, a5, a2], GPL[52] -> G[a10, a4, a2], 
 GPL[53] -> G[a10, C[a2], a2], GPL[54] -> G[a10, a8, a2], 
 GPL[55] -> G[a10, mC[a2], a2], GPL[56] -> G[a10, a9, a2], 
 GPL[57] -> G[a11, a5, a2], GPL[58] -> G[a11, a4, a2], 
 GPL[59] -> G[a11, C[a2], a2], GPL[60] -> G[a11, mC[a2], a2], 
 GPL[61] -> G[a12, a5, a2], GPL[62] -> G[a12, a4, a2], 
 GPL[63] -> G[a12, C[a2], a2], GPL[64] -> G[a12, mC[a2], a2], 
 GPL[65] -> G[a13, a5, a2], GPL[66] -> G[a13, a4, a2], 
 GPL[67] -> G[a13, C[a2], a2], GPL[68] -> G[a13, a8, a2], 
 GPL[69] -> G[a13, mC[a2], a2], GPL[70] -> G[a13, a9, a2], 
 GPL[71] -> G[a19, a19, a2], GPL[72] -> G[a20, a19, a2], 
 GPL[73] -> G[a16, a18, a2], GPL[74] -> G[a21, a16, a2], 
 GPL[75] -> G[a21, a18, a2], GPL[76] -> G[a22, a16, a2], 
 GPL[77] -> G[a22, a18, a2], GPL[78] -> G[a24, a24, a2], 
 GPL[79] -> G[a17, a18, a2], GPL[80] -> G[C[a2], a5, a2], 
 GPL[81] -> G[C[a2], a4, a2], GPL[82] -> G[C[a2], a10, a2], 
 GPL[83] -> G[C[a2], a11, a2], GPL[84] -> G[C[a2], a12, a2], 
 GPL[85] -> G[C[a2], a13, a2], GPL[86] -> G[C[a2], C[a2], a2], 
 GPL[87] -> G[C[a2], a8, a2], GPL[88] -> G[C[a2], mC[a2], a2], 
 GPL[89] -> G[a8, a5, a2], GPL[90] -> G[a8, a4, a2], 
 GPL[91] -> G[a8, a10, a2], GPL[92] -> G[a8, a13, a2], 
 GPL[93] -> G[a8, C[a2], a2], GPL[94] -> G[a8, a8, a2], 
 GPL[95] -> G[a8, a9, a2], GPL[96] -> G[mC[a2], a5, a2], 
 GPL[97] -> G[mC[a2], a4, a2], GPL[98] -> G[mC[a2], a10, a2], 
 GPL[99] -> G[mC[a2], a11, a2], GPL[100] -> G[mC[a2], a12, a2], 
 GPL[101] -> G[mC[a2], a13, a2], GPL[102] -> G[mC[a2], C[a2], a2], 
 GPL[103] -> G[mC[a2], mC[a2], a2], GPL[104] -> G[mC[a2], a9, a2], 
 GPL[105] -> G[a9, a5, a2], GPL[106] -> G[a9, a4, a2], 
 GPL[107] -> G[a9, a10, a2], GPL[108] -> G[a9, a13, a2], 
 GPL[109] -> G[a9, a8, a2], GPL[110] -> G[a9, mC[a2], a2], 
 GPL[111] -> G[a9, a9, a2], GPL[112] -> G[a3, a3, x3], 
 GPL[113] -> G[a3, a1, x3], GPL[114] -> G[a3, a5, x3], 
 GPL[115] -> G[a3, a4, x3], GPL[116] -> G[a3, a2, x3], 
 GPL[117] -> G[a3, C[a2], x3], GPL[118] -> G[a3, a8, x3], 
 GPL[119] -> G[a3, mC[a2], x3], GPL[120] -> G[a3, a9, x3], 
 GPL[121] -> G[a1, a3, x3], GPL[122] -> G[a1, a1, x3], 
 GPL[123] -> G[a1, a5, x3], GPL[124] -> G[a1, a4, x3], 
 GPL[125] -> G[a1, a2, x3], GPL[126] -> G[a1, C[a2], x3], 
 GPL[127] -> G[a1, a8, x3], GPL[128] -> G[a1, mC[a2], x3], 
 GPL[129] -> G[a1, a9, x3], GPL[130] -> G[a5, a3, x3], 
 GPL[131] -> G[a5, a1, x3], GPL[132] -> G[a5, a5, x3], 
 GPL[133] -> G[a5, a4, x3], GPL[134] -> G[a5, a2, x3], 
 GPL[135] -> G[a4, a3, x3], GPL[136] -> G[a4, a1, x3], 
 GPL[137] -> G[a4, a5, x3], GPL[138] -> G[a4, a4, x3], 
 GPL[139] -> G[a4, a2, x3], GPL[140] -> G[a2, a3, x3], 
 GPL[141] -> G[a2, a1, x3], GPL[142] -> G[a2, a5, x3], 
 GPL[143] -> G[a2, a4, x3], GPL[144] -> G[a2, a2, x3], 
 GPL[145] -> G[a2, C[a2], x3], GPL[146] -> G[a2, a8, x3], 
 GPL[147] -> G[a2, mC[a2], x3], GPL[148] -> G[a2, a9, x3], 
 GPL[149] -> G[C[a2], a3, x3], GPL[150] -> G[C[a2], a1, x3], 
 GPL[151] -> G[C[a2], a4, x3], GPL[152] -> G[C[a2], a2, x3], 
 GPL[153] -> G[C[a2], C[a2], x3], GPL[154] -> G[C[a2], a8, x3], 
 GPL[155] -> G[C[a2], mC[a2], x3], GPL[156] -> G[C[a2], a9, x3], 
 GPL[157] -> G[a8, a3, x3], GPL[158] -> G[a8, a1, x3], 
 GPL[159] -> G[a8, a5, x3], GPL[160] -> G[a8, a2, x3], 
 GPL[161] -> G[a8, C[a2], x3], GPL[162] -> G[a8, a8, x3], 
 GPL[163] -> G[a8, mC[a2], x3], GPL[164] -> G[a8, a9, x3], 
 GPL[165] -> G[mC[a2], a3, x3], GPL[166] -> G[mC[a2], a1, x3], 
 GPL[167] -> G[mC[a2], a5, x3], GPL[168] -> G[mC[a2], a2, x3], 
 GPL[169] -> G[mC[a2], C[a2], x3], GPL[170] -> G[mC[a2], a8, x3], 
 GPL[171] -> G[mC[a2], mC[a2], x3], GPL[172] -> G[mC[a2], a9, x3], 
 GPL[173] -> G[a9, a3, x3], GPL[174] -> G[a9, a1, x3], 
 GPL[175] -> G[a9, a4, x3], GPL[176] -> G[a9, a2, x3], 
 GPL[177] -> G[a9, C[a2], x3], GPL[178] -> G[a9, a8, x3], 
 GPL[179] -> G[a9, mC[a2], x3], GPL[180] -> G[a9, a9, x3], 
 GPL[181] -> G[a1, a1, x[x3]], GPL[182] -> G[a1, a1, y], 
 GPL[183] -> G[a1, a1, (x[x3] + Sqrt[x[x3]*(x[x3] - 4*z)] - 2*z)/2], 
 GPL[184] -> G[a1, a1, z], GPL[185] -> G[a1, a1, a19, a2], 
 GPL[186] -> G[a1, a1, a16, a2], GPL[187] -> G[a1, a1, a18, a2], 
 GPL[188] -> G[a1, a1, a25, a2], GPL[189] -> G[a1, a1, a24, a2], 
 GPL[190] -> G[a1, a1, a17, a2], GPL[191] -> G[a1, a1, C[a2], a2], 
 GPL[192] -> G[a1, a1, a8, a2], GPL[193] -> G[a1, a1, mC[a2], a2], 
 GPL[194] -> G[a1, a1, a9, a2], GPL[195] -> G[a1, a5, a10, a2], 
 GPL[196] -> G[a1, a5, a11, a2], GPL[197] -> G[a1, a5, a12, a2], 
 GPL[198] -> G[a1, a5, a13, a2], GPL[199] -> G[a1, a5, C[a2], a2], 
 GPL[200] -> G[a1, a5, a8, a2], GPL[201] -> G[a1, a5, mC[a2], a2], 
 GPL[202] -> G[a1, a5, a9, a2], GPL[203] -> G[a1, a4, a10, a2], 
 GPL[204] -> G[a1, a4, a11, a2], GPL[205] -> G[a1, a4, a12, a2], 
 GPL[206] -> G[a1, a4, a13, a2], GPL[207] -> G[a1, a4, C[a2], a2], 
 GPL[208] -> G[a1, a4, a8, a2], GPL[209] -> G[a1, a4, mC[a2], a2], 
 GPL[210] -> G[a1, a4, a9, a2], GPL[211] -> G[a1, a2, a16, a2], 
 GPL[212] -> G[a1, a2, a17, a2], GPL[213] -> G[a1, a10, a5, a2], 
 GPL[214] -> G[a1, a10, a4, a2], GPL[215] -> G[a1, a10, C[a2], a2], 
 GPL[216] -> G[a1, a10, a8, a2], GPL[217] -> G[a1, a10, mC[a2], a2], 
 GPL[218] -> G[a1, a10, a9, a2], GPL[219] -> G[a1, a11, a5, a2], 
 GPL[220] -> G[a1, a11, a4, a2], GPL[221] -> G[a1, a11, C[a2], a2], 
 GPL[222] -> G[a1, a11, mC[a2], a2], GPL[223] -> G[a1, a12, a5, a2], 
 GPL[224] -> G[a1, a12, a4, a2], GPL[225] -> G[a1, a12, C[a2], a2], 
 GPL[226] -> G[a1, a12, mC[a2], a2], GPL[227] -> G[a1, a13, a5, a2], 
 GPL[228] -> G[a1, a13, a4, a2], GPL[229] -> G[a1, a13, C[a2], a2], 
 GPL[230] -> G[a1, a13, a8, a2], GPL[231] -> G[a1, a13, mC[a2], a2], 
 GPL[232] -> G[a1, a13, a9, a2], GPL[233] -> G[a1, a19, a19, a2], 
 GPL[234] -> G[a1, a20, a19, a2], GPL[235] -> G[a1, a16, a2, a2], 
 GPL[236] -> G[a1, a16, a16, a2], GPL[237] -> G[a1, a16, a18, a2], 
 GPL[238] -> G[a1, a21, a16, a2], GPL[239] -> G[a1, a21, a18, a2], 
 GPL[240] -> G[a1, a22, a16, a2], GPL[241] -> G[a1, a22, a18, a2], 
 GPL[242] -> G[a1, a25, a25, a2], GPL[243] -> G[a1, a24, a24, a2], 
 GPL[244] -> G[a1, a17, a2, a2], GPL[245] -> G[a1, a17, a18, a2], 
 GPL[246] -> G[a1, a17, a17, a2], GPL[247] -> G[a1, C[a2], a5, a2], 
 GPL[248] -> G[a1, C[a2], a4, a2], GPL[249] -> G[a1, C[a2], a10, a2], 
 GPL[250] -> G[a1, C[a2], a11, a2], GPL[251] -> G[a1, C[a2], a12, a2], 
 GPL[252] -> G[a1, C[a2], a13, a2], GPL[253] -> G[a1, C[a2], C[a2], a2], 
 GPL[254] -> G[a1, C[a2], a8, a2], GPL[255] -> G[a1, C[a2], mC[a2], a2], 
 GPL[256] -> G[a1, a8, a5, a2], GPL[257] -> G[a1, a8, a4, a2], 
 GPL[258] -> G[a1, a8, a10, a2], GPL[259] -> G[a1, a8, a13, a2], 
 GPL[260] -> G[a1, a8, C[a2], a2], GPL[261] -> G[a1, a8, a8, a2], 
 GPL[262] -> G[a1, a8, a9, a2], GPL[263] -> G[a1, mC[a2], a5, a2], 
 GPL[264] -> G[a1, mC[a2], a4, a2], GPL[265] -> G[a1, mC[a2], a10, a2], 
 GPL[266] -> G[a1, mC[a2], a11, a2], GPL[267] -> G[a1, mC[a2], a12, a2], 
 GPL[268] -> G[a1, mC[a2], a13, a2], GPL[269] -> G[a1, mC[a2], C[a2], a2], 
 GPL[270] -> G[a1, mC[a2], mC[a2], a2], GPL[271] -> G[a1, mC[a2], a9, a2], 
 GPL[272] -> G[a1, a9, a5, a2], GPL[273] -> G[a1, a9, a4, a2], 
 GPL[274] -> G[a1, a9, a10, a2], GPL[275] -> G[a1, a9, a13, a2], 
 GPL[276] -> G[a1, a9, a8, a2], GPL[277] -> G[a1, a9, mC[a2], a2], 
 GPL[278] -> G[a1, a9, a9, a2], GPL[279] -> G[a5, a1, a10, a2], 
 GPL[280] -> G[a5, a1, a11, a2], GPL[281] -> G[a5, a1, a12, a2], 
 GPL[282] -> G[a5, a1, a13, a2], GPL[283] -> G[a5, a1, C[a2], a2], 
 GPL[284] -> G[a5, a1, a8, a2], GPL[285] -> G[a5, a1, mC[a2], a2], 
 GPL[286] -> G[a5, a1, a9, a2], GPL[287] -> G[a4, a1, a10, a2], 
 GPL[288] -> G[a4, a1, a11, a2], GPL[289] -> G[a4, a1, a12, a2], 
 GPL[290] -> G[a4, a1, a13, a2], GPL[291] -> G[a4, a1, C[a2], a2], 
 GPL[292] -> G[a4, a1, a8, a2], GPL[293] -> G[a4, a1, mC[a2], a2], 
 GPL[294] -> G[a4, a1, a9, a2], GPL[295] -> G[a10, a1, a5, a2], 
 GPL[296] -> G[a10, a1, a4, a2], GPL[297] -> G[a10, a1, C[a2], a2], 
 GPL[298] -> G[a10, a1, a8, a2], GPL[299] -> G[a10, a1, mC[a2], a2], 
 GPL[300] -> G[a10, a1, a9, a2], GPL[301] -> G[a11, a1, a5, a2], 
 GPL[302] -> G[a11, a1, a4, a2], GPL[303] -> G[a11, a1, C[a2], a2], 
 GPL[304] -> G[a11, a1, a8, a2], GPL[305] -> G[a11, a1, mC[a2], a2], 
 GPL[306] -> G[a11, a1, a9, a2], GPL[307] -> G[a12, a1, a5, a2], 
 GPL[308] -> G[a12, a1, a4, a2], GPL[309] -> G[a12, a1, C[a2], a2], 
 GPL[310] -> G[a12, a1, a8, a2], GPL[311] -> G[a12, a1, mC[a2], a2], 
 GPL[312] -> G[a12, a1, a9, a2], GPL[313] -> G[a13, a1, a5, a2], 
 GPL[314] -> G[a13, a1, a4, a2], GPL[315] -> G[a13, a1, C[a2], a2], 
 GPL[316] -> G[a13, a1, a8, a2], GPL[317] -> G[a13, a1, mC[a2], a2], 
 GPL[318] -> G[a13, a1, a9, a2], GPL[319] -> G[a19, a1, a19, a2], 
 GPL[320] -> G[a19, a19, a19, a2], GPL[321] -> G[a19, a20, a19, a2], 
 GPL[322] -> G[a20, a1, a19, a2], GPL[323] -> G[a20, a19, a19, a2], 
 GPL[324] -> G[a20, a20, a19, a2], GPL[325] -> G[a16, a2, a18, a2], 
 GPL[326] -> G[a16, a16, a18, a2], GPL[327] -> G[a16, a18, a2, a2], 
 GPL[328] -> G[a16, a21, a16, a2], GPL[329] -> G[a16, a21, a18, a2], 
 GPL[330] -> G[a16, a22, a16, a2], GPL[331] -> G[a16, a22, a18, a2], 
 GPL[332] -> G[a21, a2, a16, a2], GPL[333] -> G[a21, a2, a18, a2], 
 GPL[334] -> G[a21, a16, a2, a2], GPL[335] -> G[a21, a18, a2, a2], 
 GPL[336] -> G[a22, a2, a16, a2], GPL[337] -> G[a22, a2, a18, a2], 
 GPL[338] -> G[a22, a16, a2, a2], GPL[339] -> G[a22, a18, a2, a2], 
 GPL[340] -> G[a24, a1, a25, a2], GPL[341] -> G[a24, a1, a24, a2], 
 GPL[342] -> G[a17, a1, a18, a2], GPL[343] -> G[a17, a1, a17, a2], 
 GPL[344] -> G[a17, a2, a18, a2], GPL[345] -> G[a17, a18, a2, a2], 
 GPL[346] -> G[a17, a17, a18, a2], GPL[347] -> G[C[a2], a1, a5, a2], 
 GPL[348] -> G[C[a2], a1, a4, a2], GPL[349] -> G[C[a2], a1, a10, a2], 
 GPL[350] -> G[C[a2], a1, a11, a2], GPL[351] -> G[C[a2], a1, a12, a2], 
 GPL[352] -> G[C[a2], a1, a13, a2], GPL[353] -> G[C[a2], a1, C[a2], a2], 
 GPL[354] -> G[C[a2], a1, a8, a2], GPL[355] -> G[C[a2], a1, mC[a2], a2], 
 GPL[356] -> G[C[a2], a1, a9, a2], GPL[357] -> G[a8, a1, a5, a2], 
 GPL[358] -> G[a8, a1, a4, a2], GPL[359] -> G[a8, a1, a10, a2], 
 GPL[360] -> G[a8, a1, a13, a2], GPL[361] -> G[a8, a1, C[a2], a2], 
 GPL[362] -> G[a8, a1, a8, a2], GPL[363] -> G[a8, a1, mC[a2], a2], 
 GPL[364] -> G[a8, a1, a9, a2], GPL[365] -> G[mC[a2], a1, a5, a2], 
 GPL[366] -> G[mC[a2], a1, a4, a2], GPL[367] -> G[mC[a2], a1, a10, a2], 
 GPL[368] -> G[mC[a2], a1, a11, a2], GPL[369] -> G[mC[a2], a1, a12, a2], 
 GPL[370] -> G[mC[a2], a1, a13, a2], GPL[371] -> G[mC[a2], a1, C[a2], a2], 
 GPL[372] -> G[mC[a2], a1, a8, a2], GPL[373] -> G[mC[a2], a1, mC[a2], a2], 
 GPL[374] -> G[mC[a2], a1, a9, a2], GPL[375] -> G[a9, a1, a5, a2], 
 GPL[376] -> G[a9, a1, a4, a2], GPL[377] -> G[a9, a1, a10, a2], 
 GPL[378] -> G[a9, a1, a13, a2], GPL[379] -> G[a9, a1, C[a2], a2], 
 GPL[380] -> G[a9, a1, a8, a2], GPL[381] -> G[a9, a1, mC[a2], a2], 
 GPL[382] -> G[a9, a1, a9, a2], GPL[383] -> G[a13, a1, mC[a2], a2], 
 GPL[384] -> G[a13, a1, C[a2], a2], GPL[385] -> G[a1, mC[a2], C[a2], a2], 
 GPL[386] -> G[a1, C[a2], mC[a2], a2], GPL[387] -> G[a3, a1, a1, x3], 
 GPL[388] -> G[a3, a1, a5, x3], GPL[389] -> G[a3, a1, a4, x3], 
 GPL[390] -> G[a1, a1, a1, x3], GPL[391] -> G[a1, a1, a5, x3], 
 GPL[392] -> G[a1, a1, a4, x3], GPL[393] -> G[a1, a5, a1, x3], 
 GPL[394] -> G[a1, a5, a5, x3], GPL[395] -> G[a1, a5, a4, x3], 
 GPL[396] -> G[a1, a4, a1, x3], GPL[397] -> G[a1, a4, a5, x3], 
 GPL[398] -> G[a1, a4, a4, x3], GPL[399] -> G[a5, a1, a1, x3], 
 GPL[400] -> G[a5, a1, a5, x3], GPL[401] -> G[a5, a1, a4, x3], 
 GPL[402] -> G[a5, a5, a1, x3], GPL[403] -> G[a5, a5, a5, x3], 
 GPL[404] -> G[a5, a5, a4, x3], GPL[405] -> G[a5, a4, a1, x3], 
 GPL[406] -> G[a5, a4, a5, x3], GPL[407] -> G[a5, a4, a4, x3], 
 GPL[408] -> G[a4, a1, a1, x3], GPL[409] -> G[a4, a1, a5, x3], 
 GPL[410] -> G[a4, a1, a4, x3], GPL[411] -> G[a4, a5, a1, x3], 
 GPL[412] -> G[a4, a5, a5, x3], GPL[413] -> G[a4, a5, a4, x3], 
 GPL[414] -> G[a4, a4, a1, x3], GPL[415] -> G[a4, a4, a5, x3], 
 GPL[416] -> G[a4, a4, a4, x3], GPL[417] -> G[a2, a1, a1, x3], 
 GPL[418] -> G[a2, a1, a5, x3], GPL[419] -> G[a2, a1, a4, x3], 
 GPL[420] -> G[C[a2], a1, a1, x3], GPL[421] -> G[C[a2], a1, a5, x3], 
 GPL[422] -> G[C[a2], a1, a4, x3], GPL[423] -> G[a8, a1, a1, x3], 
 GPL[424] -> G[a8, a1, a5, x3], GPL[425] -> G[a8, a1, a4, x3], 
 GPL[426] -> G[mC[a2], a1, a1, x3], GPL[427] -> G[mC[a2], a1, a5, x3], 
 GPL[428] -> G[mC[a2], a1, a4, x3], GPL[429] -> G[a9, a1, a1, x3], 
 GPL[430] -> G[a9, a1, a5, x3], GPL[431] -> G[a9, a1, a4, x3], 
 GPL[432] -> G[a1, a1, a1, x[x3]], GPL[433] -> G[a1, a1, a1, y], 
 GPL[434] -> G[a1, a1, a1, (x[x3] + Sqrt[x[x3]*(x[x3] - 4*z)] - 2*z)/2], 
 GPL[435] -> G[a1, a1, a1, z], GPL[436] -> G[a1, a1, a1, a19, a2], 
 GPL[437] -> G[a1, a1, a1, a16, a2], GPL[438] -> G[a1, a1, a1, a18, a2], 
 GPL[439] -> G[a1, a1, a1, a25, a2], GPL[440] -> G[a1, a1, a1, a24, a2], 
 GPL[441] -> G[a1, a1, a1, a17, a2], GPL[442] -> G[a1, a1, a1, C[a2], a2], 
 GPL[443] -> G[a1, a1, a1, a8, a2], GPL[444] -> G[a1, a1, a1, mC[a2], a2], 
 GPL[445] -> G[a1, a1, a1, a9, a2], GPL[446] -> G[a1, a1, a5, a10, a2], 
 GPL[447] -> G[a1, a1, a5, a11, a2], GPL[448] -> G[a1, a1, a5, a12, a2], 
 GPL[449] -> G[a1, a1, a5, a13, a2], GPL[450] -> G[a1, a1, a5, C[a2], a2], 
 GPL[451] -> G[a1, a1, a5, a8, a2], GPL[452] -> G[a1, a1, a5, mC[a2], a2], 
 GPL[453] -> G[a1, a1, a5, a9, a2], GPL[454] -> G[a1, a1, a4, a10, a2], 
 GPL[455] -> G[a1, a1, a4, a11, a2], GPL[456] -> G[a1, a1, a4, a12, a2], 
 GPL[457] -> G[a1, a1, a4, a13, a2], GPL[458] -> G[a1, a1, a4, C[a2], a2], 
 GPL[459] -> G[a1, a1, a4, a8, a2], GPL[460] -> G[a1, a1, a4, mC[a2], a2], 
 GPL[461] -> G[a1, a1, a4, a9, a2], GPL[462] -> G[a1, a1, a2, a16, a2], 
 GPL[463] -> G[a1, a1, a2, a17, a2], GPL[464] -> G[a1, a1, a10, a5, a2], 
 GPL[465] -> G[a1, a1, a10, a4, a2], GPL[466] -> G[a1, a1, a10, C[a2], a2], 
 GPL[467] -> G[a1, a1, a10, a8, a2], GPL[468] -> G[a1, a1, a10, mC[a2], a2], 
 GPL[469] -> G[a1, a1, a10, a9, a2], GPL[470] -> G[a1, a1, a11, a5, a2], 
 GPL[471] -> G[a1, a1, a11, a4, a2], GPL[472] -> G[a1, a1, a11, C[a2], a2], 
 GPL[473] -> G[a1, a1, a11, mC[a2], a2], GPL[474] -> G[a1, a1, a12, a5, a2], 
 GPL[475] -> G[a1, a1, a12, a4, a2], GPL[476] -> G[a1, a1, a12, C[a2], a2], 
 GPL[477] -> G[a1, a1, a12, mC[a2], a2], GPL[478] -> G[a1, a1, a13, a5, a2], 
 GPL[479] -> G[a1, a1, a13, a4, a2], GPL[480] -> G[a1, a1, a13, C[a2], a2], 
 GPL[481] -> G[a1, a1, a13, a8, a2], GPL[482] -> G[a1, a1, a13, mC[a2], a2], 
 GPL[483] -> G[a1, a1, a13, a9, a2], GPL[484] -> G[a1, a1, a19, a19, a2], 
 GPL[485] -> G[a1, a1, a20, a19, a2], GPL[486] -> G[a1, a1, a16, a2, a2], 
 GPL[487] -> G[a1, a1, a16, a16, a2], GPL[488] -> G[a1, a1, a16, a18, a2], 
 GPL[489] -> G[a1, a1, a21, a16, a2], GPL[490] -> G[a1, a1, a21, a18, a2], 
 GPL[491] -> G[a1, a1, a22, a16, a2], GPL[492] -> G[a1, a1, a22, a18, a2], 
 GPL[493] -> G[a1, a1, a25, a25, a2], GPL[494] -> G[a1, a1, a24, a24, a2], 
 GPL[495] -> G[a1, a1, a17, a2, a2], GPL[496] -> G[a1, a1, a17, a17, a2], 
 GPL[497] -> G[a1, a1, C[a2], a5, a2], GPL[498] -> G[a1, a1, C[a2], a4, a2], 
 GPL[499] -> G[a1, a1, C[a2], a10, a2], 
 GPL[500] -> G[a1, a1, C[a2], a11, a2], 
 GPL[501] -> G[a1, a1, C[a2], a12, a2], 
 GPL[502] -> G[a1, a1, C[a2], a13, a2], 
 GPL[503] -> G[a1, a1, C[a2], C[a2], a2], 
 GPL[504] -> G[a1, a1, C[a2], a8, a2], 
 GPL[505] -> G[a1, a1, C[a2], mC[a2], a2], GPL[506] -> G[a1, a1, a8, a5, a2], 
 GPL[507] -> G[a1, a1, a8, a4, a2], GPL[508] -> G[a1, a1, a8, a10, a2], 
 GPL[509] -> G[a1, a1, a8, a13, a2], GPL[510] -> G[a1, a1, a8, C[a2], a2], 
 GPL[511] -> G[a1, a1, a8, a8, a2], GPL[512] -> G[a1, a1, a8, a9, a2], 
 GPL[513] -> G[a1, a1, mC[a2], a5, a2], 
 GPL[514] -> G[a1, a1, mC[a2], a4, a2], 
 GPL[515] -> G[a1, a1, mC[a2], a10, a2], 
 GPL[516] -> G[a1, a1, mC[a2], a11, a2], 
 GPL[517] -> G[a1, a1, mC[a2], a12, a2], 
 GPL[518] -> G[a1, a1, mC[a2], a13, a2], 
 GPL[519] -> G[a1, a1, mC[a2], C[a2], a2], 
 GPL[520] -> G[a1, a1, mC[a2], mC[a2], a2], 
 GPL[521] -> G[a1, a1, mC[a2], a9, a2], GPL[522] -> G[a1, a1, a9, a5, a2], 
 GPL[523] -> G[a1, a1, a9, a4, a2], GPL[524] -> G[a1, a1, a9, a10, a2], 
 GPL[525] -> G[a1, a1, a9, a13, a2], GPL[526] -> G[a1, a1, a9, a8, a2], 
 GPL[527] -> G[a1, a1, a9, mC[a2], a2], GPL[528] -> G[a1, a1, a9, a9, a2], 
 GPL[529] -> G[a1, a5, a1, a10, a2], GPL[530] -> G[a1, a5, a1, a11, a2], 
 GPL[531] -> G[a1, a5, a1, a12, a2], GPL[532] -> G[a1, a5, a1, a13, a2], 
 GPL[533] -> G[a1, a5, a1, C[a2], a2], GPL[534] -> G[a1, a5, a1, a8, a2], 
 GPL[535] -> G[a1, a5, a1, mC[a2], a2], GPL[536] -> G[a1, a5, a1, a9, a2], 
 GPL[537] -> G[a1, a4, a1, a10, a2], GPL[538] -> G[a1, a4, a1, a11, a2], 
 GPL[539] -> G[a1, a4, a1, a12, a2], GPL[540] -> G[a1, a4, a1, a13, a2], 
 GPL[541] -> G[a1, a4, a1, C[a2], a2], GPL[542] -> G[a1, a4, a1, a8, a2], 
 GPL[543] -> G[a1, a4, a1, mC[a2], a2], GPL[544] -> G[a1, a4, a1, a9, a2], 
 GPL[545] -> G[a1, a2, a2, a16, a2], GPL[546] -> G[a1, a2, a2, a17, a2], 
 GPL[547] -> G[a1, a2, a16, a2, a2], GPL[548] -> G[a1, a2, a16, a16, a2], 
 GPL[549] -> G[a1, a2, a17, a2, a2], GPL[550] -> G[a1, a2, a17, a17, a2], 
 GPL[551] -> G[a1, a10, a1, a5, a2], GPL[552] -> G[a1, a10, a1, a4, a2], 
 GPL[553] -> G[a1, a10, a1, C[a2], a2], GPL[554] -> G[a1, a10, a1, a8, a2], 
 GPL[555] -> G[a1, a10, a1, mC[a2], a2], GPL[556] -> G[a1, a10, a1, a9, a2], 
 GPL[557] -> G[a1, a11, a1, a5, a2], GPL[558] -> G[a1, a11, a1, a4, a2], 
 GPL[559] -> G[a1, a11, a1, C[a2], a2], GPL[560] -> G[a1, a11, a1, a8, a2], 
 GPL[561] -> G[a1, a11, a1, mC[a2], a2], GPL[562] -> G[a1, a11, a1, a9, a2], 
 GPL[563] -> G[a1, a12, a1, a5, a2], GPL[564] -> G[a1, a12, a1, a4, a2], 
 GPL[565] -> G[a1, a12, a1, C[a2], a2], GPL[566] -> G[a1, a12, a1, a8, a2], 
 GPL[567] -> G[a1, a12, a1, mC[a2], a2], GPL[568] -> G[a1, a12, a1, a9, a2], 
 GPL[569] -> G[a1, a13, a1, a5, a2], GPL[570] -> G[a1, a13, a1, a4, a2], 
 GPL[571] -> G[a1, a13, a1, C[a2], a2], GPL[572] -> G[a1, a13, a1, a8, a2], 
 GPL[573] -> G[a1, a13, a1, mC[a2], a2], GPL[574] -> G[a1, a13, a1, a9, a2], 
 GPL[575] -> G[a1, a19, a1, a19, a2], GPL[576] -> G[a1, a19, a19, a19, a2], 
 GPL[577] -> G[a1, a19, a20, a19, a2], GPL[578] -> G[a1, a20, a1, a19, a2], 
 GPL[579] -> G[a1, a20, a19, a19, a2], GPL[580] -> G[a1, a20, a20, a19, a2], 
 GPL[581] -> G[a1, a16, a2, a2, a2], GPL[582] -> G[a1, a16, a2, a16, a2], 
 GPL[583] -> G[a1, a16, a2, a18, a2], GPL[584] -> G[a1, a16, a16, a2, a2], 
 GPL[585] -> G[a1, a16, a16, a16, a2], GPL[586] -> G[a1, a16, a16, a18, a2], 
 GPL[587] -> G[a1, a16, a18, a2, a2], GPL[588] -> G[a1, a16, a21, a16, a2], 
 GPL[589] -> G[a1, a16, a21, a18, a2], GPL[590] -> G[a1, a16, a22, a16, a2], 
 GPL[591] -> G[a1, a16, a22, a18, a2], GPL[592] -> G[a1, a21, a2, a16, a2], 
 GPL[593] -> G[a1, a21, a2, a18, a2], GPL[594] -> G[a1, a21, a16, a2, a2], 
 GPL[595] -> G[a1, a21, a16, a16, a2], GPL[596] -> G[a1, a21, a16, a18, a2], 
 GPL[597] -> G[a1, a21, a18, a2, a2], GPL[598] -> G[a1, a21, a21, a16, a2], 
 GPL[599] -> G[a1, a21, a21, a18, a2], GPL[600] -> G[a1, a21, a22, a16, a2], 
 GPL[601] -> G[a1, a21, a22, a18, a2], GPL[602] -> G[a1, a22, a2, a16, a2], 
 GPL[603] -> G[a1, a22, a2, a18, a2], GPL[604] -> G[a1, a22, a16, a2, a2], 
 GPL[605] -> G[a1, a22, a16, a16, a2], GPL[606] -> G[a1, a22, a16, a18, a2], 
 GPL[607] -> G[a1, a22, a18, a2, a2], GPL[608] -> G[a1, a22, a21, a16, a2], 
 GPL[609] -> G[a1, a22, a21, a18, a2], GPL[610] -> G[a1, a22, a22, a16, a2], 
 GPL[611] -> G[a1, a22, a22, a18, a2], GPL[612] -> G[a1, a25, a25, a25, a2], 
 GPL[613] -> G[a1, a24, a1, a25, a2], GPL[614] -> G[a1, a24, a1, a24, a2], 
 GPL[615] -> G[a1, a17, a2, a2, a2], GPL[616] -> G[a1, a17, a2, a18, a2], 
 GPL[617] -> G[a1, a17, a2, a17, a2], GPL[618] -> G[a1, a17, a18, a2, a2], 
 GPL[619] -> G[a1, a17, a17, a2, a2], GPL[620] -> G[a1, a17, a17, a17, a2], 
 GPL[621] -> G[a1, C[a2], a1, a5, a2], GPL[622] -> G[a1, C[a2], a1, a4, a2], 
 GPL[623] -> G[a1, C[a2], a1, a10, a2], 
 GPL[624] -> G[a1, C[a2], a1, a11, a2], 
 GPL[625] -> G[a1, C[a2], a1, a12, a2], 
 GPL[626] -> G[a1, C[a2], a1, a13, a2], 
 GPL[627] -> G[a1, C[a2], a1, C[a2], a2], 
 GPL[628] -> G[a1, C[a2], a1, a8, a2], 
 GPL[629] -> G[a1, C[a2], a1, mC[a2], a2], 
 GPL[630] -> G[a1, C[a2], C[a2], C[a2], a2], 
 GPL[631] -> G[a1, C[a2], C[a2], mC[a2], a2], 
 GPL[632] -> G[a1, C[a2], mC[a2], C[a2], a2], 
 GPL[633] -> G[a1, C[a2], mC[a2], mC[a2], a2], 
 GPL[634] -> G[a1, a8, a1, a5, a2], GPL[635] -> G[a1, a8, a1, a4, a2], 
 GPL[636] -> G[a1, a8, a1, a10, a2], GPL[637] -> G[a1, a8, a1, a13, a2], 
 GPL[638] -> G[a1, a8, a1, C[a2], a2], GPL[639] -> G[a1, a8, a1, a8, a2], 
 GPL[640] -> G[a1, a8, a1, a9, a2], GPL[641] -> G[a1, mC[a2], a1, a5, a2], 
 GPL[642] -> G[a1, mC[a2], a1, a4, a2], 
 GPL[643] -> G[a1, mC[a2], a1, a10, a2], 
 GPL[644] -> G[a1, mC[a2], a1, a11, a2], 
 GPL[645] -> G[a1, mC[a2], a1, a12, a2], 
 GPL[646] -> G[a1, mC[a2], a1, a13, a2], 
 GPL[647] -> G[a1, mC[a2], a1, C[a2], a2], 
 GPL[648] -> G[a1, mC[a2], a1, mC[a2], a2], 
 GPL[649] -> G[a1, mC[a2], a1, a9, a2], 
 GPL[650] -> G[a1, mC[a2], C[a2], C[a2], a2], 
 GPL[651] -> G[a1, mC[a2], C[a2], mC[a2], a2], 
 GPL[652] -> G[a1, mC[a2], mC[a2], C[a2], a2], 
 GPL[653] -> G[a1, mC[a2], mC[a2], mC[a2], a2], 
 GPL[654] -> G[a1, a9, a1, a5, a2], GPL[655] -> G[a1, a9, a1, a4, a2], 
 GPL[656] -> G[a1, a9, a1, a10, a2], GPL[657] -> G[a1, a9, a1, a13, a2], 
 GPL[658] -> G[a1, a9, a1, a8, a2], GPL[659] -> G[a1, a9, a1, mC[a2], a2], 
 GPL[660] -> G[a1, a9, a1, a9, a2], GPL[661] -> G[a5, a1, a1, a10, a2], 
 GPL[662] -> G[a5, a1, a1, a11, a2], GPL[663] -> G[a5, a1, a1, a12, a2], 
 GPL[664] -> G[a5, a1, a1, a13, a2], GPL[665] -> G[a5, a1, a1, C[a2], a2], 
 GPL[666] -> G[a5, a1, a1, a8, a2], GPL[667] -> G[a5, a1, a1, mC[a2], a2], 
 GPL[668] -> G[a5, a1, a1, a9, a2], GPL[669] -> G[a5, a1, C[a2], C[a2], a2], 
 GPL[670] -> G[a5, a1, C[a2], mC[a2], a2], GPL[671] -> G[a5, a1, a8, a8, a2], 
 GPL[672] -> G[a5, a1, a8, a9, a2], GPL[673] -> G[a5, a1, mC[a2], C[a2], a2], 
 GPL[674] -> G[a5, a1, mC[a2], mC[a2], a2], 
 GPL[675] -> G[a5, a1, a9, a8, a2], GPL[676] -> G[a5, a1, a9, a9, a2], 
 GPL[677] -> G[a5, a5, a1, C[a2], a2], GPL[678] -> G[a5, a5, a1, a8, a2], 
 GPL[679] -> G[a5, a5, a1, mC[a2], a2], GPL[680] -> G[a5, a5, a1, a9, a2], 
 GPL[681] -> G[a5, a4, a1, C[a2], a2], GPL[682] -> G[a5, a4, a1, a8, a2], 
 GPL[683] -> G[a5, a4, a1, mC[a2], a2], GPL[684] -> G[a5, a4, a1, a9, a2], 
 GPL[685] -> G[a5, a10, a1, C[a2], a2], 
 GPL[686] -> G[a5, a10, a1, mC[a2], a2], GPL[687] -> G[a5, a11, a1, a8, a2], 
 GPL[688] -> G[a5, a11, a1, a9, a2], GPL[689] -> G[a5, a12, a1, a8, a2], 
 GPL[690] -> G[a5, a12, a1, a9, a2], GPL[691] -> G[a5, a13, a1, C[a2], a2], 
 GPL[692] -> G[a5, a13, a1, mC[a2], a2], 
 GPL[693] -> G[a5, C[a2], a1, a8, a2], GPL[694] -> G[a5, C[a2], a1, a9, a2], 
 GPL[695] -> G[a5, a8, a1, C[a2], a2], GPL[696] -> G[a5, a8, a1, a8, a2], 
 GPL[697] -> G[a5, a8, a1, mC[a2], a2], GPL[698] -> G[a5, a8, a1, a9, a2], 
 GPL[699] -> G[a5, mC[a2], a1, C[a2], a2], 
 GPL[700] -> G[a5, mC[a2], a1, a8, a2], 
 GPL[701] -> G[a5, mC[a2], a1, mC[a2], a2], 
 GPL[702] -> G[a5, mC[a2], a1, a9, a2], GPL[703] -> G[a5, a9, a1, C[a2], a2], 
 GPL[704] -> G[a5, a9, a1, mC[a2], a2], GPL[705] -> G[a4, a1, a1, a10, a2], 
 GPL[706] -> G[a4, a1, a1, a11, a2], GPL[707] -> G[a4, a1, a1, a12, a2], 
 GPL[708] -> G[a4, a1, a1, a13, a2], GPL[709] -> G[a4, a1, a1, C[a2], a2], 
 GPL[710] -> G[a4, a1, a1, a8, a2], GPL[711] -> G[a4, a1, a1, mC[a2], a2], 
 GPL[712] -> G[a4, a1, a1, a9, a2], GPL[713] -> G[a4, a1, C[a2], C[a2], a2], 
 GPL[714] -> G[a4, a1, C[a2], mC[a2], a2], GPL[715] -> G[a4, a1, a8, a8, a2], 
 GPL[716] -> G[a4, a1, a8, a9, a2], GPL[717] -> G[a4, a1, mC[a2], C[a2], a2], 
 GPL[718] -> G[a4, a1, mC[a2], mC[a2], a2], 
 GPL[719] -> G[a4, a1, a9, a8, a2], GPL[720] -> G[a4, a1, a9, a9, a2], 
 GPL[721] -> G[a4, a5, a1, C[a2], a2], GPL[722] -> G[a4, a5, a1, a8, a2], 
 GPL[723] -> G[a4, a5, a1, mC[a2], a2], GPL[724] -> G[a4, a5, a1, a9, a2], 
 GPL[725] -> G[a4, a4, a1, C[a2], a2], GPL[726] -> G[a4, a4, a1, a8, a2], 
 GPL[727] -> G[a4, a4, a1, mC[a2], a2], GPL[728] -> G[a4, a4, a1, a9, a2], 
 GPL[729] -> G[a4, a10, a1, C[a2], a2], 
 GPL[730] -> G[a4, a10, a1, mC[a2], a2], GPL[731] -> G[a4, a11, a1, a8, a2], 
 GPL[732] -> G[a4, a11, a1, a9, a2], GPL[733] -> G[a4, a12, a1, a8, a2], 
 GPL[734] -> G[a4, a12, a1, a9, a2], GPL[735] -> G[a4, a13, a1, C[a2], a2], 
 GPL[736] -> G[a4, a13, a1, mC[a2], a2], 
 GPL[737] -> G[a4, C[a2], a1, C[a2], a2], 
 GPL[738] -> G[a4, C[a2], a1, a8, a2], 
 GPL[739] -> G[a4, C[a2], a1, mC[a2], a2], 
 GPL[740] -> G[a4, C[a2], a1, a9, a2], GPL[741] -> G[a4, a8, a1, C[a2], a2], 
 GPL[742] -> G[a4, a8, a1, mC[a2], a2], 
 GPL[743] -> G[a4, mC[a2], a1, a8, a2], 
 GPL[744] -> G[a4, mC[a2], a1, a9, a2], GPL[745] -> G[a4, a9, a1, C[a2], a2], 
 GPL[746] -> G[a4, a9, a1, a8, a2], GPL[747] -> G[a4, a9, a1, mC[a2], a2], 
 GPL[748] -> G[a4, a9, a1, a9, a2], GPL[749] -> G[a10, a1, a1, a5, a2], 
 GPL[750] -> G[a10, a1, a1, a4, a2], GPL[751] -> G[a10, a1, a1, C[a2], a2], 
 GPL[752] -> G[a10, a1, a1, a8, a2], GPL[753] -> G[a10, a1, a1, mC[a2], a2], 
 GPL[754] -> G[a10, a1, a1, a9, a2], 
 GPL[755] -> G[a10, a1, C[a2], C[a2], a2], 
 GPL[756] -> G[a10, a1, C[a2], mC[a2], a2], 
 GPL[757] -> G[a10, a1, mC[a2], C[a2], a2], 
 GPL[758] -> G[a10, a1, mC[a2], mC[a2], a2], 
 GPL[759] -> G[a10, a5, a1, C[a2], a2], 
 GPL[760] -> G[a10, a5, a1, mC[a2], a2], 
 GPL[761] -> G[a10, a4, a1, C[a2], a2], 
 GPL[762] -> G[a10, a4, a1, mC[a2], a2], 
 GPL[763] -> G[a10, a10, a1, C[a2], a2], 
 GPL[764] -> G[a10, a10, a1, mC[a2], a2], 
 GPL[765] -> G[a10, a13, a1, C[a2], a2], 
 GPL[766] -> G[a10, a13, a1, mC[a2], a2], 
 GPL[767] -> G[a10, C[a2], a1, C[a2], a2], 
 GPL[768] -> G[a10, C[a2], a1, mC[a2], a2], 
 GPL[769] -> G[a10, a8, a1, C[a2], a2], 
 GPL[770] -> G[a10, a8, a1, mC[a2], a2], 
 GPL[771] -> G[a10, mC[a2], a1, C[a2], a2], 
 GPL[772] -> G[a10, mC[a2], a1, mC[a2], a2], 
 GPL[773] -> G[a10, a9, a1, C[a2], a2], 
 GPL[774] -> G[a10, a9, a1, mC[a2], a2], GPL[775] -> G[a11, a1, a1, a5, a2], 
 GPL[776] -> G[a11, a1, a1, a4, a2], GPL[777] -> G[a11, a1, a1, C[a2], a2], 
 GPL[778] -> G[a11, a1, a1, a8, a2], GPL[779] -> G[a11, a1, a1, mC[a2], a2], 
 GPL[780] -> G[a11, a1, a1, a9, a2], GPL[781] -> G[a11, a1, a8, a8, a2], 
 GPL[782] -> G[a11, a1, a8, a9, a2], GPL[783] -> G[a11, a1, a9, a8, a2], 
 GPL[784] -> G[a11, a1, a9, a9, a2], GPL[785] -> G[a11, a5, a1, a8, a2], 
 GPL[786] -> G[a11, a5, a1, a9, a2], GPL[787] -> G[a11, a4, a1, a8, a2], 
 GPL[788] -> G[a11, a4, a1, a9, a2], GPL[789] -> G[a11, a11, a1, a8, a2], 
 GPL[790] -> G[a11, a11, a1, a9, a2], GPL[791] -> G[a11, a12, a1, a8, a2], 
 GPL[792] -> G[a11, a12, a1, a9, a2], GPL[793] -> G[a11, C[a2], a1, a8, a2], 
 GPL[794] -> G[a11, C[a2], a1, a9, a2], 
 GPL[795] -> G[a11, mC[a2], a1, a8, a2], 
 GPL[796] -> G[a11, mC[a2], a1, a9, a2], GPL[797] -> G[a12, a1, a1, a5, a2], 
 GPL[798] -> G[a12, a1, a1, a4, a2], GPL[799] -> G[a12, a1, a1, C[a2], a2], 
 GPL[800] -> G[a12, a1, a1, a8, a2], GPL[801] -> G[a12, a1, a1, mC[a2], a2], 
 GPL[802] -> G[a12, a1, a1, a9, a2], GPL[803] -> G[a12, a1, a8, a8, a2], 
 GPL[804] -> G[a12, a1, a8, a9, a2], GPL[805] -> G[a12, a1, a9, a8, a2], 
 GPL[806] -> G[a12, a1, a9, a9, a2], GPL[807] -> G[a12, a5, a1, a8, a2], 
 GPL[808] -> G[a12, a5, a1, a9, a2], GPL[809] -> G[a12, a4, a1, a8, a2], 
 GPL[810] -> G[a12, a4, a1, a9, a2], GPL[811] -> G[a12, a11, a1, a8, a2], 
 GPL[812] -> G[a12, a11, a1, a9, a2], GPL[813] -> G[a12, a12, a1, a8, a2], 
 GPL[814] -> G[a12, a12, a1, a9, a2], GPL[815] -> G[a12, C[a2], a1, a8, a2], 
 GPL[816] -> G[a12, C[a2], a1, a9, a2], 
 GPL[817] -> G[a12, mC[a2], a1, a8, a2], 
 GPL[818] -> G[a12, mC[a2], a1, a9, a2], GPL[819] -> G[a13, a1, a1, a5, a2], 
 GPL[820] -> G[a13, a1, a1, a4, a2], GPL[821] -> G[a13, a1, a1, C[a2], a2], 
 GPL[822] -> G[a13, a1, a1, a8, a2], GPL[823] -> G[a13, a1, a1, mC[a2], a2], 
 GPL[824] -> G[a13, a1, a1, a9, a2], 
 GPL[825] -> G[a13, a1, C[a2], C[a2], a2], 
 GPL[826] -> G[a13, a1, C[a2], mC[a2], a2], 
 GPL[827] -> G[a13, a1, mC[a2], C[a2], a2], 
 GPL[828] -> G[a13, a1, mC[a2], mC[a2], a2], 
 GPL[829] -> G[a13, a5, a1, C[a2], a2], 
 GPL[830] -> G[a13, a5, a1, mC[a2], a2], 
 GPL[831] -> G[a13, a4, a1, C[a2], a2], 
 GPL[832] -> G[a13, a4, a1, mC[a2], a2], 
 GPL[833] -> G[a13, a10, a1, C[a2], a2], 
 GPL[834] -> G[a13, a10, a1, mC[a2], a2], 
 GPL[835] -> G[a13, a13, a1, C[a2], a2], 
 GPL[836] -> G[a13, a13, a1, mC[a2], a2], 
 GPL[837] -> G[a13, C[a2], a1, C[a2], a2], 
 GPL[838] -> G[a13, C[a2], a1, mC[a2], a2], 
 GPL[839] -> G[a13, a8, a1, C[a2], a2], 
 GPL[840] -> G[a13, a8, a1, mC[a2], a2], 
 GPL[841] -> G[a13, mC[a2], a1, C[a2], a2], 
 GPL[842] -> G[a13, mC[a2], a1, mC[a2], a2], 
 GPL[843] -> G[a13, a9, a1, C[a2], a2], 
 GPL[844] -> G[a13, a9, a1, mC[a2], a2], GPL[845] -> G[a19, a1, a1, a19, a2], 
 GPL[846] -> G[a19, a1, a19, a19, a2], GPL[847] -> G[a19, a1, a20, a19, a2], 
 GPL[848] -> G[a19, a19, a1, a19, a2], GPL[849] -> G[a19, a19, a19, a19, a2], 
 GPL[850] -> G[a19, a19, a20, a19, a2], GPL[851] -> G[a19, a20, a1, a19, a2], 
 GPL[852] -> G[a19, a20, a19, a19, a2], 
 GPL[853] -> G[a19, a20, a20, a19, a2], GPL[854] -> G[a20, a1, a1, a19, a2], 
 GPL[855] -> G[a20, a1, a19, a19, a2], GPL[856] -> G[a20, a1, a20, a19, a2], 
 GPL[857] -> G[a20, a19, a1, a19, a2], GPL[858] -> G[a20, a19, a19, a19, a2], 
 GPL[859] -> G[a20, a19, a20, a19, a2], GPL[860] -> G[a20, a20, a1, a19, a2], 
 GPL[861] -> G[a20, a20, a19, a19, a2], 
 GPL[862] -> G[a20, a20, a20, a19, a2], GPL[863] -> G[a16, a2, a2, a18, a2], 
 GPL[864] -> G[a16, a2, a16, a18, a2], GPL[865] -> G[a16, a2, a18, a2, a2], 
 GPL[866] -> G[a16, a2, a21, a16, a2], GPL[867] -> G[a16, a2, a21, a18, a2], 
 GPL[868] -> G[a16, a2, a22, a16, a2], GPL[869] -> G[a16, a2, a22, a18, a2], 
 GPL[870] -> G[a16, a16, a2, a18, a2], GPL[871] -> G[a16, a16, a16, a18, a2], 
 GPL[872] -> G[a16, a16, a18, a2, a2], GPL[873] -> G[a16, a16, a21, a16, a2], 
 GPL[874] -> G[a16, a16, a21, a18, a2], 
 GPL[875] -> G[a16, a16, a22, a16, a2], 
 GPL[876] -> G[a16, a16, a22, a18, a2], GPL[877] -> G[a16, a18, a2, a2, a2], 
 GPL[878] -> G[a16, a21, a2, a16, a2], GPL[879] -> G[a16, a21, a2, a18, a2], 
 GPL[880] -> G[a16, a21, a16, a2, a2], GPL[881] -> G[a16, a21, a16, a16, a2], 
 GPL[882] -> G[a16, a21, a16, a18, a2], GPL[883] -> G[a16, a21, a18, a2, a2], 
 GPL[884] -> G[a16, a21, a21, a16, a2], 
 GPL[885] -> G[a16, a21, a21, a18, a2], 
 GPL[886] -> G[a16, a21, a22, a16, a2], 
 GPL[887] -> G[a16, a21, a22, a18, a2], GPL[888] -> G[a16, a22, a2, a16, a2], 
 GPL[889] -> G[a16, a22, a2, a18, a2], GPL[890] -> G[a16, a22, a16, a2, a2], 
 GPL[891] -> G[a16, a22, a16, a16, a2], 
 GPL[892] -> G[a16, a22, a16, a18, a2], GPL[893] -> G[a16, a22, a18, a2, a2], 
 GPL[894] -> G[a16, a22, a21, a16, a2], 
 GPL[895] -> G[a16, a22, a21, a18, a2], 
 GPL[896] -> G[a16, a22, a22, a16, a2], 
 GPL[897] -> G[a16, a22, a22, a18, a2], GPL[898] -> G[a21, a2, a2, a16, a2], 
 GPL[899] -> G[a21, a2, a2, a18, a2], GPL[900] -> G[a21, a2, a16, a2, a2], 
 GPL[901] -> G[a21, a2, a16, a16, a2], GPL[902] -> G[a21, a2, a16, a18, a2], 
 GPL[903] -> G[a21, a2, a18, a2, a2], GPL[904] -> G[a21, a2, a21, a16, a2], 
 GPL[905] -> G[a21, a2, a21, a18, a2], GPL[906] -> G[a21, a2, a22, a16, a2], 
 GPL[907] -> G[a21, a2, a22, a18, a2], GPL[908] -> G[a21, a16, a2, a2, a2], 
 GPL[909] -> G[a21, a16, a2, a16, a2], GPL[910] -> G[a21, a16, a2, a18, a2], 
 GPL[911] -> G[a21, a16, a16, a2, a2], GPL[912] -> G[a21, a16, a18, a2, a2], 
 GPL[913] -> G[a21, a18, a2, a2, a2], GPL[914] -> G[a21, a21, a2, a16, a2], 
 GPL[915] -> G[a21, a21, a2, a18, a2], GPL[916] -> G[a21, a21, a16, a2, a2], 
 GPL[917] -> G[a21, a21, a18, a2, a2], GPL[918] -> G[a21, a22, a2, a16, a2], 
 GPL[919] -> G[a21, a22, a2, a18, a2], GPL[920] -> G[a21, a22, a16, a2, a2], 
 GPL[921] -> G[a21, a22, a18, a2, a2], GPL[922] -> G[a22, a2, a2, a16, a2], 
 GPL[923] -> G[a22, a2, a2, a18, a2], GPL[924] -> G[a22, a2, a16, a2, a2], 
 GPL[925] -> G[a22, a2, a16, a16, a2], GPL[926] -> G[a22, a2, a16, a18, a2], 
 GPL[927] -> G[a22, a2, a18, a2, a2], GPL[928] -> G[a22, a2, a21, a16, a2], 
 GPL[929] -> G[a22, a2, a21, a18, a2], GPL[930] -> G[a22, a2, a22, a16, a2], 
 GPL[931] -> G[a22, a2, a22, a18, a2], GPL[932] -> G[a22, a16, a2, a2, a2], 
 GPL[933] -> G[a22, a16, a2, a16, a2], GPL[934] -> G[a22, a16, a2, a18, a2], 
 GPL[935] -> G[a22, a16, a16, a2, a2], GPL[936] -> G[a22, a16, a18, a2, a2], 
 GPL[937] -> G[a22, a18, a2, a2, a2], GPL[938] -> G[a22, a21, a2, a16, a2], 
 GPL[939] -> G[a22, a21, a2, a18, a2], GPL[940] -> G[a22, a21, a16, a2, a2], 
 GPL[941] -> G[a22, a21, a18, a2, a2], GPL[942] -> G[a22, a22, a2, a16, a2], 
 GPL[943] -> G[a22, a22, a2, a18, a2], GPL[944] -> G[a22, a22, a16, a2, a2], 
 GPL[945] -> G[a22, a22, a18, a2, a2], GPL[946] -> G[a24, a1, a1, a25, a2], 
 GPL[947] -> G[a24, a1, a1, a24, a2], GPL[948] -> G[a24, a1, a25, a25, a2], 
 GPL[949] -> G[a24, a24, a1, a25, a2], GPL[950] -> G[a17, a1, a2, a18, a2], 
 GPL[951] -> G[a17, a1, a2, a17, a2], GPL[952] -> G[a17, a1, a18, a2, a2], 
 GPL[953] -> G[a17, a1, a17, a2, a2], GPL[954] -> G[a17, a2, a1, a18, a2], 
 GPL[955] -> G[a17, a2, a1, a17, a2], GPL[956] -> G[a17, a2, a2, a18, a2], 
 GPL[957] -> G[a17, a2, a18, a2, a2], GPL[958] -> G[a17, a2, a17, a18, a2], 
 GPL[959] -> G[a17, a18, a2, a2, a2], GPL[960] -> G[a17, a17, a2, a18, a2], 
 GPL[961] -> G[a17, a17, a18, a2, a2], GPL[962] -> G[C[a2], a1, a1, a5, a2], 
 GPL[963] -> G[C[a2], a1, a1, a4, a2], GPL[964] -> G[C[a2], a1, a1, a10, a2], 
 GPL[965] -> G[C[a2], a1, a1, a11, a2], 
 GPL[966] -> G[C[a2], a1, a1, a12, a2], 
 GPL[967] -> G[C[a2], a1, a1, a13, a2], 
 GPL[968] -> G[C[a2], a1, a1, C[a2], a2], 
 GPL[969] -> G[C[a2], a1, a1, a8, a2], 
 GPL[970] -> G[C[a2], a1, a1, mC[a2], a2], 
 GPL[971] -> G[C[a2], a1, a1, a9, a2], 
 GPL[972] -> G[C[a2], a1, C[a2], C[a2], a2], 
 GPL[973] -> G[C[a2], a1, C[a2], mC[a2], a2], 
 GPL[974] -> G[C[a2], a1, a8, a8, a2], GPL[975] -> G[C[a2], a1, a8, a9, a2], 
 GPL[976] -> G[C[a2], a1, mC[a2], C[a2], a2], 
 GPL[977] -> G[C[a2], a1, mC[a2], mC[a2], a2], 
 GPL[978] -> G[C[a2], a1, a9, a8, a2], GPL[979] -> G[C[a2], a1, a9, a9, a2], 
 GPL[980] -> G[C[a2], a5, a1, a8, a2], GPL[981] -> G[C[a2], a5, a1, a9, a2], 
 GPL[982] -> G[C[a2], a4, a1, a8, a2], GPL[983] -> G[C[a2], a4, a1, a9, a2], 
 GPL[984] -> G[C[a2], a10, a1, C[a2], a2], 
 GPL[985] -> G[C[a2], a10, a1, mC[a2], a2], 
 GPL[986] -> G[C[a2], a11, a1, a8, a2], 
 GPL[987] -> G[C[a2], a11, a1, a9, a2], 
 GPL[988] -> G[C[a2], a12, a1, a8, a2], 
 GPL[989] -> G[C[a2], a12, a1, a9, a2], 
 GPL[990] -> G[C[a2], a13, a1, C[a2], a2], 
 GPL[991] -> G[C[a2], a13, a1, mC[a2], a2], 
 GPL[992] -> G[C[a2], C[a2], a1, C[a2], a2], 
 GPL[993] -> G[C[a2], C[a2], a1, a8, a2], 
 GPL[994] -> G[C[a2], C[a2], a1, mC[a2], a2], 
 GPL[995] -> G[C[a2], C[a2], a1, a9, a2], 
 GPL[996] -> G[C[a2], a8, a1, a8, a2], GPL[997] -> G[C[a2], a8, a1, a9, a2], 
 GPL[998] -> G[C[a2], mC[a2], a1, C[a2], a2], 
 GPL[999] -> G[C[a2], mC[a2], a1, a8, a2], 
 GPL[1000] -> G[C[a2], mC[a2], a1, mC[a2], a2], 
 GPL[1001] -> G[C[a2], mC[a2], a1, a9, a2], 
 GPL[1002] -> G[a8, a1, a1, a5, a2], GPL[1003] -> G[a8, a1, a1, a4, a2], 
 GPL[1004] -> G[a8, a1, a1, a10, a2], GPL[1005] -> G[a8, a1, a1, a13, a2], 
 GPL[1006] -> G[a8, a1, a1, C[a2], a2], GPL[1007] -> G[a8, a1, a1, a8, a2], 
 GPL[1008] -> G[a8, a1, a1, mC[a2], a2], GPL[1009] -> G[a8, a1, a1, a9, a2], 
 GPL[1010] -> G[a8, a1, C[a2], C[a2], a2], 
 GPL[1011] -> G[a8, a1, C[a2], mC[a2], a2], 
 GPL[1012] -> G[a8, a1, mC[a2], C[a2], a2], 
 GPL[1013] -> G[a8, a1, mC[a2], mC[a2], a2], 
 GPL[1014] -> G[a8, a5, a1, C[a2], a2], 
 GPL[1015] -> G[a8, a5, a1, mC[a2], a2], 
 GPL[1016] -> G[a8, a4, a1, C[a2], a2], 
 GPL[1017] -> G[a8, a4, a1, mC[a2], a2], 
 GPL[1018] -> G[a8, a10, a1, C[a2], a2], 
 GPL[1019] -> G[a8, a10, a1, mC[a2], a2], 
 GPL[1020] -> G[a8, a13, a1, C[a2], a2], 
 GPL[1021] -> G[a8, a13, a1, mC[a2], a2], 
 GPL[1022] -> G[a8, C[a2], a1, C[a2], a2], 
 GPL[1023] -> G[a8, C[a2], a1, mC[a2], a2], 
 GPL[1024] -> G[a8, a8, a1, C[a2], a2], 
 GPL[1025] -> G[a8, a8, a1, mC[a2], a2], 
 GPL[1026] -> G[a8, a9, a1, C[a2], a2], 
 GPL[1027] -> G[a8, a9, a1, mC[a2], a2], 
 GPL[1028] -> G[mC[a2], a1, a1, a5, a2], 
 GPL[1029] -> G[mC[a2], a1, a1, a4, a2], 
 GPL[1030] -> G[mC[a2], a1, a1, a10, a2], 
 GPL[1031] -> G[mC[a2], a1, a1, a11, a2], 
 GPL[1032] -> G[mC[a2], a1, a1, a12, a2], 
 GPL[1033] -> G[mC[a2], a1, a1, a13, a2], 
 GPL[1034] -> G[mC[a2], a1, a1, C[a2], a2], 
 GPL[1035] -> G[mC[a2], a1, a1, a8, a2], 
 GPL[1036] -> G[mC[a2], a1, a1, mC[a2], a2], 
 GPL[1037] -> G[mC[a2], a1, a1, a9, a2], 
 GPL[1038] -> G[mC[a2], a1, C[a2], C[a2], a2], 
 GPL[1039] -> G[mC[a2], a1, C[a2], mC[a2], a2], 
 GPL[1040] -> G[mC[a2], a1, a8, a8, a2], 
 GPL[1041] -> G[mC[a2], a1, a8, a9, a2], 
 GPL[1042] -> G[mC[a2], a1, mC[a2], C[a2], a2], 
 GPL[1043] -> G[mC[a2], a1, mC[a2], mC[a2], a2], 
 GPL[1044] -> G[mC[a2], a1, a9, a8, a2], 
 GPL[1045] -> G[mC[a2], a1, a9, a9, a2], 
 GPL[1046] -> G[mC[a2], a5, a1, a8, a2], 
 GPL[1047] -> G[mC[a2], a5, a1, a9, a2], 
 GPL[1048] -> G[mC[a2], a4, a1, a8, a2], 
 GPL[1049] -> G[mC[a2], a4, a1, a9, a2], 
 GPL[1050] -> G[mC[a2], a10, a1, C[a2], a2], 
 GPL[1051] -> G[mC[a2], a10, a1, mC[a2], a2], 
 GPL[1052] -> G[mC[a2], a11, a1, a8, a2], 
 GPL[1053] -> G[mC[a2], a11, a1, a9, a2], 
 GPL[1054] -> G[mC[a2], a12, a1, a8, a2], 
 GPL[1055] -> G[mC[a2], a12, a1, a9, a2], 
 GPL[1056] -> G[mC[a2], a13, a1, C[a2], a2], 
 GPL[1057] -> G[mC[a2], a13, a1, mC[a2], a2], 
 GPL[1058] -> G[mC[a2], C[a2], a1, C[a2], a2], 
 GPL[1059] -> G[mC[a2], C[a2], a1, a8, a2], 
 GPL[1060] -> G[mC[a2], C[a2], a1, mC[a2], a2], 
 GPL[1061] -> G[mC[a2], C[a2], a1, a9, a2], 
 GPL[1062] -> G[mC[a2], mC[a2], a1, C[a2], a2], 
 GPL[1063] -> G[mC[a2], mC[a2], a1, a8, a2], 
 GPL[1064] -> G[mC[a2], mC[a2], a1, mC[a2], a2], 
 GPL[1065] -> G[mC[a2], mC[a2], a1, a9, a2], 
 GPL[1066] -> G[mC[a2], a9, a1, a8, a2], 
 GPL[1067] -> G[mC[a2], a9, a1, a9, a2], GPL[1068] -> G[a9, a1, a1, a5, a2], 
 GPL[1069] -> G[a9, a1, a1, a4, a2], GPL[1070] -> G[a9, a1, a1, a10, a2], 
 GPL[1071] -> G[a9, a1, a1, a13, a2], GPL[1072] -> G[a9, a1, a1, C[a2], a2], 
 GPL[1073] -> G[a9, a1, a1, a8, a2], GPL[1074] -> G[a9, a1, a1, mC[a2], a2], 
 GPL[1075] -> G[a9, a1, a1, a9, a2], 
 GPL[1076] -> G[a9, a1, C[a2], C[a2], a2], 
 GPL[1077] -> G[a9, a1, C[a2], mC[a2], a2], 
 GPL[1078] -> G[a9, a1, mC[a2], C[a2], a2], 
 GPL[1079] -> G[a9, a1, mC[a2], mC[a2], a2], 
 GPL[1080] -> G[a9, a5, a1, C[a2], a2], 
 GPL[1081] -> G[a9, a5, a1, mC[a2], a2], 
 GPL[1082] -> G[a9, a4, a1, C[a2], a2], 
 GPL[1083] -> G[a9, a4, a1, mC[a2], a2], 
 GPL[1084] -> G[a9, a10, a1, C[a2], a2], 
 GPL[1085] -> G[a9, a10, a1, mC[a2], a2], 
 GPL[1086] -> G[a9, a13, a1, C[a2], a2], 
 GPL[1087] -> G[a9, a13, a1, mC[a2], a2], 
 GPL[1088] -> G[a9, a8, a1, C[a2], a2], 
 GPL[1089] -> G[a9, a8, a1, mC[a2], a2], 
 GPL[1090] -> G[a9, mC[a2], a1, C[a2], a2], 
 GPL[1091] -> G[a9, mC[a2], a1, mC[a2], a2], 
 GPL[1092] -> G[a9, a9, a1, C[a2], a2], 
 GPL[1093] -> G[a9, a9, a1, mC[a2], a2], GPL[1094] -> G[a3, a3, a1, a1, x3], 
 GPL[1095] -> G[a3, a3, a1, a5, x3], GPL[1096] -> G[a3, a3, a1, a4, x3], 
 GPL[1097] -> G[a3, a1, a1, a1, x3], GPL[1098] -> G[a3, a1, a1, a5, x3], 
 GPL[1099] -> G[a3, a1, a1, a4, x3], GPL[1100] -> G[a3, a1, a5, a1, x3], 
 GPL[1101] -> G[a3, a1, a5, a5, x3], GPL[1102] -> G[a3, a1, a5, a4, x3], 
 GPL[1103] -> G[a3, a1, a4, a1, x3], GPL[1104] -> G[a3, a1, a4, a5, x3], 
 GPL[1105] -> G[a3, a1, a4, a4, x3], GPL[1106] -> G[a3, a5, a1, a1, x3], 
 GPL[1107] -> G[a3, a5, a1, a5, x3], GPL[1108] -> G[a3, a5, a1, a4, x3], 
 GPL[1109] -> G[a3, a4, a1, a1, x3], GPL[1110] -> G[a3, a4, a1, a5, x3], 
 GPL[1111] -> G[a3, a4, a1, a4, x3], GPL[1112] -> G[a3, a2, a1, a1, x3], 
 GPL[1113] -> G[a3, a2, a1, a5, x3], GPL[1114] -> G[a3, a2, a1, a4, x3], 
 GPL[1115] -> G[a3, C[a2], a1, a1, x3], 
 GPL[1116] -> G[a3, C[a2], a1, a5, x3], 
 GPL[1117] -> G[a3, C[a2], a1, a4, x3], GPL[1118] -> G[a3, a8, a1, a1, x3], 
 GPL[1119] -> G[a3, a8, a1, a5, x3], GPL[1120] -> G[a3, a8, a1, a4, x3], 
 GPL[1121] -> G[a3, mC[a2], a1, a1, x3], 
 GPL[1122] -> G[a3, mC[a2], a1, a5, x3], 
 GPL[1123] -> G[a3, mC[a2], a1, a4, x3], GPL[1124] -> G[a3, a9, a1, a1, x3], 
 GPL[1125] -> G[a3, a9, a1, a5, x3], GPL[1126] -> G[a3, a9, a1, a4, x3], 
 GPL[1127] -> G[a1, a3, a1, a1, x3], GPL[1128] -> G[a1, a3, a1, a5, x3], 
 GPL[1129] -> G[a1, a3, a1, a4, x3], GPL[1130] -> G[a1, a1, a1, a1, x3], 
 GPL[1131] -> G[a1, a1, a1, a5, x3], GPL[1132] -> G[a1, a1, a1, a4, x3], 
 GPL[1133] -> G[a1, a1, a5, a1, x3], GPL[1134] -> G[a1, a1, a5, a5, x3], 
 GPL[1135] -> G[a1, a1, a5, a4, x3], GPL[1136] -> G[a1, a1, a4, a1, x3], 
 GPL[1137] -> G[a1, a1, a4, a5, x3], GPL[1138] -> G[a1, a1, a4, a4, x3], 
 GPL[1139] -> G[a1, a5, a1, a1, x3], GPL[1140] -> G[a1, a5, a1, a5, x3], 
 GPL[1141] -> G[a1, a5, a1, a4, x3], GPL[1142] -> G[a1, a5, a5, a1, x3], 
 GPL[1143] -> G[a1, a5, a5, a5, x3], GPL[1144] -> G[a1, a5, a5, a4, x3], 
 GPL[1145] -> G[a1, a5, a4, a1, x3], GPL[1146] -> G[a1, a5, a4, a5, x3], 
 GPL[1147] -> G[a1, a5, a4, a4, x3], GPL[1148] -> G[a1, a4, a1, a1, x3], 
 GPL[1149] -> G[a1, a4, a1, a5, x3], GPL[1150] -> G[a1, a4, a1, a4, x3], 
 GPL[1151] -> G[a1, a4, a5, a1, x3], GPL[1152] -> G[a1, a4, a5, a5, x3], 
 GPL[1153] -> G[a1, a4, a5, a4, x3], GPL[1154] -> G[a1, a4, a4, a1, x3], 
 GPL[1155] -> G[a1, a4, a4, a5, x3], GPL[1156] -> G[a1, a4, a4, a4, x3], 
 GPL[1157] -> G[a1, a2, a1, a1, x3], GPL[1158] -> G[a1, a2, a1, a5, x3], 
 GPL[1159] -> G[a1, a2, a1, a4, x3], GPL[1160] -> G[a1, C[a2], a1, a1, x3], 
 GPL[1161] -> G[a1, C[a2], a1, a5, x3], 
 GPL[1162] -> G[a1, C[a2], a1, a4, x3], GPL[1163] -> G[a1, a8, a1, a1, x3], 
 GPL[1164] -> G[a1, a8, a1, a5, x3], GPL[1165] -> G[a1, a8, a1, a4, x3], 
 GPL[1166] -> G[a1, mC[a2], a1, a1, x3], 
 GPL[1167] -> G[a1, mC[a2], a1, a5, x3], 
 GPL[1168] -> G[a1, mC[a2], a1, a4, x3], GPL[1169] -> G[a1, a9, a1, a1, x3], 
 GPL[1170] -> G[a1, a9, a1, a5, x3], GPL[1171] -> G[a1, a9, a1, a4, x3], 
 GPL[1172] -> G[a5, a3, a1, a1, x3], GPL[1173] -> G[a5, a3, a1, a5, x3], 
 GPL[1174] -> G[a5, a3, a1, a4, x3], GPL[1175] -> G[a5, a1, a1, a1, x3], 
 GPL[1176] -> G[a5, a1, a1, a5, x3], GPL[1177] -> G[a5, a1, a1, a4, x3], 
 GPL[1178] -> G[a5, a1, a5, a1, x3], GPL[1179] -> G[a5, a1, a5, a5, x3], 
 GPL[1180] -> G[a5, a1, a5, a4, x3], GPL[1181] -> G[a5, a1, a4, a1, x3], 
 GPL[1182] -> G[a5, a1, a4, a5, x3], GPL[1183] -> G[a5, a1, a4, a4, x3], 
 GPL[1184] -> G[a5, a5, a1, a1, x3], GPL[1185] -> G[a5, a5, a1, a5, x3], 
 GPL[1186] -> G[a5, a5, a1, a4, x3], GPL[1187] -> G[a5, a4, a1, a1, x3], 
 GPL[1188] -> G[a5, a4, a1, a5, x3], GPL[1189] -> G[a5, a4, a1, a4, x3], 
 GPL[1190] -> G[a5, a2, a1, a1, x3], GPL[1191] -> G[a5, a2, a1, a5, x3], 
 GPL[1192] -> G[a5, a2, a1, a4, x3], GPL[1193] -> G[a4, a3, a1, a1, x3], 
 GPL[1194] -> G[a4, a3, a1, a5, x3], GPL[1195] -> G[a4, a3, a1, a4, x3], 
 GPL[1196] -> G[a4, a1, a1, a1, x3], GPL[1197] -> G[a4, a1, a1, a5, x3], 
 GPL[1198] -> G[a4, a1, a1, a4, x3], GPL[1199] -> G[a4, a1, a5, a1, x3], 
 GPL[1200] -> G[a4, a1, a5, a5, x3], GPL[1201] -> G[a4, a1, a5, a4, x3], 
 GPL[1202] -> G[a4, a1, a4, a1, x3], GPL[1203] -> G[a4, a1, a4, a5, x3], 
 GPL[1204] -> G[a4, a1, a4, a4, x3], GPL[1205] -> G[a4, a5, a1, a1, x3], 
 GPL[1206] -> G[a4, a5, a1, a5, x3], GPL[1207] -> G[a4, a5, a1, a4, x3], 
 GPL[1208] -> G[a4, a4, a1, a1, x3], GPL[1209] -> G[a4, a4, a1, a5, x3], 
 GPL[1210] -> G[a4, a4, a1, a4, x3], GPL[1211] -> G[a4, a2, a1, a1, x3], 
 GPL[1212] -> G[a4, a2, a1, a5, x3], GPL[1213] -> G[a4, a2, a1, a4, x3], 
 GPL[1214] -> G[a2, a3, a1, a1, x3], GPL[1215] -> G[a2, a3, a1, a5, x3], 
 GPL[1216] -> G[a2, a3, a1, a4, x3], GPL[1217] -> G[a2, a1, a1, a1, x3], 
 GPL[1218] -> G[a2, a1, a1, a5, x3], GPL[1219] -> G[a2, a1, a1, a4, x3], 
 GPL[1220] -> G[a2, a1, a5, a1, x3], GPL[1221] -> G[a2, a1, a5, a5, x3], 
 GPL[1222] -> G[a2, a1, a5, a4, x3], GPL[1223] -> G[a2, a1, a4, a1, x3], 
 GPL[1224] -> G[a2, a1, a4, a5, x3], GPL[1225] -> G[a2, a1, a4, a4, x3], 
 GPL[1226] -> G[a2, a5, a1, a1, x3], GPL[1227] -> G[a2, a5, a1, a5, x3], 
 GPL[1228] -> G[a2, a5, a1, a4, x3], GPL[1229] -> G[a2, a4, a1, a1, x3], 
 GPL[1230] -> G[a2, a4, a1, a5, x3], GPL[1231] -> G[a2, a4, a1, a4, x3], 
 GPL[1232] -> G[a2, a2, a1, a1, x3], GPL[1233] -> G[a2, a2, a1, a5, x3], 
 GPL[1234] -> G[a2, a2, a1, a4, x3], GPL[1235] -> G[a2, C[a2], a1, a1, x3], 
 GPL[1236] -> G[a2, C[a2], a1, a5, x3], 
 GPL[1237] -> G[a2, C[a2], a1, a4, x3], GPL[1238] -> G[a2, a8, a1, a1, x3], 
 GPL[1239] -> G[a2, a8, a1, a5, x3], GPL[1240] -> G[a2, a8, a1, a4, x3], 
 GPL[1241] -> G[a2, mC[a2], a1, a1, x3], 
 GPL[1242] -> G[a2, mC[a2], a1, a5, x3], 
 GPL[1243] -> G[a2, mC[a2], a1, a4, x3], GPL[1244] -> G[a2, a9, a1, a1, x3], 
 GPL[1245] -> G[a2, a9, a1, a5, x3], GPL[1246] -> G[a2, a9, a1, a4, x3], 
 GPL[1247] -> G[C[a2], a3, a1, a1, x3], 
 GPL[1248] -> G[C[a2], a3, a1, a5, x3], 
 GPL[1249] -> G[C[a2], a3, a1, a4, x3], 
 GPL[1250] -> G[C[a2], a1, a1, a1, x3], 
 GPL[1251] -> G[C[a2], a1, a1, a5, x3], 
 GPL[1252] -> G[C[a2], a1, a1, a4, x3], 
 GPL[1253] -> G[C[a2], a1, a5, a1, x3], 
 GPL[1254] -> G[C[a2], a1, a5, a5, x3], 
 GPL[1255] -> G[C[a2], a1, a5, a4, x3], 
 GPL[1256] -> G[C[a2], a1, a4, a1, x3], 
 GPL[1257] -> G[C[a2], a1, a4, a5, x3], 
 GPL[1258] -> G[C[a2], a1, a4, a4, x3], 
 GPL[1259] -> G[C[a2], a4, a1, a1, x3], 
 GPL[1260] -> G[C[a2], a4, a1, a5, x3], 
 GPL[1261] -> G[C[a2], a4, a1, a4, x3], 
 GPL[1262] -> G[C[a2], a2, a1, a1, x3], 
 GPL[1263] -> G[C[a2], a2, a1, a5, x3], 
 GPL[1264] -> G[C[a2], a2, a1, a4, x3], 
 GPL[1265] -> G[C[a2], C[a2], a1, a1, x3], 
 GPL[1266] -> G[C[a2], C[a2], a1, a5, x3], 
 GPL[1267] -> G[C[a2], C[a2], a1, a4, x3], 
 GPL[1268] -> G[C[a2], a8, a1, a1, x3], 
 GPL[1269] -> G[C[a2], a8, a1, a5, x3], 
 GPL[1270] -> G[C[a2], a8, a1, a4, x3], 
 GPL[1271] -> G[C[a2], mC[a2], a1, a1, x3], 
 GPL[1272] -> G[C[a2], mC[a2], a1, a5, x3], 
 GPL[1273] -> G[C[a2], mC[a2], a1, a4, x3], 
 GPL[1274] -> G[C[a2], a9, a1, a1, x3], 
 GPL[1275] -> G[C[a2], a9, a1, a5, x3], 
 GPL[1276] -> G[C[a2], a9, a1, a4, x3], GPL[1277] -> G[a8, a3, a1, a1, x3], 
 GPL[1278] -> G[a8, a3, a1, a5, x3], GPL[1279] -> G[a8, a3, a1, a4, x3], 
 GPL[1280] -> G[a8, a1, a1, a1, x3], GPL[1281] -> G[a8, a1, a1, a5, x3], 
 GPL[1282] -> G[a8, a1, a1, a4, x3], GPL[1283] -> G[a8, a1, a5, a1, x3], 
 GPL[1284] -> G[a8, a1, a5, a5, x3], GPL[1285] -> G[a8, a1, a5, a4, x3], 
 GPL[1286] -> G[a8, a1, a4, a1, x3], GPL[1287] -> G[a8, a1, a4, a5, x3], 
 GPL[1288] -> G[a8, a1, a4, a4, x3], GPL[1289] -> G[a8, a5, a1, a1, x3], 
 GPL[1290] -> G[a8, a5, a1, a5, x3], GPL[1291] -> G[a8, a5, a1, a4, x3], 
 GPL[1292] -> G[a8, a2, a1, a1, x3], GPL[1293] -> G[a8, a2, a1, a5, x3], 
 GPL[1294] -> G[a8, a2, a1, a4, x3], GPL[1295] -> G[a8, C[a2], a1, a1, x3], 
 GPL[1296] -> G[a8, C[a2], a1, a5, x3], 
 GPL[1297] -> G[a8, C[a2], a1, a4, x3], GPL[1298] -> G[a8, a8, a1, a1, x3], 
 GPL[1299] -> G[a8, a8, a1, a5, x3], GPL[1300] -> G[a8, a8, a1, a4, x3], 
 GPL[1301] -> G[a8, mC[a2], a1, a1, x3], 
 GPL[1302] -> G[a8, mC[a2], a1, a5, x3], 
 GPL[1303] -> G[a8, mC[a2], a1, a4, x3], GPL[1304] -> G[a8, a9, a1, a1, x3], 
 GPL[1305] -> G[a8, a9, a1, a5, x3], GPL[1306] -> G[a8, a9, a1, a4, x3], 
 GPL[1307] -> G[mC[a2], a3, a1, a1, x3], 
 GPL[1308] -> G[mC[a2], a3, a1, a5, x3], 
 GPL[1309] -> G[mC[a2], a3, a1, a4, x3], 
 GPL[1310] -> G[mC[a2], a1, a1, a1, x3], 
 GPL[1311] -> G[mC[a2], a1, a1, a5, x3], 
 GPL[1312] -> G[mC[a2], a1, a1, a4, x3], 
 GPL[1313] -> G[mC[a2], a1, a5, a1, x3], 
 GPL[1314] -> G[mC[a2], a1, a5, a5, x3], 
 GPL[1315] -> G[mC[a2], a1, a5, a4, x3], 
 GPL[1316] -> G[mC[a2], a1, a4, a1, x3], 
 GPL[1317] -> G[mC[a2], a1, a4, a5, x3], 
 GPL[1318] -> G[mC[a2], a1, a4, a4, x3], 
 GPL[1319] -> G[mC[a2], a5, a1, a1, x3], 
 GPL[1320] -> G[mC[a2], a5, a1, a5, x3], 
 GPL[1321] -> G[mC[a2], a5, a1, a4, x3], 
 GPL[1322] -> G[mC[a2], a2, a1, a1, x3], 
 GPL[1323] -> G[mC[a2], a2, a1, a5, x3], 
 GPL[1324] -> G[mC[a2], a2, a1, a4, x3], 
 GPL[1325] -> G[mC[a2], C[a2], a1, a1, x3], 
 GPL[1326] -> G[mC[a2], C[a2], a1, a5, x3], 
 GPL[1327] -> G[mC[a2], C[a2], a1, a4, x3], 
 GPL[1328] -> G[mC[a2], a8, a1, a1, x3], 
 GPL[1329] -> G[mC[a2], a8, a1, a5, x3], 
 GPL[1330] -> G[mC[a2], a8, a1, a4, x3], 
 GPL[1331] -> G[mC[a2], mC[a2], a1, a1, x3], 
 GPL[1332] -> G[mC[a2], mC[a2], a1, a5, x3], 
 GPL[1333] -> G[mC[a2], mC[a2], a1, a4, x3], 
 GPL[1334] -> G[mC[a2], a9, a1, a1, x3], 
 GPL[1335] -> G[mC[a2], a9, a1, a5, x3], 
 GPL[1336] -> G[mC[a2], a9, a1, a4, x3], GPL[1337] -> G[a9, a3, a1, a1, x3], 
 GPL[1338] -> G[a9, a3, a1, a5, x3], GPL[1339] -> G[a9, a3, a1, a4, x3], 
 GPL[1340] -> G[a9, a1, a1, a1, x3], GPL[1341] -> G[a9, a1, a1, a5, x3], 
 GPL[1342] -> G[a9, a1, a1, a4, x3], GPL[1343] -> G[a9, a1, a5, a1, x3], 
 GPL[1344] -> G[a9, a1, a5, a5, x3], GPL[1345] -> G[a9, a1, a5, a4, x3], 
 GPL[1346] -> G[a9, a1, a4, a1, x3], GPL[1347] -> G[a9, a1, a4, a5, x3], 
 GPL[1348] -> G[a9, a1, a4, a4, x3], GPL[1349] -> G[a9, a4, a1, a1, x3], 
 GPL[1350] -> G[a9, a4, a1, a5, x3], GPL[1351] -> G[a9, a4, a1, a4, x3], 
 GPL[1352] -> G[a9, a2, a1, a1, x3], GPL[1353] -> G[a9, a2, a1, a5, x3], 
 GPL[1354] -> G[a9, a2, a1, a4, x3], GPL[1355] -> G[a9, C[a2], a1, a1, x3], 
 GPL[1356] -> G[a9, C[a2], a1, a5, x3], 
 GPL[1357] -> G[a9, C[a2], a1, a4, x3], GPL[1358] -> G[a9, a8, a1, a1, x3], 
 GPL[1359] -> G[a9, a8, a1, a5, x3], GPL[1360] -> G[a9, a8, a1, a4, x3], 
 GPL[1361] -> G[a9, mC[a2], a1, a1, x3], 
 GPL[1362] -> G[a9, mC[a2], a1, a5, x3], 
 GPL[1363] -> G[a9, mC[a2], a1, a4, x3], GPL[1364] -> G[a9, a9, a1, a1, x3], 
 GPL[1365] -> G[a9, a9, a1, a5, x3], GPL[1366] -> G[a9, a9, a1, a4, x3], 
 GPL[1367] -> G[a1, a1, a1, a1, x[x3]], GPL[1368] -> G[a1, a1, a1, a1, y], 
 GPL[1369] -> G[a1, a1, a1, a1, (x[x3] + Sqrt[x[x3]*(x[x3] - 4*z)] - 2*z)/2], 
 GPL[1370] -> G[a1, a1, a1, a1, z], GPL[1371] -> G[a1, a2, a14, a2], 
 GPL[1372] -> G[a1, a2, a15, a2], GPL[1373] -> G[a1, a1, a1, a10, a2], 
 GPL[1374] -> G[a1, a1, a1, a11, a2], GPL[1375] -> G[a1, a1, a1, a14, a2], 
 GPL[1376] -> G[a1, a1, a1, a15, a2], GPL[1377] -> G[a1, a1, a1, a11, a2], 
 GPL[1378] -> G[a1, a1, a1, a10, a2], GPL[1379] -> G[a1, a1, a1, a15, a2], 
 GPL[1380] -> G[a1, a1, a1, a14, a2], GPL[1381] -> G[a1, a1, a1, a10, a2], 
 GPL[1382] -> G[a1, a1, a1, a11, a2], GPL[1383] -> G[a1, a1, a1, a14, a2], 
 GPL[1384] -> G[a1, a1, a1, a15, a2], GPL[1385] -> G[a1, a1, a10, a10, a2], 
 GPL[1386] -> G[a1, a1, a10, a15, a2], GPL[1387] -> G[a1, a1, a11, a11, a2], 
 GPL[1388] -> G[a1, a1, a11, a14, a2], GPL[1389] -> G[a1, a1, a14, a11, a2], 
 GPL[1390] -> G[a1, a1, a14, a14, a2], GPL[1391] -> G[a1, a1, a15, a10, a2], 
 GPL[1392] -> G[a1, a1, a15, a15, a2], GPL[1393] -> G[a1, a1, a11, a11, a2], 
 GPL[1394] -> G[a1, a1, a11, a14, a2], GPL[1395] -> G[a1, a1, a10, a10, a2], 
 GPL[1396] -> G[a1, a1, a10, a15, a2], GPL[1397] -> G[a1, a1, a15, a10, a2], 
 GPL[1398] -> G[a1, a1, a15, a15, a2], GPL[1399] -> G[a1, a1, a14, a11, a2], 
 GPL[1400] -> G[a1, a1, a14, a14, a2], GPL[1401] -> G[a1, a1, a10, a10, a2], 
 GPL[1402] -> G[a1, a1, a10, a15, a2], GPL[1403] -> G[a1, a1, a11, a11, a2], 
 GPL[1404] -> G[a1, a1, a11, a14, a2], GPL[1405] -> G[a1, a1, a14, a11, a2], 
 GPL[1406] -> G[a1, a1, a14, a14, a2], GPL[1407] -> G[a1, a1, a15, a10, a2], 
 GPL[1408] -> G[a1, a1, a15, a15, a2], GPL[1409] -> G[a1, a10, a1, a10, a2], 
 GPL[1410] -> G[a1, a10, a1, a15, a2], GPL[1411] -> G[a1, a11, a1, a11, a2], 
 GPL[1412] -> G[a1, a11, a1, a14, a2], GPL[1413] -> G[a1, a14, a1, a11, a2], 
 GPL[1414] -> G[a1, a14, a1, a14, a2], GPL[1415] -> G[a1, a15, a1, a10, a2], 
 GPL[1416] -> G[a1, a15, a1, a15, a2], GPL[1417] -> G[a1, a11, a1, a11, a2], 
 GPL[1418] -> G[a1, a11, a1, a14, a2], GPL[1419] -> G[a1, a10, a1, a10, a2], 
 GPL[1420] -> G[a1, a10, a1, a15, a2], GPL[1421] -> G[a1, a15, a1, a10, a2], 
 GPL[1422] -> G[a1, a15, a1, a15, a2], GPL[1423] -> G[a1, a14, a1, a11, a2], 
 GPL[1424] -> G[a1, a14, a1, a14, a2], GPL[1425] -> G[a1, a10, a1, a10, a2], 
 GPL[1426] -> G[a1, a10, a1, a15, a2], GPL[1427] -> G[a1, a11, a1, a11, a2], 
 GPL[1428] -> G[a1, a11, a1, a14, a2], GPL[1429] -> G[a1, a14, a1, a11, a2], 
 GPL[1430] -> G[a1, a14, a1, a14, a2], GPL[1431] -> G[a1, a15, a1, a10, a2], 
 GPL[1432] -> G[a1, a15, a1, a15, a2], GPL[1433] -> G[a10, a1, a1, a10, a2], 
 GPL[1434] -> G[a10, a1, a1, a15, a2], GPL[1435] -> G[a11, a1, a1, a11, a2], 
 GPL[1436] -> G[a11, a1, a1, a14, a2], GPL[1437] -> G[a14, a1, a1, a11, a2], 
 GPL[1438] -> G[a14, a1, a1, a14, a2], GPL[1439] -> G[a15, a1, a1, a10, a2], 
 GPL[1440] -> G[a15, a1, a1, a15, a2], GPL[1441] -> G[a11, a1, a1, a11, a2], 
 GPL[1442] -> G[a11, a1, a1, a14, a2], GPL[1443] -> G[a10, a1, a1, a10, a2], 
 GPL[1444] -> G[a10, a1, a1, a15, a2], GPL[1445] -> G[a15, a1, a1, a10, a2], 
 GPL[1446] -> G[a15, a1, a1, a15, a2], GPL[1447] -> G[a14, a1, a1, a11, a2], 
 GPL[1448] -> G[a14, a1, a1, a14, a2], GPL[1449] -> G[a10, a1, a1, a10, a2], 
 GPL[1450] -> G[a10, a1, a1, a15, a2], GPL[1451] -> G[a11, a1, a1, a11, a2], 
 GPL[1452] -> G[a11, a1, a1, a14, a2], GPL[1453] -> G[a14, a1, a1, a11, a2], 
 GPL[1454] -> G[a14, a1, a1, a14, a2], GPL[1455] -> G[a15, a1, a1, a10, a2], 
 GPL[1456] -> G[a15, a1, a1, a15, a2]|>/.{a1 -> 0, a2 -> 1, a3 -> -1, a4 -> I, a5 -> -I, a6 -> E^((I/6)*Pi), a7 -> -E^((I/6)*Pi), a8 -> E^((-1/6*I)*Pi), a9 -> -E^((-1/6*I)*Pi), a10 -> E^((-1/3*I)*Pi), a11 -> E^((I/3)*Pi), a12 -> -E^((I/3)*Pi), a13 -> -E^((-1/3*I)*Pi), a14 -> E^(((-2*I)/3)*Pi), a15 -> E^(((2*I)/3)*Pi), a16 -> x/(x - z), a17 -> -((y - z)/z), a18 -> x/(x + y - z), a19 -> (y - Sqrt[y*(4 + y)])/(2*y), a20 -> (y - Sqrt[y*(4 + y)])/y, a21 -> -1/2*(-x + Sqrt[x*(x - 4*z)])/z, a22 -> (x + Sqrt[x*(x - 4*z)])/(2*z), a24 -> (x + Sqrt[x*(x - 4*z)] - 2*z)/(2*z), a25 -> -1/2*(x + Sqrt[x*(x - 4*z)] - 2*z)/z}

psi[s_,t_,mts_,mws_]:=
((4*I)*EllipticK[(s*t*(-4*mts + t) + 8*mts*mws*(-mws + t) + 8*mts*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])/(s*t*(-4*mts + t) + 8*mts*mws*(-mws + t) - 8*mts*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])])/Sqrt[(s*t*(-4*mts + t) + 8*mts*mws*(-mws + t) - 8*mts*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])/(4*mws - s)]


dypsi[s_,t_,mts_,mws_]:=
(I*mws^2*s*t*((16*mts*mws + 4*mws^2 - 4*mts*s - 6*mws*t + 3*s*t + 2*t^2)*(-(s^3*t^6) + 12*mts*s^2*t^4*(2*mws^2 - 2*mws*t + s*t + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) - 48*mts^2*s*t^2*(8*mws^4 - 16*mws^3*t + 8*mws^2*(s*t + t^2 + Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) - 4*mws*t*(s*t + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + s*t*(s*t + 4*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])) + 64*mts^3*(32*mws^6 - 96*mws^5*t + 16*mws^4*(3*s*t + 6*t^2 + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) - 6*mws*s*t^2*(s*t + 4*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + s^2*t^2*(s*t + 6*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) - 8*mws^3*t*(9*s*t + 4*t^2 + 8*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + 2*mws^2*t*(9*s^2*t + 12*s*t^2 + 16*s*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + 16*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])))*EllipticE[(s*t^2 + 4*mts*(-2*mws^2 + 2*mws*t - s*t + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]))/(s*t^2 - 4*mts*(2*mws^2 - 2*mws*t + s*t + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]))] - 4*(-(s^3*t^6*(mws^2 - 2*mws*t + t*(s + t))) + 2*mts*s^2*t^4*(12*mws^4 - 38*mws^3*t - 2*mws*t*(14*s*t + 7*t^2 + 11*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + mws^2*(19*s*t + 40*t^2 + 12*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + t*(7*s^2*t + 7*s*t^2 + 11*s*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + 10*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])) - 24*mts^2*s*t^2*(16*mws^6 - 64*mws^5*t + 16*mws^4*(2*s*t + 6*t^2 + Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) - 4*mws^3*t*(19*s*t + 16*t^2 + 12*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + s*t^2*(3*s^2*t + 8*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + 3*s*(t^2 + 3*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])) - 2*mws*t^2*(9*s^2*t + 8*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + 6*s*(t^2 + 3*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])) + mws^2*t*(19*s^2*t + 8*s*(7*t^2 + 3*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + 16*(t^3 + 3*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]))) + 128*mts^4*(4*mws - s)*(16*mws^6 - 56*mws^5*t + 4*mws^4*(7*s*t + 18*t^2 + 4*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) - 4*mws^3*t*(13*s*t + 10*(t^2 + Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])) + s*t^2*(s^2*t + 4*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + s*(t^2 + 5*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])) - 2*mws*t^2*(3*s^2*t + 4*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + 2*s*(t^2 + 5*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])) + mws^2*t*(13*s^2*t + 4*s*(7*t^2 + 5*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + 8*(t^3 + 4*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]))) + 32*mts^3*(64*mws^8 - 320*mws^7*t + 32*mws^6*(5*s*t + 20*t^2 + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) - 64*mws^5*t*(9*s*t + 10*t^2 + 4*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + s^2*t^3*(5*s^2*t + 5*s*t^2 + 21*s*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + 18*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) - 2*mws*s*t^3*(20*s^2*t + 15*s*t^2 + 63*s*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + 36*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + 8*mws^4*t*(18*s^2*t + 93*s*t^2 + 40*t^3 + 16*s*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + 48*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) - 2*mws^3*t^2*(159*s^2*t + 8*s*(25*t^2 + 22*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + 32*(t^3 + 4*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])) + mws^2*t^2*(53*s^3*t + 64*t^2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + 4*s^2*(45*t^2 + 22*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + 8*s*(9*t^3 + 37*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]))))*EllipticK[(s*t^2 + 4*mts*(-2*mws^2 + 2*mws*t - s*t + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]))/(s*t^2 - 4*mts*(2*mws^2 - 2*mws*t + s*t + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]))]))/(Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]*Sqrt[(s*t^2 - 4*mts*(2*mws^2 - 2*mws*t + s*t + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]))/(4*mws - s)]*(-(s*t^2) + 4*mts*(2*mws^2 - 2*mws*t + s*t + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]))*(-(s*t^2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + 4*mts*(-2*mws^4 + 4*mws^3*t - 2*mws*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + s*t*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))] + 2*mws^2*(-(s*t) - t^2 + Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))])))*(s^2*t^4 - 8*mts*s*t^2*(2*mws^2 - 2*mws*t + s*t + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + 16*mts^2*(8*mws^4 - 16*mws^3*t + 8*mws^2*(s*t + t^2 + Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) - 4*mws*t*(s*t + 2*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]) + s*t*(s*t + 4*Sqrt[mws^2*(mws^2 - 2*mws*t + t*(s + t))]))))


x[u_]:=
(1 + u^2)^2/u^2


Elements=
{b[14, 13] -> 
  (tpath*y*(y*(-(dydpsi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
         (8 + 8*tpath*(-1 + z) + tpath*y*(-8 + x[x3]) - 4*x[x3])) - 
       psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*(-4 + x[x3])) + 
     (2*(-1 + z)*(psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
         (8*(1 + tpath*(-1 + z))^2 + (-8 + tpath^2*y*(3 + y - 3*z) - 
            tpath*(-8 + y + 8*z))*x[x3] + (2 + tpath*y)*x[x3]^2) + 
        dydpsi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
         (16*(-1 + tpath*(1 + y - z))*(1 + tpath*(-1 + z))^2 + 
          (tpath^3*y^3 - 12*tpath*y*(1 + tpath*(-1 + z)) + 
            8*(1 + tpath*(-1 + z))^2 - tpath^2*y^2*(-1 + 3*tpath*(-1 + z)))*
           x[x3] + tpath*y*(4 + tpath*y)*x[x3]^2)))/((1 + tpath*(-1 + z))*
       (-4 - 4*tpath*(-1 + z) + x[x3]))))/
   (Pi*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))), 
 b[15, 5] -> (y*(psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
      (-4*(tpath^3*y^3 + tpath^2*y^2*(1 + tpath*(-1 + z)) - 
         6*tpath*y*(-3 + tpath*(-1 + z))*(1 + tpath*(-1 + z)) + 
         4*(-3 + tpath*(-1 + z))*(1 + tpath*(-1 + z))^2) + 
       (-40 + tpath^3*y*(y^2 - 2*(-1 + z)^2) + 2*tpath^2*
          (y^2 + 2*y*(-1 + z) + 4*(-1 + z)^2) + tpath*(32 + 30*y - 32*z))*
        x[x3] - 2*(-4 + tpath*y)*x[x3]^2) - 
     (2*tpath*(-1 + z)*(dydpsi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
         (-16*(3 + tpath*(1 + y - z))*(1 + tpath*(-1 + z)) + 
          (4 + tpath*y)^2*x[x3])*((-2 + tpath*(2 + y - 2*z))*
           (-1 + tpath*(1 + y - z))^2 + (2*tpath^2*y^2 - 
            4*tpath*y*(1 + tpath*(-1 + z)) + (1 + tpath*(-1 + z))^2)*x[x3] + 
          tpath*y*x[x3]^2) + psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
         (64*(1 + tpath*(-1 + z))^4 + 6*tpath*y*x[x3]*(tpath*y + x[x3])^2 - 
          8*(1 + tpath*(-1 + z))^3*(16*tpath*y + 9*x[x3]) + 
          4*(1 + tpath*(-1 + z))^2*(18*tpath^2*y^2 + 23*tpath*y*x[x3] + 
            4*x[x3]^2) - 2*tpath*y*(1 + tpath*(-1 + z))*(4*tpath^2*y^2 + 
            25*tpath*y*x[x3] + 17*x[x3]^2) + 8*(-4 - 4*tpath*(-1 + z) + 
            x[x3])*(-7*tpath*y*(1 + tpath*(-1 + z)) + 
            4*(1 + tpath*(-1 + z))^2 - 5*(1 + tpath*(-1 + z))*x[x3] + 
            (tpath*y + x[x3])^2) + tpath*y*x[x3]*
           (-5*tpath^2*y^2*(1 + tpath*(-1 + z)) + 4*(1 + tpath*(-1 + z))^3 - 
            4*tpath*y*(1 + tpath*(-1 + z))*x[x3] - (1 + tpath*(-1 + z))^2*
             (-2*tpath*y + x[x3]) + tpath*y*(tpath*y + x[x3])^2))))/
      ((1 + tpath*(-1 + z))*(-4 - 4*tpath*(-1 + z) + x[x3]))))/
   (4*Pi*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))^2), 
 b[15, 10] -> (y*Sqrt[(-4 + x[x3])*x[x3]]*
    (psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
      (-4*(1 + tpath*(-1 + z))*(24 - 3*tpath*y + tpath^3*y*(1 + y - z)^2 + 
         16*tpath*(-1 + z) + 2*tpath^2*(y + 5*y^2 - 4*(-1 + z)^2 - y*z)) + 
       2*(6*tpath^2*y^2 + tpath^3*y^3 + tpath*y*(-5 + tpath*(-1 + z))*
          (1 + tpath*(-1 + z)) + 4*(1 + tpath*(-1 + z))*
          (7 + tpath - tpath*z))*x[x3] + 2*(-4 + tpath*y)*x[x3]^2) - 
     (2*tpath*(-1 + z)*(-(dydpsi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
          ((-1 + tpath*(1 + y - z))^2 + tpath*y*x[x3])*
          (-16*(3 + tpath*(1 + y - z))*(1 + tpath*(-1 + z)) + 
           (4 + tpath*y)^2*x[x3])) + psi[-x[x3], -(tpath*y), 1, 
          -1 + tpath - tpath*z]*(-2*(1 + tpath*(-1 + z))*
           (28 - 2*tpath^2*(y^2 - 11*y*(-1 + z) + 10*(-1 + z)^2) + 
            tpath^3*y*(1 + y - z)^2 + tpath*(-8 + 5*y + 8*z)) - 
          (-40 + tpath^3*y*(y^2 - 2*y*(-1 + z) - (-1 + z)^2) + 
            4*tpath^2*(y^2 - 6*y*(-1 + z) + 4*(-1 + z)^2) - 
            3*tpath*(-8 + 5*y + 8*z))*x[x3] - (2 + tpath*y)*(4 + tpath*y)*
           x[x3]^2)))/(1 + tpath*(-1 + z))))/
   (4*Pi*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))^2*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 b[15, 12] -> (y*(((-1 + tpath*(1 + y - z))*(3 + tpath*(1 + y - z))*
       psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*x[x3]*
       (-4 - 4*tpath*(-1 + z) + x[x3])*
       (4*(9*tpath^5*y^5 + tpath^4*y^4*(31 - 33*tpath*(-1 + z)) + 
          4*(-3 + tpath*(-1 + z))^2*(1 + tpath*(-1 + z))^2*
           (-5 + 3*tpath*(-1 + z)) + tpath^2*y^2*(1 + tpath*(-1 + z))*
           (-135 + 2*tpath*(-1 + z) + 9*tpath^2*(-1 + z)^2) - 
          2*tpath*y*(1 + tpath*(-1 + z))^2*(123 - 86*tpath*(-1 + z) + 
            15*tpath^2*(-1 + z)^2) + tpath^3*y^3*(9 - 86*tpath*(-1 + z) + 
            33*tpath^2*(-1 + z)^2))*(1 + tpath*(-1 + z)) + 
        (-(tpath^6*y^6) - tpath^5*y^5*(17 + tpath*(-1 + z)) - 
          tpath^4*y^4*(31 - 60*tpath*(-1 + z) - 11*tpath^2*(-1 + z)^2) + 
          8*(-3 + tpath*(-1 + z))*(1 + tpath*(-1 + z))^2*
           (-19 + 12*tpath*(-1 + z) - tpath^2*(-1 + z)^2) - 
          2*tpath^2*y^2*(1 + tpath*(-1 + z))*(-242 - 29*tpath*(-1 + z) + 
            20*tpath^2*(-1 + z)^2 - tpath^3*(-1 + z)^3) + 
          2*tpath*y*(1 + tpath*(-1 + z))^2*(353 - 177*tpath*(-1 + z) + 
            15*tpath^2*(-1 + z)^2 + tpath^3*(-1 + z)^3) - 
          tpath^3*y^3*(-99 - 209*tpath*(-1 + z) + 31*tpath^2*(-1 + z)^2 + 
            13*tpath^3*(-1 + z)^3))*x[x3] + 
        (-8*(-3 + tpath*(-1 + z))^2*(1 + tpath*(-1 + z)) + 
          2*tpath*y*(-3 + tpath*(-1 + z))*(1 + tpath*(-1 + z))*
           (21 + tpath*(-1 + z)) - tpath^4*y^4*(7 + 3*tpath*(-1 + z)) - 
          tpath^2*y^2*(104 + 32*tpath*(-1 + z) - 8*tpath^2*(-1 + z)^2) - 
          tpath^3*y^3*(41 + 6*tpath*(-1 + z) - 3*tpath^2*(-1 + z)^2))*
         x[x3]^2))/((-3 + 2*tpath*(1 + y - z) + tpath^2*(1 + y - z)^2)*
       (4 + 4*tpath*(-1 + z) - x[x3])) + 
     (tpath*(-1 + z)*x[x3]*((6 + tpath^2*(y^2 - 3*y*(-1 + z) + 
            2*(-1 + z)^2) + tpath*(8 + 5*y - 8*z))*(-1 + tpath*(1 + y - z))*
         dydpsi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
         ((-1 + tpath*(1 + y - z))^2 + tpath*y*x[x3])*
         (-16*(3 + tpath*(1 + y - z))*(1 + tpath*(-1 + z)) + 
          (4 + tpath*y)^2*x[x3]) + psi[-x[x3], -(tpath*y), 1, 
          -1 + tpath - tpath*z]*(tpath*y*(-1 + tpath*(1 + y - z))*x[x3]*
           (-((-(tpath^3*y^3) + 9*tpath^2*y^2*(1 + tpath*(-1 + z)) - 10*tpath*
                y*(1 + tpath*(-1 + z))^2 - 2*(1 + tpath*(-1 + z))^3)*
              (-1 + tpath*(1 + y - z))) - tpath*y*(-(tpath^2*y^2) + 
              6*tpath*y*(1 + tpath*(-1 + z)) - 2*(1 + tpath*(-1 + z))^2)*
             x[x3]) + 32*(4*(-2*tpath^2*y^2 + 17*tpath*y*(1 + 
                tpath*(-1 + z)) - 25*(1 + tpath*(-1 + z))^2)*
             (-1 + tpath*(1 + y - z))*(1 + tpath*(-1 + z)) + 
            (5*tpath^3*y^3 - 36*tpath^2*y^2*(1 + tpath*(-1 + z)) + 
              95*tpath*y*(1 + tpath*(-1 + z))^2 - 44*(1 + tpath*(-1 + z))^3)*
             x[x3] + (5*tpath^2*y^2 - 14*tpath*y*(1 + tpath*(-1 + z)) + 
              4*(1 + tpath*(-1 + z))^2)*x[x3]^2) + 
          8*(-2*(tpath^2*y^2 - 43*tpath*y*(1 + tpath*(-1 + z)) + 
              64*(1 + tpath*(-1 + z))^2)*(-1 + tpath*(1 + y - z))^2*
             (1 + tpath*(-1 + z)) + (9*tpath^4*y^4 - 66*tpath^3*y^3*(1 + 
                tpath*(-1 + z)) + 185*tpath^2*y^2*(1 + tpath*(-1 + z))^2 - 
              170*tpath*y*(1 + tpath*(-1 + z))^3 + 46*(1 + tpath*(-1 + z))^4)*
             x[x3] + (9*tpath^3*y^3 - 34*tpath^2*y^2*(1 + tpath*(-1 + z)) + 
              20*tpath*y*(1 + tpath*(-1 + z))^2 - 2*(1 + tpath*(-1 + z))^3)*
             x[x3]^2) - 2*(2*(-(tpath^2*y^2) - 18*tpath*y*(1 + 
                tpath*(-1 + z)) + 28*(1 + tpath*(-1 + z))^2)*
             (-1 + tpath*(1 + y - z))^3*(1 + tpath*(-1 + z)) + 
            (-7*tpath^4*y^4 + 53*tpath^3*y^3*(1 + tpath*(-1 + z)) - 
              110*tpath^2*y^2*(1 + tpath*(-1 + z))^2 + 66*tpath*y*
               (1 + tpath*(-1 + z))^3 - 16*(1 + tpath*(-1 + z))^4)*
             (-1 + tpath*(1 + y - z))*x[x3] + tpath*y*(-7*tpath^3*y^3 + 
              36*tpath^2*y^2*(1 + tpath*(-1 + z)) - 32*tpath*y*
               (1 + tpath*(-1 + z))^2 + 6*(1 + tpath*(-1 + z))^3)*x[x3]^2) + 
          128*(-4*(tpath^2*y^2 - 4*tpath*y*(1 + tpath*(-1 + z)) + 
              7*(1 + tpath*(-1 + z))^2)*(1 + tpath*(-1 + z)) + 
            (tpath^2*y^2 - 8*tpath*y*(1 + tpath*(-1 + z)) + 
              15*(1 + tpath*(-1 + z))^2)*x[x3] + (-2 + tpath*(2 + y - 2*z))*
             x[x3]^2))))/(1 + tpath*(-1 + z))))/
   (2*Pi*(-((-1 + tpath*(1 + y - z))*(3 + tpath*(1 + y - z))))^(3/2)*
    (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))^2*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 b[15, 13] -> (y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    (psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
      (16*tpath*y*(-4 + tpath*(4 + y - 4*z))*(-1 + tpath*(1 + y - z))^2*
        (1 + tpath*(-1 + z)) - 8*tpath*y*(tpath^3*y^3 + 
         tpath^2*y^2*(1 + tpath*(-1 + z)) - 27*tpath*y*(1 + tpath*(-1 + z))^
           2 + 24*(1 + tpath*(-1 + z))^3)*x[x3] - 
       2*tpath*y*(-(tpath^2*y^2) + 108*tpath*y*(1 + tpath*(-1 + z)) - 
         24*(1 + tpath*(-1 + z))^2)*x[x3]^2 + 36*tpath^2*y^2*x[x3]^3 + 
       32*(-4 - 4*tpath*(-1 + z) + x[x3])^2*(-2 - 2*tpath*(-1 + z) + x[x3]) - 
       8*(-4 - 4*tpath*(-1 + z) + x[x3])*
        (2*(3*tpath^2*y^2 - 8*tpath*y*(1 + tpath*(-1 + z)) - 
           4*(1 + tpath*(-1 + z))^2)*(-1 + tpath*(1 + y - z)) + 
         (11*tpath^2*y^2 + 12*tpath*y*(1 + tpath*(-1 + z)) - 
           4*(1 + tpath*(-1 + z))^2)*x[x3] - 3*tpath*y*x[x3]^2) + 
       tpath*y*x[x3]*(2*(tpath^3*y^3 - 7*tpath^2*y^2*(1 + tpath*(-1 + z)) + 
           18*tpath*y*(1 + tpath*(-1 + z))^2 - 12*(1 + tpath*(-1 + z))^3)*
          (-1 + tpath*(1 + y - z)) + 2*tpath*y*(4*tpath^2*y^2 - 
           18*tpath*y*(1 + tpath*(-1 + z)) + 15*(1 + tpath*(-1 + z))^2)*
          x[x3] + 9*tpath^2*y^2*x[x3]^2)) + 
     dydpsi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
      (64*(-4 - 4*tpath*(-1 + z) + x[x3])^2*(2*(1 + tpath*(-1 + z))*
          (1 + tpath*(-1 - y + z)) + tpath*y*x[x3]) + 
       tpath^2*y^2*x[x3]*(2*(tpath^2*y^2 - 8*tpath*y*(1 + tpath*(-1 + z)) + 
           12*(1 + tpath*(-1 + z))^2)*(-1 + tpath*(1 + y - z))^2 + 
         2*tpath*y*(5*tpath^2*y^2 - 18*tpath*y*(1 + tpath*(-1 + z)) + 
           16*(1 + tpath*(-1 + z))^2)*x[x3] + 9*tpath^2*y^2*x[x3]^2) + 
       16*(8*(3*tpath^2*y^2 - 8*(1 + tpath*(-1 + z))^2)*
          (-1 + tpath*(1 + y - z))^2*(1 + tpath*(-1 + z)) + 
         (-6*tpath^4*y^4 + 36*tpath^3*y^3*(1 + tpath*(-1 + z)) + 
           58*tpath^2*y^2*(1 + tpath*(-1 + z))^2 - 96*tpath*y*
            (1 + tpath*(-1 + z))^3 + 16*(1 + tpath*(-1 + z))^4)*x[x3] - 
         2*tpath*y*(3*tpath^2*y^2 + 12*tpath*y*(1 + tpath*(-1 + z)) - 
           8*(1 + tpath*(-1 + z))^2)*x[x3]^2 + 3*tpath^2*y^2*x[x3]^3) + 
       4*(8*(tpath^2*y^2 - 4*(1 + tpath*(-1 + z))^2)*(-1 + tpath*(1 + y - z))^
           3*(1 + tpath*(-1 + z)) - 4*tpath*y*(tpath^2*y^2 + 
           6*tpath*y*(1 + tpath*(-1 + z)) - 12*(1 + tpath*(-1 + z))^2)*
          (-1 + tpath*(1 + y - z))^2*x[x3] + 2*tpath^2*y^2*
          (2*tpath^2*y^2 - 33*tpath*y*(1 + tpath*(-1 + z)) + 
           15*(1 + tpath*(-1 + z))^2)*x[x3]^2 + 11*tpath^3*y^3*x[x3]^3)) - 
     (2*tpath*(-1 + z)*(psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
         (8*(tpath^4*y^4 - 2*tpath^3*y^3*(1 + 3*tpath*(-1 + z)) + 
            8*(1 + tpath*(-1 + z))^2*(-7 + 5*tpath*(-1 + z)) + 
            tpath^2*y^2*(1 + tpath*(-1 + z))*(5 + 9*tpath*(-1 + z)) - 
            4*tpath*y*(1 + tpath*(-1 + z))*(3 + 12*tpath*(-1 + z) + 
              tpath^2*(-1 + z)^2))*(1 + tpath*(-1 + z)) + 
          (tpath^5*y^5 - 2*tpath^4*y^4*(1 + 4*tpath*(-1 + z)) - 
            16*(1 + tpath*(-1 + z))^2*(-37 + 16*tpath*(-1 + z) + 
              tpath^2*(-1 + z)^2) - 2*tpath^2*y^2*(1 + tpath*(-1 + z))*
             (1 - 36*tpath*(-1 + z) + 15*tpath^2*(-1 + z)^2) + 
            tpath^3*y^3*(-13 + 4*tpath*(-1 + z) + 25*tpath^2*(-1 + z)^2) + 
            4*tpath*y*(1 + tpath*(-1 + z))*(89 + 125*tpath*(-1 + z) - 
              9*tpath^2*(-1 + z)^2 + 3*tpath^3*(-1 + z)^3))*x[x3] + 
          (3*tpath^4*y^4 + tpath^3*y^3*(9 - 13*tpath*(-1 + z)) + 
            48*(-5 + tpath*(-1 + z))*(1 + tpath*(-1 + z)) + 
            4*tpath*y*(-55 - 60*tpath*(-1 + z) + 3*tpath^2*(-1 + z)^2) + 
            tpath^2*y^2*(-41 - 78*tpath*(-1 + z) + 11*tpath^2*(-1 + z)^2))*
           x[x3]^2 + 2*(2 + tpath*y)^2*(4 + tpath*y)*x[x3]^3) + 
        dydpsi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
         (64*(-4 - 4*tpath*(-1 + z) + x[x3])*
           (-2*(tpath^2*y^2 - 4*tpath*y*(1 + tpath*(-1 + z)) + 
              3*(1 + tpath*(-1 + z))^2)*(1 + tpath*(-1 + z)) + 
            (tpath^2*y^2 - 5*tpath*y*(1 + tpath*(-1 + z)) + 
              2*(1 + tpath*(-1 + z))^2)*x[x3] + tpath*y*x[x3]^2) + 
          tpath^2*y^2*x[x3]*((tpath^2*y^2 - 8*tpath*y*(1 + tpath*(-1 + z)) + 
              12*(1 + tpath*(-1 + z))^2)*(-1 + tpath*(1 + y - z))^2 + 
            tpath*y*(3*tpath^2*y^2 - 13*tpath*y*(1 + tpath*(-1 + z)) + 
              13*(1 + tpath*(-1 + z))^2)*x[x3] + 2*tpath^2*y^2*x[x3]^2) + 
          4*(4*(tpath^2*y^2 - 4*(1 + tpath*(-1 + z))^2)*
             (-1 + tpath*(1 + y - z))^3*(1 + tpath*(-1 + z)) + 
            2*tpath*y*(tpath^2*y^2 - 7*tpath*y*(1 + tpath*(-1 + z)) + 
              10*(1 + tpath*(-1 + z))^2)*(-1 + tpath*(1 + y - z))^2*x[x3] + 
            tpath^2*y^2*(7*tpath^2*y^2 - 31*tpath*y*(1 + tpath*(-1 + z)) + 
              12*(1 + tpath*(-1 + z))^2)*x[x3]^2 + 5*tpath^3*y^3*x[x3]^3) + 
          16*(-40*(1 + tpath*(-1 + z))^5 - 68*tpath*y*(1 + tpath*(-1 + z))^3*
             (tpath*y + x[x3]) + 12*(1 + tpath*(-1 + z))^4*(8*tpath*y + 
              x[x3]) + tpath^2*y^2*(1 + tpath*(-1 + z))*(4*tpath^2*y^2 - 
              14*tpath*y*x[x3] - 27*x[x3]^2) + tpath^2*y^2*x[x3]*
             (tpath^2*y^2 + 5*tpath*y*x[x3] + 4*x[x3]^2) + 
            tpath*y*(1 + tpath*(-1 + z))^2*(8*tpath^2*y^2 + 73*tpath*y*x[
                x3] + 13*x[x3]^2)))))/(1 + tpath*(-1 + z))))/
   (4*Pi^2*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))^2*
    (-4 - 4*tpath*(-1 + z) + x[x3])), 
 b[15, 14] -> (3*y*(psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
      (4*(tpath^3*y^3 + tpath^2*y^2*(1 + tpath*(-1 + z)) - 
         6*tpath*y*(-3 + tpath*(-1 + z))*(1 + tpath*(-1 + z)) + 
         4*(-3 + tpath*(-1 + z))*(1 + tpath*(-1 + z))^2) + 
       (40 + tpath*(-30*y + 32*(-1 + z)) - tpath^3*y*(y^2 - 2*(-1 + z)^2) - 
         2*tpath^2*(y^2 + 2*y*(-1 + z) + 4*(-1 + z)^2))*x[x3] + 
       2*(-4 + tpath*y)*x[x3]^2) + 
     (2*tpath*(-1 + z)*(dydpsi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
         (-16*(3 + tpath*(1 + y - z))*(1 + tpath*(-1 + z)) + 
          (4 + tpath*y)^2*x[x3])*((-2 + tpath*(2 + y - 2*z))*
           (-1 + tpath*(1 + y - z))^2 + (2*tpath^2*y^2 - 
            4*tpath*y*(1 + tpath*(-1 + z)) + (1 + tpath*(-1 + z))^2)*x[x3] + 
          tpath*y*x[x3]^2) + psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
         (64*(1 + tpath*(-1 + z))^4 + 6*tpath*y*x[x3]*(tpath*y + x[x3])^2 - 
          8*(1 + tpath*(-1 + z))^3*(16*tpath*y + 9*x[x3]) + 
          2*(1 + tpath*(-1 + z))^2*(36*tpath^2*y^2 + 46*tpath*y*x[x3] + 
            8*x[x3]^2) - 2*tpath*y*(1 + tpath*(-1 + z))*(4*tpath^2*y^2 + 
            25*tpath*y*x[x3] + 17*x[x3]^2) + 8*(-4 - 4*tpath*(-1 + z) + 
            x[x3])*(-7*tpath*y*(1 + tpath*(-1 + z)) + 
            4*(1 + tpath*(-1 + z))^2 - 5*(1 + tpath*(-1 + z))*x[x3] + 
            (tpath*y + x[x3])^2) + tpath*y*x[x3]*(4*(1 + tpath*(-1 + z))^3 + 
            (1 + tpath*(-1 + z))^2*(2*tpath*y - x[x3]) + 
            tpath*y*(tpath*y + x[x3])^2 - tpath*y*(1 + tpath*(-1 + z))*
             (5*tpath*y + 4*x[x3])))))/((1 + tpath*(-1 + z))*
       (-4 - 4*tpath*(-1 + z) + x[x3]))))/
   (4*Pi*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))^2), 
 a[3, 3] -> -tpath^(-1), a[4, 4] -> -((-1 + z)/(1 + tpath*(-1 + z))), 
 a[5, 2] -> (2*(-1 + z)*x[x3])/((1 + tpath*(-1 + z))*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[5, 4] -> (-2*(-1 + z)*x[x3])/((1 + tpath*(-1 + z))*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[5, 5] -> (2*(-1 + z)*(-2 - 2*tpath*(-1 + z) + x[x3]))/
   ((1 + tpath*(-1 + z))*(4 + 4*tpath*(-1 + z) - x[x3])), 
 a[6, 2] -> (y*(-2 + x[x3] + tpath*(2 + 2*y - 2*z + x[x3] - z*x[x3])))/
   ((1 + tpath*(-1 + z))*(1 + tpath^2*(1 + y - z)^2 + 2*tpath*(-1 + z) + 
     tpath*y*(-2 + x[x3]))), a[6, 3] -> (2*y*(1 + tpath*(1 + y - z))*x[x3])/
   ((-1 + tpath*(1 + y - z))*(1 + tpath^2*(1 + y - z)^2 + 2*tpath*(-1 + z) + 
     tpath*y*(-2 + x[x3]))), a[6, 4] -> (2*y*(1 + tpath*(1 + y - z))*x[x3])/
   ((-1 + tpath*(1 + y - z))*(1 + tpath^2*(1 + y - z)^2 + 2*tpath*(-1 + z) + 
     tpath*y*(-2 + x[x3]))), 
 a[6, 5] -> (y*x[x3]*(4 + 2*tpath^2*(1 + y - z)*(-1 + z) - x[x3] + 
     tpath*(-1 + z)*(2 + x[x3])))/((1 + tpath*(-1 + z))*
    (1 + tpath^2*(1 + y - z)^2 + 2*tpath*(-1 + z) + tpath*y*(-2 + x[x3]))*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[6, 6] -> -((2 + 2*tpath*(-1 + z) + tpath*y*(-2 + x[x3]))/
    (tpath*(1 + tpath^2*(1 + y - z)^2 + 2*tpath*(-1 + z) + 
      tpath*y*(-2 + x[x3])))), a[7, 7] -> tpath^(-1), 
 a[7, 8] -> (2*y)/Sqrt[tpath*y*(4 + tpath*y)], 
 a[8, 1] -> y/Sqrt[tpath*y*(4 + tpath*y)], 
 a[8, 7] -> (-3*y)/Sqrt[tpath*y*(4 + tpath*y)], 
 a[8, 8] -> (-4*(1 + tpath*y))/(tpath*(4 + tpath*y)), 
 a[11, 7] -> -1/2*1/(tpath*(1 + tpath*(-1 + z))), 
 a[11, 11] -> (1 + 2*y + tpath*(1 + y - z)*(-1 + z) - z)/
   ((-1 + tpath*(1 + y - z))*(1 + tpath*(-1 + z))), 
 a[11, 12] -> (-1 - y + z)/
   Sqrt[-((-1 + tpath*(1 + y - z))*(3 + tpath*(1 + y - z)))], 
 a[12, 1] -> (1 + y - z)/Sqrt[-((-1 + tpath*(1 + y - z))*
      (3 + tpath*(1 + y - z)))], 
 a[12, 4] -> (1 + y - z)/Sqrt[-((-1 + tpath*(1 + y - z))*
      (3 + tpath*(1 + y - z)))], 
 a[12, 7] -> (-3*(1 + y - z))/
   (2*Sqrt[-((-1 + tpath*(1 + y - z))*(3 + tpath*(1 + y - z)))]), 
 a[12, 8] -> -((y*(3 + 2*tpath*(1 + y - z) + tpath^2*(1 + y - z)*(-1 + z)))/
    (Sqrt[tpath*y*(4 + tpath*y)]*
     Sqrt[-((-1 + tpath*(1 + y - z))*(3 + tpath*(1 + y - z)))]*
     (1 + tpath*(-1 + z)))), a[12, 11] -> (-3*(1 + y - z))/
   Sqrt[-((-1 + tpath*(1 + y - z))*(3 + tpath*(1 + y - z)))], 
 a[12, 12] -> -((-1 + 2*y + 3*tpath*(1 + y - z)*(-1 + z) + z)/
    ((3 + tpath*(1 + y - z))*(1 + tpath*(-1 + z)))), 
 a[13, 5] -> (-2*Pi*(-1 + z)*(-2 + tpath*(2 + y - 2*z) + x[x3]))/
   ((1 + tpath*(-1 + z))*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))), 
 a[13, 10] -> (2*Pi*(-1 + z)*Sqrt[(-4 + x[x3])*x[x3]]*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])])/
   ((1 + tpath*(-1 + z))*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*x[x3]), 
 a[13, 12] -> (-2*Pi*(2 + tpath*(2 + y - 2*z))*(-1 + z)*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])])/
   (Sqrt[-((-1 + tpath*(1 + y - z))*(3 + tpath*(1 + y - z)))]*
    (1 + tpath*(-1 + z))*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))), 
 a[13, 13] -> (-2*(-1 + z)*(4*(-2 + x[x3]) + tpath*(8 - 8*z + y*x[x3])))/
   ((1 + tpath*(-1 + z))*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))), 
 a[13, 14] -> (6*Pi*(-1 + z)*(-2 + tpath*(2 + y - 2*z) + x[x3]))/
   ((1 + tpath*(-1 + z))*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))), 
 a[13, 15] -> (4*Pi^2*(4 + 4*tpath*(-1 + z) - x[x3])*
    (tpath^2*(2*y^2 + 12*(-1 + z)^2 + y*(-1 + z)*(-14 + x[x3])) + 
     4*(-3 + x[x3]) + tpath*(-6*y + (4 + 3*y - 4*z)*x[x3])))/
   (tpath*(1 + tpath*(-1 + z))*psi[-x[x3], -(tpath*y), 1, 
      -1 + tpath - tpath*z]^2*(1 + tpath^2*(1 + y - z)^2 + 2*tpath*(-1 + z) + 
     tpath*y*(-2 + x[x3]))*(8*tpath*(4 - 4*z + y*(-2 + x[x3])) + 
     16*(-3 + x[x3]) + tpath^2*(-16*y*(-1 + z) + 16*(-1 + z)^2 + 
       y^2*x[x3]))), a[14, 5] -> 
  (2*(y*(-2 + tpath*(2 + y - 2*z) + x[x3]) + 
     ((-1 + z)*(4*(-2 + tpath*(2 + y - 2*z))*(1 + tpath*(-1 + z))^2 + 
        (tpath^2*y^2 - 2*tpath*y*(1 + tpath*(-1 + z)) + 
          4*(1 + tpath*(-1 + z))^2)*x[x3] + tpath*y*x[x3]^2))/
      ((1 + tpath*(-1 + z))*(-4 - 4*tpath*(-1 + z) + x[x3]))))/
   (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
    tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3])), 
 a[14, 7] -> -(((-1 + z)*x[x3])/((1 + tpath*(-1 + z))*
     Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])])), 
 a[14, 9] -> ((2*(-1 + z) - 2*tpath*(1 + y - z)*(-1 + z) + y*(-4 + x[x3]))*
    x[x3])/((1 + tpath^2*(1 + y - z)^2 + 2*tpath*(-1 + z) + 
     tpath*y*(-2 + x[x3]))*Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[14, 10] -> (-2*(4*(-1 + z) - 4*tpath^2*(1 + y - z)*(-1 + z)^2 + 
     2*tpath*(-1 + z)*(4*(-1 + z) + y*(-4 + x[x3])) + y*(-4 + x[x3]))*
    Sqrt[(-4 + x[x3])*x[x3]])/((1 + tpath*(-1 + z))*
    (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[14, 11] -> (-2*(-1 + tpath^2*(-y^2 + (-1 + z)^2)*(-1 + z) - 
     2*tpath*(1 + 2*y - z)*(-1 + z) + z + y*(-4 + x[x3]))*x[x3])/
   ((1 + tpath*(-1 + z))*(1 + tpath^2*(1 + y - z)^2 + 2*tpath*(-1 + z) + 
     tpath*y*(-2 + x[x3]))*Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[14, 12] -> (2*Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]*
    (2*tpath^3*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2)*(-1 + z)^2 + 
     4*(-1 + 2*y + z) + tpath^2*(-1 + z)*(12*(-1 + z)^2 + 
       y*(-1 + z)*(-4 + x[x3]) - 2*y^2*(-3 + x[x3])) - 
     2*(-2 + y + 2*z)*x[x3] + 
     tpath*(2*(2*y^2 + 5*y*(-1 + z) + 6*(-1 + z)^2) - 
       (y^2 + 5*y*(-1 + z) + 4*(-1 + z)^2)*x[x3])))/
   (Sqrt[-((-1 + tpath*(1 + y - z))*(3 + tpath*(1 + y - z)))]*
    (1 + tpath*(-1 + z))*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
    (4 + 4*tpath*(-1 + z) - x[x3])), 
 a[14, 13] -> (psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    (2*(1 + tpath*(-1 + z))*(1 + tpath*(-1 - y + z)) + tpath*y*x[x3])*
    (-(y*(8 + 8*tpath*(-1 + z) + tpath*y*(-8 + x[x3]) - 4*x[x3])) + 
     (2*(-1 + z)*(16*(-1 + tpath*(1 + y - z))*(1 + tpath*(-1 + z))^2 + 
        (tpath^3*y^3 - 12*tpath*y*(1 + tpath*(-1 + z)) + 
          8*(1 + tpath*(-1 + z))^2 - tpath^2*y^2*(-1 + 3*tpath*(-1 + z)))*
         x[x3] + tpath*y*(4 + tpath*y)*x[x3]^2))/((1 + tpath*(-1 + z))*
       (-4 - 4*tpath*(-1 + z) + x[x3]))))/
   (Pi*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
    ((-1 + tpath*(1 + y - z))^2 + tpath*y*x[x3])), 
 a[14, 14] -> -((y*(2*tpath^3*y^3 - 8*tpath^2*y^2*(1 + tpath*(-1 + z)) - 
       4*(1 + tpath*(-1 + z))^2*(9 + tpath*(-1 + z)) + 
       2*tpath*y*(1 + tpath*(-1 + z))*(21 + 5*tpath*(-1 + z)) + 
       4*tpath^2*y^2*x[x3] + 2*(1 + tpath*(-1 + z))*(13 + tpath*(-1 + z))*
        x[x3] - 4*tpath*y*(5 + 3*tpath*(-1 + z))*x[x3] + 
       (-4 + 3*tpath*y)*x[x3]^2) + 
     (2*(-1 + z)*(-4*(tpath^4*y^4 - 6*tpath^3*y^3*(1 + tpath*(-1 + z)) - 
          12*tpath*y*(1 + tpath*(-1 + z))^3 + 4*(1 + tpath*(-1 + z))^3*
           (3 + tpath*(-1 + z)) + tpath^2*y^2*(1 + tpath*(-1 + z))*
           (5 + 13*tpath*(-1 + z)))*(1 + tpath*(-1 + z)) + 
        (3*tpath^4*y^4 - 20*tpath^3*y^3*(1 + tpath*(-1 + z)) + 
          2*tpath*y*(-15 - 23*tpath*(-1 + z))*(1 + tpath*(-1 + z))^2 + 
          8*(1 + tpath*(-1 + z))^3*(4 + tpath*(-1 + z)) + 
          tpath^2*y^2*(1 + tpath*(-1 + z))*(35 + 43*tpath*(-1 + z)))*x[x3] + 
        (6*tpath^3*y^3 - 15*tpath^2*y^2*(1 + tpath*(-1 + z)) - 
          4*(1 + tpath*(-1 + z))^2 + 4*tpath*y*(1 + tpath*(-1 + z))*
           (2 + 3*tpath*(-1 + z)))*x[x3]^2 + 3*tpath^2*y^2*x[x3]^3))/
      ((1 + tpath*(-1 + z))*(-4 - 4*tpath*(-1 + z) + x[x3])))/
    ((2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
     ((-1 + tpath*(1 + y - z))^2 + tpath*y*x[x3]))), 
 a[14, 15] -> (4*Pi*(y*(8 + 8*tpath*(-1 + z) + tpath*y*(-8 + x[x3]) - 
       4*x[x3])*(-4 - 4*tpath*(-1 + z) + x[x3]) - 
     (2*(-1 + z)*(16*(-1 + tpath*(1 + y - z))*(1 + tpath*(-1 + z))^2 + 
        (tpath^3*y^3 - 12*tpath*y*(1 + tpath*(-1 + z)) + 
          8*(1 + tpath*(-1 + z))^2 - tpath^2*y^2*(-1 + 3*tpath*(-1 + z)))*
         x[x3] + tpath*y*(4 + tpath*y)*x[x3]^2))/(1 + tpath*(-1 + z))))/
   (psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    ((-1 + tpath*(1 + y - z))^2 + tpath*y*x[x3])*
    (-16*(3 + tpath*(1 + y - z))*(1 + tpath*(-1 + z)) + 
     (4 + tpath*y)^2*x[x3])), a[15, 2] -> 
  -1/4*(y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*x[x3]*
     (tpath^2*(2*y^2 + 12*(-1 + z)^2 + y*(-1 + z)*(-14 + x[x3])) + 
      4*(-3 + x[x3]) + tpath*(-6*y + (4 + 3*y - 4*z)*x[x3])))/
    (Pi*(1 + tpath*(-1 + z))*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
     Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[15, 1] -> -1/4*(y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*x[x3]*
     (12*(-3 + x[x3]) + tpath*(-14*(2 + 5*y - 2*z) + (16 + 25*y - 16*z)*
         x[x3]) + 4*tpath^2*(1 + y - z)*(9 - 6*y - 9*z + x[x3] + 3*y*x[x3] - 
        z*x[x3]) + tpath^3*(1 + y - z)*(28*(-1 + z)^2 + 
        y*(-1 + z)*(-30 + x[x3]) + y^2*(2 + x[x3]))))/
    (Pi*(-3 + tpath*(-1 - y + z))*(1 + tpath*(-1 - y + z))*
     (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
     Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[15, 4] -> (y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*x[x3]*
    (tpath^4*(1 + y - z)*(y^3 - 9*y^2*(-1 + z) - 20*(-1 + z)^3 - 
       y*(-1 + z)^2*(-28 + x[x3])) - 12*(-3 + x[x3]) - 
     tpath^2*(3*y^2 - 80*y*(-1 + z) + 56*(-1 + z)^2 + 
       (y^2 + 17*y*(-1 + z) - 12*(-1 + z)^2)*x[x3]) + 
     tpath^3*(1 + y - z)*(-2*(y^2 - 8*y*(-1 + z) - 8*(-1 + z)^2) + 
       (y^2 - 9*y*(-1 + z) + 4*(-1 + z)^2)*x[x3]) + 
     tpath*(16*(-1 + 2*y + z) + (-4 - 13*y + 4*z)*x[x3])))/
   (2*Pi*(1 + tpath*(-1 + z))*(-3 + tpath*(-1 - y + z))*
    (1 + tpath*(-1 - y + z))*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[15, 5] -> (y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    (-4*(6*tpath^3*y^3 - 14*tpath^2*y^2*(1 + tpath*(-1 + z)) + 
       8*(-3 + tpath*(-1 + z))*(1 + tpath*(-1 + z))^2) + 
     (5*tpath^3*y^3 + 16*(-5 + tpath*(-1 + z))*(1 + tpath*(-1 + z)) + 
       4*tpath*y*(-3 + tpath*(-1 + z))*(1 + tpath*(-1 + z)) - 
       2*tpath^2*y^2*(20 + 6*tpath*(-1 + z)))*x[x3] + 
     2*(8 + 2*tpath*y + 3*tpath^2*y^2)*x[x3]^2 - 
     (2*tpath*(-1 + z)*(160*(1 + tpath*(-1 + z))^4 + 
        16*(-3 + tpath*(3 + y - 3*z) + x[x3])*(-4 - 4*tpath*(-1 + z) + x[x3])*
         (-2 - 2*tpath*(-1 + z) + x[x3]) - 48*(1 + tpath*(-1 + z))^3*
         (5*tpath*y + 3*x[x3]) + 4*tpath*y*x[x3]*(tpath*y + x[x3])*
         (3*tpath*y + 5*x[x3]) - 4*tpath*y*(1 + tpath*(-1 + z))*x[x3]*
         (25*tpath*y + 31*x[x3]) + 4*(1 + tpath*(-1 + z))^2*
         (20*tpath^2*y^2 + 74*tpath*y*x[x3] + 8*x[x3]^2) + 
        tpath*y*x[x3]*(-19*tpath^2*y^2*(1 + tpath*(-1 + z)) - 
          8*(1 + tpath*(-1 + z))^3 - 22*tpath*y*(1 + tpath*(-1 + z))*x[x3] + 
          2*(1 + tpath*(-1 + z))^2*(15*tpath*y + x[x3]) + 
          tpath*y*(tpath*y + x[x3])*(3*tpath*y + 4*x[x3]))))/
      ((1 + tpath*(-1 + z))*(-4 - 4*tpath*(-1 + z) + x[x3]))))/
   (4*Pi*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))^2), 
 a[15, 7] -> (-3*y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*x[x3]*
    (tpath^4*(1 + y - z)*(y^3 - 9*y^2*(-1 + z) - 20*(-1 + z)^3 - 
       y*(-1 + z)^2*(-28 + x[x3])) - 12*(-3 + x[x3]) - 
     tpath^2*(3*y^2 - 80*y*(-1 + z) + 56*(-1 + z)^2 + 
       (y^2 + 17*y*(-1 + z) - 12*(-1 + z)^2)*x[x3]) + 
     tpath^3*(1 + y - z)*(-2*(y^2 - 8*y*(-1 + z) - 8*(-1 + z)^2) + 
       (y^2 - 9*y*(-1 + z) + 4*(-1 + z)^2)*x[x3]) + 
     tpath*(16*(-1 + 2*y + z) + (-4 - 13*y + 4*z)*x[x3])))/
   (4*Pi*(1 + tpath*(-1 + z))*(-3 + tpath*(-1 - y + z))*
    (1 + tpath*(-1 - y + z))*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[15, 8] -> -1/4*(y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*x[x3]*
     (-48*(-3 + x[x3]) + tpath^3*(10*y^3 + 336*y^2*(-1 + z) - 
        272*y*(-1 + z)^2 - 32*(-1 + z)^3 + (-14*y^3 - 65*y^2*(-1 + z) + 
          80*y*(-1 + z)^2 - 16*(-1 + z)^3)*x[x3]) - 
      8*tpath*(6 - 39*y - 6*z + 2*(1 + 7*y - z)*x[x3]) + 
      tpath^2*(176*y^2 + 288*y*(-1 + z) - 224*(-1 + z)^2 - 77*y^2*x[x3] - 
        16*y*(-1 + z)*x[x3] + 48*(-1 + z)^2*x[x3]) + 
      tpath^5*(1 + y - z)*(2*y^4 - 72*y*(-1 + z)^3 + 16*(-1 + z)^4 - 
        y^2*(-1 + z)^2*(-72 + x[x3]) - y^3*(-1 + z)*(18 + x[x3])) + 
      tpath^4*(1 + y - z)*(-80*(-1 + z)^3 + y^3*(-4 + x[x3]) + 
        16*y*(-1 + z)^2*(5 + x[x3]) - y^2*(-1 + z)*(-64 + 29*x[x3]))))/
    (Pi*Sqrt[tpath*y*(4 + tpath*y)]*(-1 + tpath*(1 + y - z))*
     (3 + tpath*(1 + y - z))*(1 + tpath*(-1 + z))*
     (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
     Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[15, 9] -> (-3*y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    (tpath*(4 - 4*z + y*(-2 + x[x3])) + 4*(-3 + x[x3]))*x[x3])/
   (4*Pi*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[15, 10] -> (y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    Sqrt[(-4 + x[x3])*x[x3]]*(16*(-3 + x[x3]) + 
     4*tpath*(16*(-1 + z) + 5*y*(-2 + x[x3]))*(-3 + x[x3]) + 
     tpath^2*(-8*(8*y^2 - 41*y*(-1 + z) + 36*(-1 + z)^2) + 
       4*(3*y^2 - 47*y*(-1 + z) + 20*(-1 + z)^2)*x[x3] + 
       y*(3*y + 28*(-1 + z))*x[x3]^2) + 
     tpath^3*(-8*(y^3 + 12*y^2*(-1 + z) - 37*y*(-1 + z)^2 + 24*(-1 + z)^3) + 
       2*(2*y^3 + 5*y^2*(-1 + z) - 42*y*(-1 + z)^2 + 16*(-1 + z)^3)*x[x3] + 
       5*y^2*(-1 + z)*x[x3]^2) + 2*tpath^4*(1 + y - z)*(-1 + z)*
      (24*(-1 + z)^2 - 2*y*(-1 + z)*(10 + x[x3]) + y^2*(-4 + 3*x[x3]))))/
   (4*(Pi + Pi*tpath*(-1 + z))*
    (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))^2*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[15, 11] -> (3*y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*x[x3]*
    (-12*(-3 + x[x3]) + tpath^2*(-43*y^2 + 40*(-1 + z)^2 + 
       (17*y^2 - 13*y*(-1 + z) - 4*(-1 + z)^2)*x[x3]) + 
     tpath^3*(1 + y - z)*(-2*(y^2 + 28*y*(-1 + z) - 8*(-1 + z)^2) + 
       (3*y^2 + 9*y*(-1 + z) - 4*(-1 + z)^2)*x[x3]) + 
     tpath*(-56*y + 80*(-1 + z) + (20 + 17*y - 20*z)*x[x3]) + 
     tpath^4*(1 + y - z)*(y^3 + 12*(-1 + z)^3 - y*(-1 + z)^2*(4 + x[x3]) + 
       y^2*(-1 + z)*(-9 + 2*x[x3]))))/(2*Pi*(1 + tpath*(-1 + z))*
    (-3 + tpath*(-1 - y + z))*(1 + tpath*(-1 - y + z))*
    (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
     tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[15, 12] -> (y*(-1 + tpath*(1 + y - z))*psi[-x[x3], -(tpath*y), 1, 
     -1 + tpath - tpath*z]*x[x3]*(48*(-3 + x[x3]) + 
     tpath^3*(-6*y^3 + 1960*y^2*(-1 + z) - 1968*y*(-1 + z)^2 + 
       512*(-1 + z)^3 - 4*(53*y^3 + 206*y^2*(-1 + z) - 276*y*(-1 + z)^2 + 
         56*(-1 + z)^3)*x[x3] + y*(74*y^2 + 43*y*(-1 + z) - 132*(-1 + z)^2)*
        x[x3]^2) + tpath^4*(2*(-71*y^4 + 343*y^3*(-1 + z) + 
         160*y^2*(-1 + z)^2 - 792*y*(-1 + z)^3 + 360*(-1 + z)^4) + 
       2*(18*y^4 - 237*y^3*(-1 + z) + 202*y^2*(-1 + z)^2 + 112*y*(-1 + z)^3 - 
         56*(-1 + z)^4)*x[x3] + y*(9*y^3 + 46*y^2*(-1 + z) - 
         95*y*(-1 + z)^2 + 28*(-1 + z)^3)*x[x3]^2) + 
     tpath^2*(900*y^2 + 584*y*(-1 + z) - 464*(-1 + z)^2 + 
       (-830*y^2 - 68*y*(-1 + z) + 64*(-1 + z)^2)*x[x3] + 
       7*y*(4 + 25*y - 4*z)*x[x3]^2) + tpath^5*(1 + y - z)*
      (-2*(5*y^4 + 71*y^3*(-1 + z) - 336*y^2*(-1 + z)^2 + 228*y*(-1 + z)^3 + 
         32*(-1 + z)^4) + 2*(5*y^4 - 6*y^3*(-1 + z) - 86*y^2*(-1 + z)^2 + 
         102*y*(-1 + z)^3 - 16*(-1 + z)^4)*x[x3] + y^2*(5 + 7*y - 5*z)*
        (-1 + z)*x[x3]^2) + 2*tpath^6*(2 + y - 2*z)*(1 + y - z)^2*
      (y^3 + 28*(-1 + z)^3 + 3*y^2*(-1 + z)*(-3 + x[x3]) - 
       y*(-1 + z)^2*(20 + x[x3])) + 12*tpath*(-3 + x[x3])*
      (16*(-1 + z) + y*(-26 + 11*x[x3]))))/
   (2*(-((-1 + tpath*(1 + y - z))*(3 + tpath*(1 + y - z))))^(3/2)*
    (Pi + Pi*tpath*(-1 + z))*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))^2*
    Sqrt[x[x3]*(-4 - 4*tpath*(-1 + z) + x[x3])]), 
 a[15, 13] -> (y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]^2*
    (32*(6 - 5*x[x3] + x[x3]^2) + 16*tpath*(-3 + x[x3])*
      (10*(2 + y - 2*z) + (-8 - 5*y + 8*z)*x[x3] + y*x[x3]^2) + 
     tpath^3*(32*(y^3 + 20*y^2*(-1 + z) - 78*y*(-1 + z)^2 + 60*(-1 + z)^3) - 
       2*(23*y^3 + 214*y^2*(-1 + z) - 672*y*(-1 + z)^2 + 416*(-1 + z)^3)*
        x[x3] + 4*(5*y^3 + 20*y^2*(-1 + z) - 48*y*(-1 + z)^2 + 16*(-1 + z)^3)*
        x[x3]^2 - 3*y^3*x[x3]^3) - 2*tpath^2*
      (-64*(2*y^2 - 14*y*(-1 + z) + 15*(-1 + z)^2) + 
       2*(65*y^2 - 320*y*(-1 + z) + 288*(-1 + z)^2)*x[x3] - 
       (41*y^2 - 160*y*(-1 + z) + 80*(-1 + z)^2)*x[x3]^2 + 
       4*y*(4 + y - 4*z)*x[x3]^3) - 
     tpath^4*(-64*(y^3 + 8*y^2*(-1 + z) - 24*y*(-1 + z)^2 + 15*(-1 + z)^3)*
        (-1 + z) - 2*(y^4 - 46*y^3*(-1 + z) - 54*y^2*(-1 + z)^2 + 
         224*y*(-1 + z)^3 - 112*(-1 + z)^4)*x[x3] + 
       y^2*(y^2 - 32*y*(-1 + z) + 22*(-1 + z)^2)*x[x3]^2 + 
       2*y^3*(-1 + z)*x[x3]^3) + 2*tpath^5*(1 + y - z)*(-1 + z)*
      (-96*(-1 + z)^3 + y^3*x[x3] + 8*y*(-1 + z)^2*(10 + x[x3]) + 
       2*y^2*(-1 + z)*(8 - 11*x[x3] + x[x3]^2))))/
   (2*Pi^2*(1 + tpath*(-1 + z))*
    (2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))^2*
    (4 + 4*tpath*(-1 + z) - x[x3])), 
 a[15, 14] -> (3*y*psi[-x[x3], -(tpath*y), 1, -1 + tpath - tpath*z]*
    (4*(2*tpath^3*y^3 - 2*tpath^2*y^2*(1 + tpath*(-1 + z)) - 
       8*tpath*y*(-3 + tpath*(-1 + z))*(1 + tpath*(-1 + z)) + 
       8*(-3 + tpath*(-1 + z))*(1 + tpath*(-1 + z))^2) + 
     (80 + tpath*(-44*y + 64*(-1 + z)) - tpath^3*y*(y^2 - 4*(-1 + z)^2) + 
       4*tpath^2*(y^2 - 2*y*(-1 + z) - 4*(-1 + z)^2))*x[x3] + 
     4*(-4 + tpath*y)*x[x3]^2 + (2*tpath*(-1 + z)*
       (96*(1 + tpath*(-1 + z))^4 + 4*tpath*y*x[x3]*(tpath*y + x[x3])^2 - 
        16*(1 + tpath*(-1 + z))*(-2 + 2*tpath*(1 + y - z) + x[x3])*
         (-4 - 4*tpath*(-1 + z) + x[x3]) - 4*tpath*y*(1 + tpath*(-1 + z))*
         x[x3]*(7*tpath*y + 5*x[x3]) - 16*(1 + tpath*(-1 + z))^3*
         (9*tpath*y + 5*x[x3]) + 8*(1 + tpath*(-1 + z))^2*
         (6*tpath^2*y^2 + 9*tpath*y*x[x3] + 2*x[x3]^2) + 
        tpath*y*x[x3]*(8*(1 + tpath*(-1 + z))^3 + (1 + tpath*(-1 + z))^2*
           (2*tpath*y - 2*x[x3]) + tpath*y*(tpath*y + x[x3])^2 - 
          tpath*y*(1 + tpath*(-1 + z))*(5*tpath*y + 4*x[x3]))))/
      ((1 + tpath*(-1 + z))*(-4 - 4*tpath*(-1 + z) + x[x3]))))/
   (4*Pi*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 2*(-1 + z)^2) + 
      tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))^2), 
 a[15, 15] -> -((128*(-3 + x[x3])^2 + 64*tpath*(-3 + x[x3])*
      (2*(10 + y - 10*z) + (-4 - 3*y + 4*z)*x[x3] + y*x[x3]^2) + 
     tpath^4*(96*(3*y^4 - 25*y^3*(-1 + z) + 26*y^2*(-1 + z)^2 + 
         8*y*(-1 + z)^3 - 12*(-1 + z)^4) - 2*(51*y^4 - 928*y^3*(-1 + z) + 
         680*y^2*(-1 + z)^2 + 64*y*(-1 + z)^3 - 128*(-1 + z)^4)*x[x3] - 
       4*y*(5*y^3 + 116*y^2*(-1 + z) - 46*y*(-1 + z)^2 - 16*(-1 + z)^3)*
        x[x3]^2 + y^3*(9*y + 28*(-1 + z))*x[x3]^3) + 
     8*tpath^2*(4*(-9*y^2 - 4*y*(-1 + z) + 124*(-1 + z)^2) + 
       (59*y^2 + 136*y*(-1 + z) - 192*(-1 + z)^2)*x[x3] + 
       (-33*y^2 - 72*y*(-1 + z) + 16*(-1 + z)^2)*x[x3]^2 + 
       2*y*(-4 + 3*y + 4*z)*x[x3]^3) + 2*tpath^6*(1 + y - z)*
      (-64*(-1 + z)^5 - 32*y*(-1 + z)^4*(-8 + x[x3]) + y^5*x[x3] + 
       4*y^2*(-1 + z)^3*(-76 + 9*x[x3]) - 4*y^3*(-1 + z)^2*
        (-24 - 5*x[x3] + x[x3]^2) + y^4*(-1 + z)*(16 - 25*x[x3] + 
         3*x[x3]^2)) + tpath^5*(-256*(-1 + z)^5 + 64*y*(-1 + z)^4*
        (-14 + 3*x[x3]) - 16*y^3*(-1 + z)^2*(150 - 63*x[x3] + 4*x[x3]^2) + 
       16*y^2*(-1 + z)^3*(192 - 70*x[x3] + 5*x[x3]^2) + 
       2*y^5*(16 - 18*x[x3] + 5*x[x3]^2) + y^4*(-1 + z)*
        (448 - 44*x[x3] - 66*x[x3]^2 + 7*x[x3]^3)) + 
     4*tpath^3*(128*(-1 + z)^3 - 32*y*(-1 + z)^2*(-10 - x[x3] + x[x3]^2) + 
       4*y^2*(-1 + z)*(16 + 6*x[x3] - 10*x[x3]^2 + x[x3]^3) + 
       y^3*(-200 + 220*x[x3] - 82*x[x3]^2 + 11*x[x3]^3)))/
    (tpath*(1 + tpath*(-1 + z))*(2*tpath^2*(y^2 - 3*y*(-1 + z) + 
        2*(-1 + z)^2) + tpath*(8 - 8*z + 3*y*(-2 + x[x3])) + 4*(-3 + x[x3]))*
     (1 + tpath^2*(1 + y - z)^2 + 2*tpath*(-1 + z) + tpath*y*(-2 + x[x3]))*
     (8*tpath*(4 - 4*z + y*(-2 + x[x3])) + 16*(-3 + x[x3]) + 
      tpath^2*(-16*y*(-1 + z) + 16*(-1 + z)^2 + y^2*x[x3]))))};

